The large proper-time expansion of Yang-Mills plasma as a resurgent transseries

We show that the late-time expansion of the energy density of $\mathcal{N}=4$ supersymmetric Yang-Mills plasma at infinite coupling undergoing Bjorken flow takes the form of a multi-parameter transseries. Using the AdS/CFT correspondence we find a gravity solution which supplements the well known large proper-time expansion by exponentially-suppressed sectors corresponding to quasinormal modes of the AdS black-brane. The full solution also requires the presence of further sectors which have a natural interpretation as couplings between these modes. The exponentially-suppressed sectors represent nonhydrodynamic contributions to the energy density of the plasma. We use resurgence techniques on the resulting transseries to show that all the information encoded in the nonhydrodynamic sectors can be recovered from the original hydrodynamic gradient expansion.

==> sector_0_379.m <==
{0, 2, {0.0102659822546843351891527832671186941418278018536382627181680354719\
73662675551920249072381929529049056271278434100402331288639555183049419053593\
55051347500962357110047340949664420971736502301208086647387242973835204664716\
12627478275750375058007127296617789735061464915826725563791060464901028923602\
92687789485367337429589453205661624391702405886715652432299755460587666292332\
73856215464352515880405222`400., -0.00684398816978955679276852217807912942788\
52012357588418121120236479824417837012801660482546196860327041808522894002682\
20859093036788699612702395700342316673082380733648939664429473144910015341387\
24431591495315890136443144084183188505002500386714181977451931567076432772178\
17042527373643267352615735284585263235782249530596354704410829278016039244771\
01621533170307058444194888492374769762350105869368145`400., 0.001360980864761\
67165902038269602639168768239713040878701077450915318475842507120832305778010\
93143467105077798760423959137100366806849003296466801346750207235016242865068\
13581138453121995771827614978102508924990719794500935212132792854722427278485\
64029813621371067698542400652314775764559460853017884733885281097775292823255\
65753802524435935494574414738095687668947237069054798906583025031139075243159\
45`400., 0.000461417221174236443830329896950343559195229418044131252054860353\
77690707838178183442446587328333512333962593582355356385360107526973324311825\
36895817698200912100786657003392419618208991037331629110761315647608495013071\
12872757144653890202958162637690521110325624243940195280071903553220833327365\
71749777884424559571715158512097448546097595995371741152581165281086373735668\
59064048888384619646411491954`400., 0.000135972853541273750883353050636265137\
73201949213085334657258521565551767262642032978934110063922759780064784345492\
96298242128480035358784044686067300757735850289047939455306169986246159598136\
25481825973329662100878766523935494735024375334332318899586236814997633276274\
13956541346807532686512861687460722095387071773585130257863754667794522816822\
89430351102472115303201435648354998621024360238721606511`400., 0.000010713829\
77339837160663316218250725461325119366274523152827618645463000621971337762163\
59385572507913852601678205258240194663849317149399926818339811581211101287162\
52350755059310109441620411721558651662545127770270159812468077307678310310464\
96922416696443297968706358468794245603803180536260213242280261717698691102441\
17495488270583944931802206513599196146427066745189699116437626759088470078937\
7228436`400., -0.000042085368327867004227602493687906414937166297530130446586\
45570180794924943701320190605191362051537419234093983251630317383432315333225\
27333949905846688111599444194017197182996330011334098449608984594071604706488\
03038206731672280348592425685194604381250699153936026309342901208563280870184\
26200466595087349170390411401681756836652337791352746560487603513034840296344\
765349831099804185060734237086124197`400., -0.0000649916730907588837195426955\
44292823761428492689850489518721278174501304894876732652539589675131325043273\
15438485859284997177776871628183653713919671488790938220500010163103273712421\
57489965391682543739851357143271989140224901394829836124598177081367447268065\
24861365509661538308295721832404522780841697612633273874480573363361880393242\
95364974581278702723800600962897772560111080547318706254436533238`400., 
  -0.000068780525409357728695505788650416764633403775015203782439309042495338\
37361248142888389124554169346097072470746373045860112133057534852201740127891\
14489759064340274318763144505379867200148179531425857491093465524889826029153\
26907071886326177251400787652374183903208345460886791863386586075939078537459\
26641919497434034059605532940548865923099480613627422589222375478321048440343\
811482728808400870888778`400., -0.0000492812253776709207054833397176163423234\
85268593614230137912831022419496231837458439970128966898952603114142331895483\
50736409806861056494319710797780266673480669147730664643291450554334830076843\
76406636277466504254058405223648873259206832503016393040142559886740483329415\
74816149260173568452854557291711685281450677467815179574601135448540371746830\
79901456851435242895175535561482080044280247541495454`400., 6.934854613644486\
72196236024821392925545037508462582521296935519858947919350785408142534108681\
32159038925739192246759142718451546316732249916192459589675340498961297590676\
59716168746428792579127894933822471545165112353135676757619791341142241418278\
49482014921771866494516186932229143179574387678207589507122048369885599846248\
9811324055548358774613203730882422087273284891167537490913217749421203069223`\
400.*^-6, 0.00011538725163164042592996676380898983344358094538163272294411221\
86287136667029387763010133461514645465069504662607530188375531155505325409263\
86598196929255985920145077720765958092447232878175540821824462266836437027500\
44751885951857744918195182424644541612135108692749467423879550828161389354402\
58360773325314848464865311856929366398213385815142515313372674042098875265977\
266084795242673759336950300688`400., 0.00026996242667941255821567928707061356\
27163328121630780080340355129551269822565904888409317499806487069823337569853\
70784753230706618287879488198723513800887612880504823144706774673525019223648\
57437800497506289415035483711476434272643992960904604052319551322736201930654\
68185976933121947483600555186209685520339261279388667233475849610911136455667\
13239193994175075262826305895956696683045916856821248218`400., 0.000376208584\
88809201533703412363382793471217502953588938472084456070193165574968203139265\
89877215064319645821790325177469244225703932081488093817585189554106448178829\
20981109555825320161047754891877123695945648064730107650372603041843878602911\
51240926033883300943380753008653438370053818438858714381793455858670657851230\
88675288018062392975465581108129090555581341558213886091425338657895560165409\
054286`400., 0.00010911551589707815722428960310397706286016106248870597331777\
76043808966031600304476957736832470202691862568008324450684607233729860568671\
27754715121677542753779164186824501660786549022556927058366417068922631431548\
44891945627869996465262650623962357789680374573975343181295480977994613960554\
74424646144879775991518486251395987722328583517935931043171234621319741150194\
389942428034801166473285589785882`400., -0.0012715249447051386564301883880077\
58081683315939323910179427562533501102178976962867321075662215246217085517092\
08082158589563993678613054971340365380556101877521714830277368982041102067236\
79392702147310341018610601681679794693516294413032556574555928953737636395201\
63484898007479888086254603804903149013126591439326390598366657399995214846193\
798789917696571524219640825737494402092155744430026846784528`400., 
  -0.004749704441351648750139774303416808696375502840103379679159683085056563\
24427406367177698818864393622387172397151402429675970458204338271966215852339\
38463415849327602451919079735597469740371441553249217864366771709330189034475\
51581647630303261144869224933595345491111717791738716283224601321812625287566\
21576348156651570086885954347793004510056505598740258882618844881802113029434\
9028465229070775059297`400., -0.009405143619550866379594288856235622207796318\
56539507397555948463083501725326111466799761782275506793970365206056501404533\
52497491452823575917009850255328786743024966467061630355768430312976269387296\
11493975874356892589679481088123639654624148808929383375437408367652009119895\
33321856651654505271570989667816556856529437198217958298593909644622160578346\
4808868083444699324169108105291322916140760876228`400., 
  -0.003941705920042391911456531041817499740893200352871130626057889091285881\
80754239822146651499990562883907073176431562476202052943095566762644608183588\
66434531136718001109104353908120373510943517430752947263590470543136748600036\
58364701507209826668420787150658980613238206888636888340456006174018093340444\
13506869787714129206490996705815299332451888718740459424980793031571976981238\
5802997520281848322791`400., 0.0541837191321527682444157505330734840489023029\
50716014383313026097203034550689434780256737494237596201377302746922341821019\
14404724287479701031927635101543218302133298060224780251791686521904244989384\
18038315188152016222099502738446897751169599209348109764848232304202846559728\
90672392175044619423792992316098474483396501942255218261596564741898415762606\
97792346229097700606075261863384873461617698775`400., 0.257594504988510162739\
00387995816166158082418455284641881443438079590252676359004484712179023196460\
05689350002735439883769402082683661850743315103365002229818321644665323230694\
61134007012458764963032155812419704940812810467254617987240664657414230326461\
16440220351654000859105240357184634240687633483040942201634080962768091767014\
0787386880618769533226067917564096415158023282216807154472500544492871`400., 
  0.6197790436554479812661322965705071016459113111644779459958855229540552204\
25690420333412060503895466561918072396562450154046812625315712145993150141099\
25757431968547127595989484963818195816472128024235767686326380797878238164650\
73829423046561401724921544443707914388079271741712743021882765999405572053098\
82210620142818885634068345109286883802276802699386241859340018201957045040036\
6698941983855976342`400., 0.1788166311564375902143894424493034334206410365416\
31834008140242829874973808269112455323000292003492616827354813068545097013919\
09900578889839973204446623003375785427527653391620041030338895637874690317269\
26450733332283831318725449274720381685273702075028204747568095805564091137761\
84739919334332732483177249868424776607648563252596771611146718521427990917895\
5218259863844704129224311860033146371495654`400., 
  -6.193301522816119770409625988629737281962674566885364742921885724711353646\
00236604020884351864265519200508185407607295423833914925752122100157422631547\
45740226585158398999036436454758676429682421138516457972248304591907710319778\
73223455298189219839689706012824517440527904725168258374363710636077611044215\
33876874579854212581894211144780197091355791773604564383013635074908768083474\
2851579641403272006`400., -33.17301980875179898947958501732650188090163630126\
85520169548627118583002265841191932976718375958731252007158529518427084144400\
43328147039205939785561840800507806156212971314338883894331249893530504880394\
24137670084601073769996991272276323867683825790508049513968115489036953130380\
04287735277105292853548644090771073878493435346618380008368087186644799950575\
3447466015278784336262418650486988223858594`400., 
  -88.14626484901938688209085243701070369619014127095414458778701697905091700\
38196545001120341931860574873780352470532597873442693610150582416848464479325\
66140060204111909853544104850736233239488063699464732848438268896129061558454\
88014262131466870418224314906537444763727889043218986803259318311083488039478\
84679953285680166511929690070885688024545464940916901878884396416332385601664\
3561067771642155717`400., 15.947107458821103313489509768603465061434920173060\
43489900847178327848006618813137299980548592732377010012761679783178734100053\
81341298084877227469112005403268704970907089613672503836226500129912020578202\
23634915833130972895788603609520698982720481578784578402791101962889179782264\
27830535925844437358153942681924861003521262019641994325408250338473996686076\
007794953344824910152472082829561113598791`400., 1513.67244352164883228168371\
16570905941328522592553209465145604847020062075863731876715137090913726443209\
49402768199290316522208614584611120008794478348922391934783459662248999038146\
50934221213381422443873098167256676255189218578584614404951789044474960281792\
40739074616598037659247485382185344086971630220655084686943412599457588303776\
26721826086863515787981150763027720142927015168145231276744901164`400., 8566.\
64081303267019557332133052565932363040455689702997311022524642414022073466523\
29427461754513224451987161566342636611980932274032854098094116722949536046940\
94018255475873298664839186906544761395023925947130215978473354188444612535972\
11919169661962805976048418724567729154959714949192435893339525087504275214897\
10030865423713252990506940256044539027354738506713787732260895826534334343768\
67725591398`400., 23342.24967751080572980118086166483940718583000557065434886\
55143273132466763463510065613188281298029948465357749083795191901100298756202\
50684758192979689468547954248025643914462424554709212644598560683986037149528\
98111579542603270103976406809839097647334272551006630169223998776451918926511\
39311760980728692478459416433606002673559803589468972198739991268105075024086\
6279346068875780147476774407044011`400., -27402.76644091929644421221923264577\
26044595532356176009950355225950325309189767510553777405324037625522055436040\
84893690928767246454138559676483556069029133614576915029345752046530554120002\
31529572273839625296875087308344229925485804813095208911743268812800967803440\
70312197861822700515872274682287084358651889615443057382784399942989375646932\
5428893899219819344272456822858277185412343168629560990332`400., 
  -685347.2034786352607263479885941111074263882004105530347362652320260915391\
41311897616026342176489838769923919033656381229978826359027734999892921221542\
23619987347354920139369150677761574395619171312866501984806390382035276704374\
47075496340964545838012524299714177738386038759609818004780252393010692175528\
78692769412886214664705136189002979346605333470142645130833513856646866275650\
9827292463408564209`400., -3.948145709261893122570433004402244754498257753636\
24780468433598704125714977610927921220461877753675380205930815299490337652435\
58393313533213871534523302980124855415828111973972086129508449467071916240235\
46857141044568821515082969732465852091807450491297548846102117288385316362090\
31395374888034239188639841344591582546830694400419015845969921126086262400714\
8400486444094847824794548588450438721208331`400.*^6, 
  -1.021771089510969137604885057545910722917082658076917544822234166214785687\
47072459190908119838123896840621942784479573783271579193693540137256250397986\
23730252730709290076166774521568595518590916300590177156328015220069009213365\
84637284328939611986701428341041206917160981810755524208797358195575212253623\
26043783074723934984133072100517616312040365794360966676780974960313739898304\
9818539496405966061`400.*^7, 3.1893051314844933967640509398486283371971126176\
16433547002548705183318915603291876239624131277946235697556483933846332645666\
91930085065933203037846358126917574246746468979571017680847390176766911273308\
87111563789736055721717936838473530953024708876394520882765361379294230994763\
83011986139480214704922165612045470467263923757320442773245055239917490274138\
498756557945500825576723490474774819332217551`400.*^7, 5.21598941551420735624\
02083161443349052045111130431690393039680588702029967520125683884516098387801\
03892340168043631028546158519568264187190513146770922645185483859480435799071\
26298594701484428176942323816241904479083741763758918463004840000890155855947\
48752931024610351986469145599603402448035059460569863834595547848056156271934\
34447621431775275654555884729484385601793253083992984977062877240393897`400.*^\
8, 2.978827033848929247969705033065487053727855888822901769007358176921750518\
41081734304741155277031332112069834334247834714439139397215386731466191025707\
16530371006216548636404289533297970985869284821347342102858360205498333176683\
36275969078081735952753677211732331814532172368934168106633566814561182275064\
94277041821439341277409899877941895205736819579822833198003169157080092709571\
5928484842616089482`400.*^9, 6.5590420690155696940636602725381316357404631310\
68950139137357409606317818470714889688368312622559219088123375513005358098865\
56611273618125691437974924815253763839512569140642364257522996602774678480893\
06961133079305360501033368219941085407421096598553848881174398934392138544096\
53509350278882628946470795517411663381118959217322650538408707427070891890894\
510572334344701191531084503198887227484381512`400.*^9, 
  -4.765134508602475022524189401157899583877380563985432982028698850045742964\
82868748766141437416400934009377060788036812634724953498888787258783772429845\
02108370964760936222409709658139894732639976315656413475517758720669788784149\
51840127993869286791735300209283095037452519037266776015862497622851978649640\
85580219086248488768113611275924763229889933036083456774371058567401003208727\
0532733296432626223`400.*^10, -6.21913280533359821148019905132891402772316166\
44233087873395100814848888582776499420048267044931369468662285919477252017499\
29514101885480748137709019610323641462546226315750996483819285733342170726291\
40036509117328525282804485756594783607861222641360250648713447091160130945612\
61313059482962693110644311569330329373415657408298578360764140472821103760237\
83780310488626548139631437168716927930206529516`400.*^11, 
  -3.436266800785820187255117757030161292167692424410620904426361974354721895\
27365028262529830000967678630659680830079025670035685928079166108854989266467\
77058131703579809023391305967795850684409339178565990982072289066641909419256\
74474095792651840755502891097108136147029075033765619972043300804820244348622\
24005921585196604601491308397881308479434432187549603820172156266589658844806\
2265187394076062952`400.*^12, -5.07853406466286290144675345061345653887811945\
54180074734570714670635187950982905319832677100804305838138699084126843715375\
96059274573179515910221425522138246843312117984481636710048766057949137725627\
46994536085929881905655646501975068342248764348424481636847196001410771736573\
48230436051837918916844150302558548862431775162983023651345712739545002606422\
67735363158260149540973971000765992650411124823`400.*^12, 9.74876231081629402\
25817827910208727872085648873693867949217250953791980541270069230216771035819\
65145341401872870289985756539609987921006179519954513154521242482595192710814\
38605123018366611949794821782812666459220793750922424123334442186277762130092\
82398665841857986961581333096670424316241546524583506917593038021141960741555\
07978239135262422040688586649082011234068709835232933474921595803343620736`40\
0.*^13, 1.1005708103369108277453832320377757327422248907025482226463390352967\
70717618105786610341485453179446802271479760342386571081074392565490429985324\
01959502848675678819795291375336518505844492122241604410164485838999919187951\
20653372097813378858184846275721392414098698045464773398011816458266746864743\
91353584743842313444004218965404595365781808448959666518418269663643939310298\
117395202722747558105203`400.*^15, 5.7161495167435228939886593367804326874971\
65559645594969806337603891823853486750155446679003209196868518647320742882305\
43283060416334824390511266411555951287143472969130305905188991928172893728626\
93178315763026476512489828553271036319519355356615707561587547227303645688351\
29768911663333889583944101623597572878141839271947417187570354263273919381581\
460300000016339692151520647056209498465371039340868`400.*^15, 1.3659959207401\
59163897759894414788429953314383067067281983901246865511986531933410643013574\
39622708008001705790160658084180989808993742742138061211109101429778237965524\
03829663140418589396128903943902556170579954959196753867569098087360715599773\
16427908614425917805273735198583407277160917686322747794841017064469540191956\
69513891394403956532211946459928707937043304636019747505397600306410441588577\
7`400.*^15, -2.73056291540941477005058845151389963574121148564317494829019274\
30642788373236071802162506183682724932916889600618252932795893946039059070500\
40696589829817218156302840665409827220461376145370390597499388298844268123491\
91722256066844710118068483792439035560012249198443216531663025484683969690377\
80771198901774714623849371199897552852405294786291297784715334575343578804877\
02152798246435652732533636506`400.*^17, -2.7671455115667057651241735502012822\
23117971148489879584993846068106931308773989992200166924333105599393441053580\
15547075671627010886085689505567041698540705629474118124701310384311994160157\
63517824231909996471997280215810907048481402211819153539321841068459935910091\
07620041664605662021930083329207195174420268965383973437093393028203017026807\
677914672853073241335782448434584053382784619013765885923`400.*^18, 
  -1.295984383166227703279418165847894634630380466220173661137303501033960833\
92173801205540416928250447299140744526505323485958142867323689873100890640085\
53756967140841900457041849429435866550053797080717581112880608049801948068069\
92751647815828355918238519037705267494434365689875953881805092519422653366899\
24549150976321371998834806952155430428066026558632798710462260041650915972434\
0183258508608601432`400.*^19, 2.465550234297562307190179527015661220434640807\
96499778461421358426810012342890606537445150966285944527630455937032705754411\
08539891841266511339038760748860305569857842739383968705294630032413942433211\
93608351866364284858656545626652273509295134459831554580932649820738790024543\
59896226215247995319163974420768957019070982471303917026929491523035657958519\
5699224100390061315144713918427023797854162932`400.*^19, 1.031291034274508982\
10976668635913362798261249600605587476816514407794140624371874362299367373902\
36630326020347274607913939507545613526547895800437041991166900076140454229391\
15319099894285676389850089041527115467715472049768705397487980287438597583518\
98261360051299720337462744162067819915467289162702360820957945176902307596445\
580405097048732858709690988570912353679188559262387994116604650636526521`400.\
*^21, 9.524564718223756911844484923619540730439241598869444364429807715646961\
15839980138066008460867468870677262522641527080614960901634589048548393489864\
88890470721152360723840918535401417985601560504929348196197865944338488546304\
70048796565967047386876108880165480877020797413704713932039148066671914433389\
97991584684598444056105668302720061276232658088527278757738275865405638682208\
1030445327492635939458`400.*^21, 3.745250733609005442101148458901919415662922\
02318317947252444229792527119523147177368277224633240350880681620514357408731\
46847732225753631755364954108361108131322551127119290129989537869925187150116\
60150620651163577987334051021169578398988584276173732917850432759515572711179\
04282504839876331914509433786017350875916109914293006594352347026494003418475\
4624652714939034120947568106193377166460911042633`400.*^22, 
  -2.232079525208327480964925647929146418269555541080407986340412799710304115\
09467429893077235142073794434431538683112076584156286643366015979459230191309\
95526213313530383777241347871492594974920133262871475174843816672446091319313\
50326300154709487625019031266208432565189298648996132690216909248377604308135\
28517713805515897084648019667572629218848611871370006853757410727457511149901\
4054032779403868038`400.*^23, -5.15325425422927657819948584312414582457090825\
28487212776362358893939104838647503559831690571684222291000271822380759979912\
74716996239068135382070548986967498269484329894004535959337059404035216170317\
83665996113411668480845041141134529512115411321018263313304166475823733099883\
96560482542387025489419860795469880709786519191556080135255142191111726119631\
97201438077508681119540828417113177499535339137`400.*^24, 
  -4.340220722168452161324059007610785795110381405877995836082871954384397102\
60471170338034408678340747243785666981077121180975756633674925201772572917540\
17480503766992941761040698212322037943021397927328123310059531502144019193841\
40188264190418223119556788073182829410111635151807792044581537288146996226194\
50087335280092194865216699470451942501256239630444827394683692476135724896214\
0685720157623566986`400.*^25, -1.22780819403096311616134198547653334921406403\
87393854203481243471246464814327169119850066088103065919278645761107617894252\
42511240939605763850043872513932931434227233131272051481225009463675341462656\
18334899810230183998412201996506317668069356751871865091861046747371422128579\
27580161789583068420434726025244710357931504353557624402464155471441542759009\
81229607491719048738824482729394588577210610097`400.*^26, 1.92179384389125108\
66748908724917714609728222931412502348643077065522150057507433480684594725339\
22934100876280621439276507229420048173500088850742423382404207675453684376968\
99677537134099012051397945690768180742204202125618041599141663564807220296358\
71797805769371517572371928092755205687563651997926934024862514704220259575047\
72519732257440787080804108463818930042599014254663439632899168603227194606`40\
0.*^27, 3.3407342968196426168421594927177911979391240895007981486537044206510\
92656617068143436114164063946633514689845864518761571992380024091971419440039\
60900428210693743000784496231750556835360443770658478452327231130627374193308\
37358689369733182887879490658778826021021164892684522844061357901292497993293\
15778033014849819517233969348167932658012021511977640473410426656573728039026\
471083031774864581594488`400.*^28, 2.5338456294637938666541666967493653704989\
44072215668404572034075698808291164160457508636659527931851557305123467789494\
81109371196419092542810138891649678602698582085307012136184839785862152261811\
57194353437461577784792404921365837924341139809602247161125006769978089293556\
83628470606061936418432112679911567720049440709491795543729904289392931940837\
637781766635553403370841244626423074691806307762106`400.*^29, 2.9485484785891\
82099624195136828924721865379285342622617739898362454991984688413646738986375\
59273834487335355682214370440511025030710278264367191174429126086535346853021\
80830934153712431674844048181681871558579983485462128979535176495314986170631\
44268333412397499179022640492544034102491105367563593781100515093169372029858\
98495280485050941768921308741719067344969057720478538509211877962900305824364`\
400.*^29, -1.9012029614249497749667586855963806038951551611210352282510084437\
54088820291370962813192351001253329552812727566845635949780597589672782396862\
71565565938478248816711398776616480369436275569997592824883277255997332529328\
92609879568790862190963052590607778554847077949875957594910304564296937264422\
60450309856806070461707591232483619218733769384253017323041906280322234274110\
161683400018911588275303429`400.*^31, -2.755813020139781534525973855323174831\
83371781827182481259435386452746855807497065356300411398587797257347215593722\
45664636904650179157352275938666774383338639594637184313081655087692747817623\
23278934981144395055965456062112799049765817740590386702265862788247726999723\
72494959921233140113888886335005726767577833891694912756876271875185162829825\
3069816648171331759991803811419698845423346175852733982`400.*^32, 
  -1.826985719570596561438170938272335740391917942308143624687984319368954793\
71680011955068782782050817433081506405405508364232079355658471098596439980009\
03978584843798325145170514386587953027535589130003528632339254941190480732227\
58066173263811955445178608662690655085018980221430495279108721226545531820396\
48630617013046682188136807964248616811758145369007057191902408025013126025251\
1060667519543490874`400.*^33, 2.756215338656712648210263923463980805755363426\
94014762331648146279994964519551093857759719754855350050569608011178726177722\
45400810288058121355257358285106529172506961740518104639980442430024734300805\
40670340239401773373124690766105522821376466616609459423269235837906035029455\
07006098213838651743177861096464995081610889645637140611208018249172502091905\
2520604437546984397334560792399678359836614689`400.*^33, 2.251172343981587772\
98607160078656359278976134853820468431050498876801189428858564430226952921983\
66154908344258995348770283622419499813354760224991440397362730006572441720579\
79123812727292243768749387445580599282872004572688961069146129845515238703292\
76286717506053723296465013727580478802173081102761943658341850926613422606351\
8473003070695751765157920296787426660136818648465553233919073451836775141`400.\
*^35, 2.837420243500982712933970478511669771866800978971841840066927690368721\
65447866671976201666457942577126123836056719293257135540862555639003955693956\
33408554680814209538758648657854688098452791492735782303343627526015080232429\
15834832338689090326825202704562393392931642982315929208681219660226453936406\
25993835521155545103603721315937014622539006016946428237901583388424908857926\
584361424508812077244`400.*^36, 1.5465136487084239296548224634851603995439996\
86308428207046220869135092639771568953120851874286635885870487856587027078635\
78549365166857085760793244360819475101661149546740191464488511184179627444660\
77711363196112227289203568473885129569692786896857458908209958130108244088092\
84953074179624117644569101906660957437674918940585155393715455952988806416070\
556806672692784427898202814884519029323961223312`400.*^37, 
  -9.783723940912357907948211068069217946266278921271445038152915935254982083\
64734555786777145027110952016196000412495740706285454419656752978472526672576\
89537897522604888132048789702922798027959522005167285470964108636157848532687\
71248999298960888541037189792061305143932268228221727989799222044235568671062\
51262617050387848437198872556095168327042467357531924066526778327915146777266\
3041460378299238802`400.*^37, -3.21589570398886112059090347854527132237379140\
53327390326109154970161474291931683696473909893027219739818059568744034120724\
70469554263382896185964444186048410419576302756998772496099561538000597268859\
42521619835858486809828583805911493530873261241811110000086534738737867509235\
10456195596310948872667161512403718372398271029157208135085032978065430250651\
81007964340210853696980416174338674210945719039`400.*^39, 
  -3.573999294486180791586988490473912002419715099778771558995761652844349611\
50464247128736152058434345105631694623574020078254068390776870056360843132883\
04460193674598110997721062078794368162056439133194014668793045588885448705944\
15940811132400963507571008191382731577336378222433714060991309318622700822521\
87501232176331490198871011228783346058570586540943663290199123768532611039979\
0948734901214307898`400.*^40, -1.39112245156760811450129379757710420165241489\
92903629140861850952487481422251604954774596500169872965820447376664377421908\
30229118914918135365289785402974929098329045303513534184947304803802811433549\
53670637204735248519019865324432432333546496830412784145328118095509017022654\
68928688261487433887197097680132420421594716487353646165864876629992830945143\
20984525121383444296655147856153106099565988678`400.*^41, 2.41362687196111020\
14744273155733253787365596653643332086408726579148289638058292922911987384257\
12140755062975799566241084556255974809096755002598331715555505320765044726311\
73539503833919950886692534071138673270815702234282342732853265401205266776221\
55924815535668198390519585647007594496987235393764348115839124318490523517550\
80604414556414214684941325956583984767260586592433297307889405679401589372`40\
0.*^42, 5.5247464560849853801621977943872881202685292918908919424143469294616\
87656649342540801965390546621667214487077086036488075446077115094370491028683\
37742971024250361230479159297515524034962171079647892817076780988357958434429\
87336335344657911980786480280221484793914194208337479922951141052251735220599\
23362247246718050943110280179404722964590521467954067174819562062273434820726\
91266629243056661452559`400.*^43, 5.38428044479522401761680799914520485409123\
75310404948464599072422584027253308830955231261094488633903639305685176631851\
82119545649538783712383371901112956816059852671357394373368476482352780192210\
21335923222965451799827716981839570841877988497269038830175468189425001019881\
27686497267356501844124439329307591030229354942590024053250962361327406388085\
57460583508251306944923785193412133236303442954097`400.*^44, 9.06497074162893\
83217642786803938233147214407342896843191686215664126804543188940898332130813\
06913103769737255134933230731720792345226880051809982485625203645611731097076\
58208722106040872663688485637594994662890789126192469672585031127954544864502\
08930573362558200446703129488961934450490627782493391901853740510615391372616\
59893331882970592831225890120958404915943403919239465415881679816657919250458`\
400.*^44, -6.1636166717128916129502220896677591812071438991996427951753985856\
35868978102396596302483355548118818862069518848886452486805068962778950633046\
51395588465745289612719393544034340557012004806960596186834654164318279915646\
89023710086698855744302592737232371735632393067995271169314343309201298503761\
87786331491737710283273099750490554759706645810917626005179624292804241816926\
563328085298267194929036597`400.*^46, -1.132190395635157366947955026521167758\
62884510073102853254358874881965407086801947358063010573905664876317412395915\
48112016616551182369786822568640099404419520962468818405747385076086445503509\
17636924505932637654747844907919149140698373495273757852770835083962915667533\
67886750661814261989860554403067174923831000797232890266970677360230051247815\
3722225907520077287730738012266706639815200384969381551`400.*^48, 
  -9.422801991006240451113925639990623703351842092064965623482829397683215672\
84347027949818711116424607936257406428126417852967698042432281399072137968277\
55049920632254255168496075921638960086121912974761628354520398164113718042987\
77616109700808662432281529163461429643697475103482749276526171590171969106604\
50054791806517526955583701036836986319072938323870225765308113461994466063842\
7958661450225497948`400.*^48, 1.642407286086880094297655386550943596017566468\
13781959222166407802129476151863840373708128329148667146767987374908078988606\
75204551220336986455091436751294557778027265354877355154563119182051815774790\
20432354227761360840040250183734048046782550868972677280822040703494486889502\
49419620856235777161481622940124829678987710788269228782504785546580463145003\
2602045794743495557340587975644001537890017226`400.*^49, 1.757617837358290696\
97815611811159278516568255799107200698549231591607443464097672604501372885555\
01662010175228960498963520698170583468668357597796930872894726246775106943410\
85528287564196871019693144418922174818593192109961480731248893085088410093032\
86355021089183853670106988353098416524420946363075540267893853142561233188058\
2667513191018877592176683928104256415323460239406790960847894786546549996`400.\
*^51, 2.737319912845925144261923325850699929664720124494392131557574659701919\
45117631401311679751810273903940372311999544955426143596682267598848170076606\
53916706746803139673351581336771917137009492087675205463804015874648787129638\
10695996734758481357644387651141347646918244477926526855820546300470468797145\
45087159707991115464233969434608484310247170033408466372981247738423274076484\
5688314251169845814406`400.*^52, 1.828492629126022116851504519340308609866483\
08029247440392174587227104064534013552143195027054887424564108376332196275577\
90628424104162854253247086725201912541643110995911751857057322701854214635842\
37708800326182362016825436145856018881911666773404245478255916787723406147304\
24456178501116887710565511595406688474609626161038982373886191897976835054259\
223102391632116426700187525687435829044167596629`400.*^53, 
  -1.437159677806615351663897754318848769137417761817432270629423952269104147\
32952100322856116001934483986075665104287410091897933203867823090622576603808\
37951286967779599929619377282616304401049255733293525155169566605396784442726\
35698954864636163498313357235840375546798918583265745534330269736215775493477\
77482863253054123258200750042940363259011052238171014549831767211215203209626\
1145201305719474945`400.*^54, -5.72092232048996999351814986223357920532738715\
14517305807530500549142489765025664372843333921501349388286537870692928245095\
58661944760687682567100934055622624370966462321302112170343452761935036473439\
26391940363333456901855511048530832552186683392904800847007505818132762949408\
99629553971015187887946071321115826244186675528738850195146519036859635379466\
34952044096751975008040896707416516249675230042`400.*^55, 
  -7.700051272590576174056710005581929426167139778946942264906464128754241215\
71661450306111138944725648025829156964335648029492088470623126190503811572401\
21532325346028490417335365940947137401164766463286058664064539068207583152427\
08848787510762699692446243089942836090932378110121690627127859337484877412869\
92975978725233707890221222219082829627508118915700116319839924054346163289317\
9872476095343818992`400.*^56, -3.54495353965477134424761173285834143920520728\
74628795729115578347446884487781455611906890488398878222462727545689229641078\
50676179666576879135219355352122001172042297039028116708863977708191377803772\
67152497052166060489833906042870001001322228399835080499884203490274786986697\
77910104695957114341448366056149949077339799631615281019488163852407213976728\
58258192349142364727627930709611797270779343124`400.*^57, 7.85864834706763816\
71519707429273904502916421527762295969769319219080488249600336070301341759662\
56328558679081950170999148219627759041934606779246381977850348886393449277862\
18331752606990743824764931958158600771521905478717095243045811617291815747590\
73493790933632007586932196006016642454961670380746738270857039942587783258356\
29906379741280365146294865874402528493047601756415188973016530998154462728`40\
0.*^58, 2.1358297499713485868733569525027671666197133631593163086334368661510\
65441225493079302924080737117317597748190052888297042428824507103078898482294\
67592953926987166720724194653312629896292528005158715891949382238750224224364\
40099458553221395306864386908719583327262200704289040214046799211519863650493\
15413747949123387083395472477955696086021708290968147136812232968181754485703\
227691793672311669480063`400.*^60, 2.4745365451904965913235480920239363984726\
10025269327299506899018731309511118750627234809493277407158703866088544534759\
78623951184528719235381050643262390058763608448386751407195999112886262892467\
10713989911466939018993343166393393841774299911715749015271906322520322347978\
09386007862729582888074994871388718641486730249103774844756612587986608216248\
584685871745495798447169410635459626740937637893755`400.*^61, 4.2850298757790\
62896470844310552967197065077450623091698778362278368114654015239295546940309\
69194320670331142669285659089475459779340059137232541835312318146587521909731\
00626961020193534823586229940341406797417998034733422938304684025567151722437\
63736069671965542003712490412715873742430792494582443291763644807161244836908\
49509911370320180226019524468296970596514049875687621688449227991693212667418\
7`400.*^61, -4.23755382189093748928260584397625821115346297649688348386967991\
82303946904504603261013704942414863758953403400507390899818182317960259203941\
46880005804182351877344468290156908630068893672836677663539687136286248638317\
34879084934070167698757174800536770977250665096388840314693566105327684675365\
88169901958855683257812603711406597138874393309550898044216874358101329749025\
81589879137832195365630360698`400.*^63, -9.1220404606320935262474979391379003\
38400913043781491210648299033553284013786646678514826600185442454626053563747\
65016356993025540364528643533810458816233112831237427110536291291472710392110\
76844425586101096518614934976659107497102384652193655249856636592335357907773\
70752027446825282997868431850924433764155795746704013296605375893654207971244\
794833467748786255270145317956384501244906650223391049909`400.*^64, 
  -8.842375765348379777682538341888788019357208450160380100339765945122032047\
95216428997364983604647682537125567605726242152740224170594904732281227832144\
99868015782476526980242119642680687185212914639139302299469087842052560876948\
64367358878734403868335580951610984711109492834770224589503966280742590373746\
82760483733744007744442991913900557866291004500697546108557584771065142540153\
7076102211731876199`400.*^65, 2.391173823464848144185549305564733696223374708\
44793653808792017558269155868862984662925438162845659345782446082755765967580\
83996274030652083190487283055556610533753525018843141129760745478900818938664\
57912276068603280830779726039653150223135943434944040946324077407805325985388\
39935977451475615785613428905846340025903486114184479754832724928784249335979\
9065025469560893859106676770284131608385268541`400.*^66, 2.453556298396591916\
63099406401098925092715347800915032927159296516112781590942923848922290067779\
74316465960647785603598818994345528468057474259070893699310356820399367112794\
19728380909782299048885736835334832507653801544798242361918034826770744015605\
38434457770426961429634605648927951066191287143086737811398854408291695316478\
2257963725484203769800371971517351538338727053649948167763783480870876044`400.\
*^68, 4.425554253190254926546588187841341619181021239968140734958228101594643\
95739921264343901674262424342237588217233234502506073977820310423741045655797\
33655466751928139610416017162968954335333003949510790043560623980854728480694\
98133456023061872285896100651629985486430062507127474776870273552554210229969\
84474176228518382726525341189966780184873279721471067036892836199430001857715\
4264578867849472405093`400.*^69, 3.344370963881114784268437564352289492667768\
91662080312328013765664326943608031573224785776856161387992174611402961582434\
68309442753543807398390015554223386405365382614497139809766779600524064430969\
68386834918683274777304226052068118617522794718906170232198209486656263349896\
60224903739520360450184019852149653336199423344186320988199093500607925970469\
1317733384665442822121169484049847292202412707082`400.*^70, 
  -3.609910328425275150905279963279760434459337547898483030202033835525098806\
61928323125391572586843739715481719843620429530223821641233514004526334276244\
56202439094883266820306955630256400859264314545569584885112413321680744591110\
46313874529377658406879626901602387773283461085156914208403061705140160856108\
73016845554610928897387860545313169166409857610668787805776638475321573714885\
4591988631309714085`400.*^71, -1.56652528244440724891292639019859382536620523\
43800526154977570761991624043417502187681077442633112865986279024591163419725\
82906580689630168360541528549042938356772303684698426140556526906770790437230\
75829326542458211084234193384512828430238606684368656095527520049210156780934\
56394546375680041345355798323092041765231386325776190950612950369129393469495\
73737564038941933164716467882057141552309631563`400.*^73, 
  -2.411818040989579209219334938660623890335138890047889338918351798395861274\
08951498951501547815708224947431328395756341415976156653401356668196506176787\
18740192772761133138303853665055760782160989813071054193143843916860491252267\
27172961435642632063687981270668142059591552214821544968626517211911825952236\
33099220950332905253782844236855376209908964067466267165024233034599601477653\
8885208030485614765`400.*^74, -1.17937508750885761384676742691337486433330071\
05787394196094671439694089436126324139605546147063335368368961295990910432949\
26639560216408647258205378268269564284958741145310129091033465221506997715016\
21829555408516434894649118358540545249712928688025166855411480394775182405195\
61065174201689300148500122467027008481120770206785155735797697074947555711804\
08573310748941729233030091454986939460748336469`400.*^75, 3.68515721163325341\
77941132280963543351498949386669033655770246413028531910809128055006744216191\
96416979259807239708571513684608595119849541600345755105037474928839540291550\
79669354934084501432269637235026206487573177854540646020107141421365444867754\
49012797499381051102603037201095651013344652292153149884019285344003358438682\
41328222507751203138647114868649758127525077031348260068241560709697681422`40\
0.*^76, 1.1117979449866191872854439225471515439842254922852758335868263712999\
64794332780416250179404387128470341447296518081104533300391909353910682848204\
49767334568684288522126264591754037667193344881224006293388333875293838855909\
15780695900480549105953106188762540567078553901152225586688593487258138787398\
31617443862784621368645930205091233010966955968328825496271886645230998996021\
751249719955644061712236`400.*^78, 1.4516111941952321901748421372068357401415\
77189551808206673693517619711882322938007382017840584644740038991275914334146\
03191605432440322879672797499831912925292599064388791354698657600245437482764\
13003812587506693035698998028621504120542070277055602028971495270413808766500\
60050590715166033508781996848553509512802506600893234365764767616731273463411\
30113593552704645769320710674599379921001306234324`400.*^79, 1.74020628453706\
40867934392419444403423405696525356162026337245980602453718469945859258353700\
33326580572572363231321360636740870368655010478890284481526528222541843282510\
05552531798489900381787954656445570712202453669421488322833901439850346701829\
67398073893525495852728013500414241628306132569380413763939969240812190503515\
76913254916193247075188672334086828892704084846819086607490052779488040138805`\
400.*^79, -3.6622726686940618161886523534222021709849672585837041446830651495\
46753008629468238571873432565739099109593302868421564642762824665037328177766\
30905047840502340024752640469087742441967840681251170362631367341865360096566\
55800186444947436792122489151732785085491698444201373375611542504980352811044\
95461406299623733983492067222929656557383453056020400428348597305177335282444\
353336351346221565078175289`400.*^81, -8.768954515338842639817168226111814744\
11634266801648000397456317624523634522455595673644972966911385281203449875528\
99899807215993080765121716990735330764016158868937234694840942190558955677454\
84308825211931668440197579673266371967365624123604540019858166114653720973515\
84030373198971354237642406540927098281887830777225509815427631702527515460453\
4933428600730189654998014679892358047809402152057379989`400.*^82, 
  -9.378280177230354441559552939010586765266294437014163364223953600476510166\
79490045613885470839865524048344539039254050481684646540982711870300492372796\
88236471086835295006409914608708476482010770931007802819105561176642646433535\
50600929047633360999206850697085299615363345901777857887013067163249960069068\
51367109234297049565206985196742592233797519432234836601166201735187799735676\
1118061539038191628`400.*^83, 4.321307930539908627818474703902745953728900860\
09920641835706801381286701695554409325163944687627783216866117780570503800783\
15108129704205355890410942177056262317066518185350913516780206761011854429281\
19353236583537571954414043251776895299689006535788795007747083416967467874440\
92487447871287829376416472631004935545028368805290488522791446555512211058623\
4802698325893896972010298757841566950686762705`400.*^84, 3.826387454719055536\
43201989962461713414395888615802229004121352473709273342283026245949875460340\
20528319925236354704010908435774789228458161481220700867271219492513371934362\
68023567487788252302372147870129082898764948748863878298919667025832800835533\
99454674210645079834386736347547184286395236253019856496960444657173614121758\
7082755992846729168998280880552439283835456738220546450899338554711752329`400.\
*^86, 7.644327123985820441292376933340851156516544187245058088312521951268797\
88805864278598553122197487764177458406675207895447251799478937060340927907903\
62323168061324992430109644901642169717222463336894083384558754726019337221774\
11319941967378394637472242539074157699687814307001853249133503120706638782619\
31597068187978505455945154149506862370307842513362527728278765020114809564281\
0591294331757213858814`400.*^87, 6.134035659835455807562833152469030575342082\
41646436259732542375266453335386479610381569480868956943885017453102854987889\
75586158157776844200740460409481343328743965308694714516738734173512269799315\
05649494701664742987943680043587006928599860877021660571713372393156953155768\
40939251347631248825893091105621295060554913828948360472791384560833619139623\
1364233031833189172088323644370845544036116703025`400.*^88, 
  -9.663503071520085577681442888143935643319630503446983604149610529097400599\
84293169669659657465089979700881111916010005917543947140472107448859645239460\
22381952852085036827175783270455386012601515270295222205343284092767004296940\
73797957101017301765906189142190165099344243229633151328583349122164897941308\
20207297308322996150358926577210475076581353367828701904261328142555115801908\
5379171343966207815`400.*^89, -4.31189969766924554140766040582512105341877164\
57281707296600845491352428071722602841704980987243379503476042285668612239947\
25683634503936309574543561681428370104987608036097960462421419776176781471873\
46559633924855673672682104540355333115893683879056164422418957828319723211469\
21029148138480198731677118031756623182512960772358647222787791429017298346758\
91999432091196490172802943168361789611853152918`400.*^91, 
  -7.289131959511336516398914106185977938558206125224557045475577673564252222\
69006703738345898583372489701685163607718561053034930335602737296160558567067\
95345041768703602789105515480307153051939984288838844647521336175564378011447\
76167433060270036117018329910324995616367393579422871260037127961672423807383\
35733870242391081168806728077576977832490757467453640656383725719646638363609\
0600386654783494009`400.*^92, -3.40058277614394592154423254171492478544965060\
08895332736767067102739502586035619504611170609193674987044353847740774189371\
77480546947605749823845241035069623834046170234965718501772246314030997726031\
77687045945579048788637807886167346301098843625830392142462188791696363326318\
24095456242247429745495472436446998207153400322001342241200202088465806929469\
70821455029418952554802401784940980738034795454`400.*^93, 1.64671722018994252\
20464173577976276303709858926646495746858056354708468713081042740273521363529\
93311581078543130934676937855358977449076184782778866965777924318563181365295\
74467991992993242135826749778204042301957419144227826119719257769724089240031\
10111090467052776325597936870973716559762592664568180397281291408219564503885\
06174198185285519497633046050321164048149584027687511439048388847851570605`40\
0.*^95, 5.2848272036696871461472233231465651723608929222018056089036961165280\
78340352815997317316886552902324040611831608761385695254191717725919110528509\
24849343775995071879760960574069959148533418368304190324032497617043749218820\
41509439320990741401008011708746550971630015555055207264872192126847955889910\
15181648132879019200750151877576823027964129983634913168266851833481886589497\
424851251790689393414636`400.*^96, 7.4684571368332100325414031819211688046396\
64447438027803508041632141189879292627789078348832101493242801022800973765039\
71022303334811576545399620367447836060184894703898136495534621370440736948816\
88623675433978859414213926423532778677318541080585396381245570968018719472299\
17730226140482783371387836011054491917479182263984983395452515599830344390712\
530161147168636583008624892004791718910048337655059`400.*^97, 
  -5.278055631710849518749996845449107347367567118011110859363057075692123671\
84170819255102170751476874787984981836261277685768369201242504917806568102067\
24640154099744760346408529969857001371555179391530472122046631165499550564438\
96179606847779675474526557886514873099338510506096299187141208635386680879702\
28592270674466523286311973671416412099776704993327658859418648088786974448148\
7692699881581785288`400.*^96, -2.74188417474048637437117526678552985793873687\
00900081866936593081563593095834874651231044555990774031818110130004742202524\
05315594985166923476181365820814828237318929071686863644555317643843445991363\
56106866032628208906634814662749643053268785460868750287200932103080931987076\
47950105719836749641800475517306301416655271349594798725434917158469046272500\
00420260572304470006737259680264378837589226214`400.*^100, 
  -7.046804099136493160103934411965506511421140412220554554583080954364037367\
37911190032433065158037059589443567683733270828442775572060751933958668842574\
66351305347034563445301226521428882500460534581579371338044748481923438002694\
06322064985180336592016754504899877596072390650929686426695894244305978287132\
26785349757668975397935943473103006762472637105879391284367505902851514917326\
7172441830377268728`400.*^101, -7.9546445328079388953822337583265517397910563\
97566920400888670040593147426016435624317552184260131172610352649902767970884\
34798958563287030780970931735339965293280998220598473866712597778914217145508\
35160678862848011443523273250032081978676075426665155096302302801515411604173\
93017827893914008387995637041761260525528831454046498035448971517706955628404\
055221546586480293116303557917292293149469179497`400.*^102, 6.218282991493437\
67106158859731754319594058487478064913799656003873349025621054697546896629545\
82783537428268620132449067437983565237320935835450126248936160186795696860780\
37255163171878740629008280874632144099848338789714617183412460712629119604268\
47346927966117867789543606229566504151493037804615219284943248114410411168771\
3469167708321934408112208115734834067932304610984970879054496155024367754786`\
400.*^103, 4.7465476803455210952655444098633657760339839700905925715344390712\
33562228017649590377986401002566545282870923683344248843490070813123190201070\
69833741930237447815312267847636798590388371367260197517575062956760039774899\
97679604021397784153744934542587067657431577066315732677755879105887293233036\
69390185830367666689771167191106208496871367487962749176048065073351504116672\
620280037226110231265052659`400.*^105, 1.016899973428990240236893731671562100\
19779139713648945147374406359892933431050253430254579237610213721787448047763\
61131804167494743071132929233026468711434668614169384774211157461120394193594\
17552547557148765766819760957313497000566625770130007971373807789560328295605\
08766312144374391522421090458336286360822516786684407689530418695839105599098\
2807466902552021092946701341490371686607887395867184166`400.*^107, 8.15483162\
00878478437269349324317167735341488063783879627673589236436687450194209360897\
20706850968567936888312656109353509601197372106578391805505383093637797341165\
40312910384217260336580576725119437021768923477020196478974995332443056625651\
46577123770376664409285664099678173257907268577688877998384249474128684717173\
91995454282503219981334042598844503525908755929199172774096609045302891446154\
097236`400.*^107, -1.95892824217688463717730165829875350560024786365689868207\
35078328326076950762444801720801800920263468370333867139690403091697454357931\
39299386963813387432281206702262059712780104631500431422970240031227471730999\
82370631984627834832102012787320089409698699839833021766951168966000303178347\
96763266005233169794650608504457053916386510079960588347905965371442026768636\
57505377752412833519214089819884658`400.*^109, -8.731930306004623269771931996\
41281490055336301718586340011257293331513473777043079279191698887604378680646\
63033304712529879411484810533771805809020313581470057663223104732535482791807\
42685133509964009596100164706899545956976460447532559896040859308166432738999\
31688883831099946419108316141479501458338543913316485277803236970725729356315\
1685724855973555855158175929138617928654004073064975241893833181`400.*^110, 
  -1.570648697572787787162409149571198189162008971256026764475208641059270937\
78391217672744487013499435325404468746742060297457131837075050718285041825231\
27194086329020299766641115722717846877121623232068671619339545079160102766855\
69449964972966132562386699506118000471639471260266985285677944157063913841590\
20412391413223402901888088325368117644743656606073001316991672064743820167846\
3615929446569222119`400.*^112, -5.9962776007378686328610250465416122680155779\
84482344610880291368524429431049834544991255580861455546083399786431071865719\
85330179352642205122353165140839002758758547467550447929569865767558337469306\
62334181361317097775386750861207539797295423142113047068336563842876522210174\
45962961436705245656422341491268742456763812962353321439589079838600371674880\
914437353818362078698484722353954472295228202098`400.*^112, 5.173898159168399\
98674184778576305747203701659712992586893003613469029615461045003962301304065\
89802833559173602305583022264966928814690899864572508887775636289449486842716\
50212521877358628725929380573688976827313628232238197007354082963281400552798\
65371288979130717826847836522300610275416417824541892746853374669893099770539\
4105885400570197870125639858654790755631289336347304406295545200878384565213`\
400.*^114, 1.7194828907909611666745026773144889720179548067492517811622731205\
04868264565286281900349730210314771142648079719834256521775650154057580219007\
59360465324325464730584139981833694708144033711721429067884598376634335303740\
93532113633633526959882201537787040354674940008302389134991806665848240734771\
15335040767212105651394732616352387240170438985855800695501486269205256412075\
343518626185412526922333645`400.*^116, 2.543771128633563747718536801931420694\
63545826845414319691235975943816352781760759121709024594980835263466328478904\
54153077358843851024668482363494969670209064191866941219064198087771424690452\
11581818200856490247055875801346484556824100805034389617669169999984112904539\
57621697170762665124338300619049758040635592983317443796554548615800707763208\
5410905631175705183978763051493424146770794020056713236`400.*^117, 
  -5.877918353178281857138963113385396895144383779455488859280881432511866525\
96046644324563706375480377011455617652747936782075705486724971133013114379521\
85770235641936183233255846396708520271331498515266670780150055854795837697049\
52920477816892828779432906027959802524595186207008765127177474756008960751389\
20542599070580638532279451458600101435871468672020969436922113160546386772559\
1785565559817557807`400.*^117, -1.3469568969661400928634310455021229554857301\
09390451755973845576925726786077866945411013291783091451247228137418362433200\
44713669801512061876232701264411608834269115732517996811929468106255672228043\
88295434383022960587549065665962631306906752708553455954596755418548139242627\
58989945793894538764049292455427319196739848561011062616094507722904214250414\
434002434778460597819364394505430768453809848187`400.*^120, 
  -3.623435745104243798360110104192682087922993835121660408499935393823415127\
91230877574563601518249520163217248924155911492754678852519578393129811930007\
19469383278967139238043532004648656590154135885420885786814342268423510870448\
88581954239022008198706852930777035315322821587061762679137051614853189404953\
36205833941863038529784595383522426492923409631785984582299585512737028818880\
266655548115585607`400.*^121, -4.14223470915199103165254902927818063897580014\
95921862418566293420470667544113698854078900319477454463569510052521061345506\
30820217554540258327567990914868296879676007705595891679599588151507297443059\
37246970899589209043796268331810535261641382430394783309446441329244519287787\
06742803698752243481868326273914766218415213470988475448089487003672025978129\
93691166389308651397509287203889870919037105709`400.*^122, 5.3708865879670849\
52097376331152382697804927741194193146584789958709151308351662700711610920105\
04240012259069044490040807752882577882685295633411263140402940292439056545529\
38622416001205455672332412955349931185257810850100828281466538943733000493876\
00133555789072571178804806723136089166147204832267492544359606063686803859934\
414073653617830326283425140201853635738119543598854379428029702348628933049`4\
00.*^123, 3.62352305463060716456917320653036131590829366687527878810546994268\
80033492391499656593712386703402706917214932483873032634269416582441843911093\
54621848396094779024405655884845708266202173316523634979787442550857996931375\
78742494539822205887570871900133868983111811815845742223497803797494641969404\
52101975610561238467795065532060946925017160059009893588938580390648796911633\
13972006460723136096177976`400.*^125, 8.1219732018525701848925953151909904924\
04914536591454198181782803234096960922417006758931246136494910076093524595536\
22329200959164779281833929784327004019865545347634362917528012205140770165672\
50714649044294868715544050612274924418825979057663270356560584763782367280912\
81399733900572699235317997173587642196425772182126687221259041739268626467123\
270761131522009072413466098093079109158519924684670854`400.*^126, 6.060404129\
65233884764522728121962335596468637670129058293377292832435991071561769285983\
98139570773291592743793388010045650714343245548309880309894333602909271794771\
86653868393929670975626886547556316313352521880036978589332133633170904882611\
77406403327427886352028425658439655482912528453273194406530302842853377466339\
24882111862099000589822991485323826702093204185564154305988605240125135927226\
64014`400.*^127, -2.332391272239459356778345264812352108281410336067670850043\
17805211662390868346194921875676229409873548721527182255575081048998879342423\
14457534361507093215989114540503309917767979373969860421166345454301722212061\
25330096112479407373157721616404168827950771983774359480181220071353494128649\
80001257894150320610685622488076600557135190444851814801286405266965039736436\
0521430821840089323784536437430116`400.*^129, -1.0250190880613081126284122501\
94362365208986025806444178976148848573721573734254740373942507448036599049258\
93557635634991261125116929493997372277464066992844822814477535264939340817058\
38344026631390335209100395509173289463900140177416052751083014180694299770990\
68908709667982961585435199667618026339614297910919250020678483671202683708290\
124861109985175220446825868914981401707946477972199399184196988`400.*^131, 
  -1.911548849630651943142705338989530456569540014679503295222344378387243976\
26062528648449790658469272519977688803661405807180949887751278355858090752666\
49661092845399808207393870218295156076980290731546646458509723245782588689915\
97123955351441602624998156195741233412905491959460437034767200065685569860011\
75200154743777187744818958017334780602554554906295469219869694293286588184035\
4984814748348921832`400.*^132, -4.1806095156572195067013010988695990687170290\
14085659233537376353691683281179784924466600080465182479478340844969750590399\
25737209925180859499004484895732671241856794166062941603230408086572302780709\
95185404665624011266566608065231701202077700754773866904422020194921774927307\
77519224229842447449446328174228867463599878567935423869780487310734348198241\
972089298707131463824915450067788309181455886067`400.*^132, 9.064747188053507\
71007313667233735931342890660752807027866564258158431251214150825327916362306\
92605575496155684945024802974635207508103753014080336646550827775013482597372\
94795343194408419902699060742294308574309107054111242187098013348664263258165\
65248475577847505366855557219206303148842136616544656871213170068851484769153\
2731931108196785993068092269674773828500280570723743087355074083305987338097`\
400.*^134, 3.0656086528481709522098241608433813886473010236039959259293439677\
70535625207791561718622733995701272349637062780519381233851692507337586265729\
68175945882234240473041658816969648360517532453760794869139840963281297514385\
39416632644430655954299090355202497134668431033133375892144198652301600353284\
54142871252122497713182295003046179178584237988993432334533126080000400462099\
706631591885279226698540575`400.*^136, 4.604486327203677647060673182975821470\
71719873981115403497466067769823677364596652174301074936833323292100275751147\
38194878731768270347164473945631963705877685679627041478940229777020911000319\
84227767822573179662527789622646279941084470026176644812326188986407376525591\
17256824060643071105060503176982607498671479465047863587598469259876133772388\
2233539735538428652267991404862312475794896645568455855`400.*^137, 
  -2.714897251978319870494140522747372514847035825846517742287553428132075641\
97021570092696789455200224997183854660349652384578833459276331102161165750494\
40054540562687740425735770148959584002962855891549292023698759031847765200781\
85029464279616522484026329436880352069157815946309461145155960375969008070887\
32411941049768587733846754816294003323300278818049938186084007910661914431219\
1458035832231840529`400.*^138, -3.5024736102766566209834083129561714145302581\
44380699222878746210392437337552894155038469607743575806303213704693930807438\
12574480265415013534655271562741633517538074181924733835711158390193546962918\
32635819898595222901540163687258369198566561936231094473392399409296657937902\
86156097485638776447077624755756531416654881761320519591764409667329561994694\
295027490521285852729321961135540980462986929919`400.*^140, 
  -9.679070741668966715307887783942960621671341928724217407612124224864652491\
92656382475613868669113046745609685925889830706765922760916366698308436465753\
02089210404511592037233768524992136711903901498068271809822395524874206467955\
60298281453862076116597182626270754635939996610755410135126728392557127513599\
79276652074024038300640359683606205566282615418595498175328603329362466843677\
1767954830276480601`400.*^141, -1.0714436248822664917793321969880341014563547\
18605849511460603712201252685923333815157638175392155574141964090990638732355\
67601928803283032734965450580275653315030807169382824613252935324319549312626\
66888104885245122876604141423656414785232079227989882213592018154365791888669\
64272308182488763485394294451062944223608582168084275403581602996577214934580\
951380748632980394820674704174183958784669659253`400.*^143, 2.277818864242102\
53105699610306897146341813319531680041575541444694254970452279103979634348127\
76635478167657577855861742610510952625906151987188863216818486484532679510327\
98048548607922456145830158958657759206955740966471684288405730153742995720462\
29631874703662280564523003794058638295871265618626697616148277954059515466863\
3711810333541947417054091594022573906670637586996555201256159497878473057235`\
400.*^144, 1.3930928314844387725825436455678648078921420950290339292733739590\
01025249142388934682589083584629248385116543781266523929074631481827688959715\
92951666035457090521547082520491595954738920280070664225618375948858571771805\
57868877749929812591483396043923897025028200446260332007624865052608908893561\
56920084167588977155752723356308474091531487838703950552833326919554564306894\
25948848901232494884059569`400.*^146, 3.2015686257294136557716132485684959437\
78316790310512936673394643896962290809908968806288948445326546738427411971201\
49245825566515482850335800442707140266325327647243291825422596861294362312081\
16767125612093828489774667189152734666535316846986923165170936836309390956967\
44357912139481969467819570654939257975052896242117301049967918815273894126881\
09648320167025774546898920785901282510476610233714972`400.*^147, 1.9972227322\
56000496639478177397198491021700227486052789754934180873417744078104362898224\
54732585700973247515590072797456021176468604809281953320215788560865075544797\
02346556641315470811303072503562162880292428231656639522755132847828817427528\
76959397046717582448081576319852795129772302044096208780953807704581268590713\
69549233044917829598036953506488407430359138484974237590673464710209529014009\
1579`400.*^148, -1.3416849087823008810574358480073684877205917399648051350103\
60473239003774406025100057608842164264621139284599880058881367418166201449745\
22297096746022816033043859763822366916443720337762580560503718762531790711164\
11838413869220212139272938202732637235873814738614600118252571737615405287398\
50306759539049720320186111409987887519787174293551429108506279896802883913002\
437569427078887987949952757317926`400.*^150, -5.77947136196324393667606516675\
12705876302298453635943185050554372422044302048629917844079581074310801260287\
80990120895806150040853503987737330545646092006849864672584255570094758415893\
14540687013899722170124028864976515385296628751978674050344006341870492543580\
05102474269213878764414973946015595715000078746491483165857794384320148953666\
20448152642348375872328702862148473808551882170097648946440677`400.*^151, 
  -1.091529132239344971683328537690175483005063052652988024339545971815391880\
22123566088465659459850441850893364105434852327813372816318493327128566829313\
44166154503869847953994813493683893100982040365522733949320416874747112467698\
60865464551911926003939097620669918157558307981990311573181333510227206246509\
86064376819686006476657999004096450922737812099369391099102069926173017944873\
9592667127677152384`400.*^153, 5.14698458300734941392012542199657877513649684\
59820102022704244309622593057527831917241165398795374294828783066463323821279\
73994091586775370779075896467273416495424994202288455440432421487976692459030\
96124168258291400408126011235180745479456276045455467394473618012887913142674\
70725481502349589623367512293084023299539687359335521849109173334231153985176\
04248342878718694061057413040142472800302743019`400.*^152, 7.3805142399850558\
69906405523678386805407890309644219996530569424791698544411215700070513055088\
72752855930061215342501265514090618749195817053859760003622152122623858521050\
07916613024526368031176575308495706899195496998024209727400666436492414238549\
00509928520308017348102205024443066711830040005024918884880671705551244343185\
311154446025767190740034164877412601142621059323694861378555031364544254963`4\
00.*^155, 2.50922077195301520412243972809505758001007481486529173724097009380\
04902736945764462242468221754007897961629755310655935640649725066815424093389\
70690014701446280147592550360697289116565228478190769116697097659915392759049\
99535416407638323495432712158846266646618746256427199543888436175652671060655\
48287661670372690690881328305247810591872104974280410571521594478409080078846\
23683008287729448003684061`400.*^157, 3.7073103767385309597942716356394642930\
48639046291231135768002112087900791615042771034387762352489170675812861483856\
36548871511718916016643864573578510090316692743570235511698159960452619708223\
54822602599334122333912758089793306298606070934869003561272958243386317413041\
20646085892744090706683807904424808044006518777954843317324114755708790710378\
204672940462887666036935851614086533179320246067904275`400.*^158, 
  -4.253373376731825867880392792758874612974040170076297185549617697796354693\
12969757473945427887407770744041825941912100372059839178416016063302512800857\
37889159613542970445673911851656733855158270362934313870666179524788107636517\
28084280435808523559346649502259377828202058878094111278522263422249677803914\
87031602354237188193580580968435988915704744608351675962354308355544919233631\
5844750789453869287`400.*^159, -4.0635537787217295237362057016073844771790850\
17435649042287215422532698346520374636074902844936361912113423634043926137258\
15368366754626571531596865880723170296589550455474845259406040832274299464001\
08070619835723117572099582306820081989766727007057620446987203064561594524824\
89393840138265700678355033455123955327322614496863191930119030333102251438753\
584560951568834489837925655573709754016346449082`400.*^161, 
  -1.136389443187952512829560796748895268316777290754535823489127883790997923\
77218476310434092959604677040103670214809556429532255077309103185972075748883\
74046345030900814196787080477513099208644501734008889929414169888079485277421\
50965037662863062884244144270011227567203482241994585443678147186383981301085\
24506262642817057655702714588099154640066614954717798317085986671629465126363\
9661338517660422466`400.*^163, -1.1501859502572679040812651056268286378225728\
77115309502950224818023859988215352826422290068038786125624473823756945662867\
38337358679440278724287002995807553694185287262139979133533383054801306017890\
19158520330886273283165707527480725060860497107852996959712335514767798343803\
35920044792749988856018557415103634226565982904801721191205429584662074381747\
513904544985542784469964915512925819210806977047`400.*^164, 4.059989871509488\
69162232515006258973403032692867840982017545152711170928089064629802187346765\
98872110500550181970940697586259420458091114561868340091092999543620281054676\
43505249507371218102289540707342732793621238714087887039172299929885162864115\
37557191626826462039888632179696857119949598240388878011675803831356680555967\
8535779582145297613548412841042381175444067889740339038376820179168441933399`\
400.*^165, 2.2963540555963412889143042239433573294355988936357262990757343226\
09953590517055865977789966722231995725073068499675838623038052944468493791316\
70729557292625873092455564071728970068985603752644863626144654542586385643685\
95198385826068703125288019361892865990438588368822732390280362462720574570733\
82382211387696772812623967008962707064920697575134799875406556476461855868496\
749332966659393885718313849`400.*^167, 5.314321262624807218820978285823658982\
12170047207497749199659619621498680182234359812353139924857608529006694271837\
25761659884998495941795170459678514922171620101850408628282305471584654614867\
42313679446857501435277179683189550182965123651002763271824293968647462269631\
64340906813813269993516979946929342413568663394654187701247715253849033744417\
5675779367452931993618190874633381716032946366476895483`400.*^168, 2.22118230\
73437059274261973870358508926952336075644245860675206261740687157770182509634\
28940634652590071320288620543694510663913751935714425199835810127060706361684\
24697673821452011909641521715934018947388088242465585998401063007549515584569\
60101242086036551797415766882034535548877298190144653901575534986565421273253\
14721162770260928751205754137359904848726968428691779573691437108711814099609\
931374`400.*^169, -3.19329033703574256046002969100216519991392839397656540018\
53801622758115400659595518349902974561705977529920401963821986149075774225206\
52562030925785464568256188233134315701355519792458611314215128661310522675015\
81804911742643759288325342002383566590466774207431735071153332991827463381900\
84584393293723439520898152593945340172745787283400190396401353077003727834061\
89322705189361889195044392159350118`400.*^171, -1.344392976719140583060336942\
91462389703810323943722750712490382705914828714690332881533671715336979910348\
54248788329556666788233415811583944188437797089767863653029681849418848177394\
17527774747786741733396383533246726507457313385298386882308909671632174592623\
07783612193691427447302938788401268783620658073775465410114859281857978337633\
3070615690506821180422647405728957264329843268227064520038651966`400.*^173, 
  -2.511660009687367509168137273893126801003396410387242418200377494128118416\
09914211905701878366582060154780281990320823823969248869367761278091681188821\
52514450947981884672303628032561731159139292664574894686014495601577167409571\
16904748506582921445270712230016258479104634764673785793107746421397119134029\
26399724299162859003874550359491078687663538273617522842973363281620627287316\
6146047115131930912`400.*^174, 1.14390556181562352885812363777851428348377694\
94269311089226492138096071353519625291177909976022098563254532403462783839601\
07190866024763323207344163251114504725925325292096041536716944668859828870776\
03596757201564844298755117350264665635746596502273876269094955926671954894250\
60888413178707833757122244753707945410405975140870980291060375181609337418833\
95307907408594628779622989976802529191899690758`400.*^175, 2.4109796376514574\
70150512773399103263049109370397239246507423187604328148068313310601997230499\
11500385798559784970871813840058553056729437505345345308463819833496577743640\
03826180457154548255581864386826699177970271356599107598371881576110077364019\
00445266499532042593315291636591043283201009022322647193700340221469728186212\
535937319549987247714601202866492696753715688345053832569961990640924242367`4\
00.*^177, 8.16248410314209475714946604226585796450525411317895591923680514195\
07495674580423380927069481799761485795193333096147667296632072103959907441955\
23053869569766436890734249361933091797631357634916489638906022170277378658907\
27530478402196279362691336276412946539976447819812098729416350248156971448029\
23654595101813406328033174656926937309894541897543554667621435733320071989687\
69296682726093156613671443`400.*^178, 1.1429529374972933171258727860095230828\
54616249604103430472742757908162615346186915884913533581811175117099687173626\
71692283415165105226772782959169496205332601886982475707089461681534281659664\
17027454996897710733233117370728106124054500935271374633660536410361385741653\
20719271270224234821013956785128564249651798983691896572587061914268811396394\
242363187715515090221087397516552215274901277521973499`400.*^180, 
  -2.315401298527494843751697198497672576882176594214932201311973493218392775\
30774950039417749565905202191453413947150163286012390618803000435144806470600\
16153198621634911868158134112957865639262771674003532321241202051944099792335\
60543265286715079917021811548698613307481035025197529150232583636322684513368\
85374005066492337203246574697356257343920885482530690019397988222628602878953\
1654327222263081004`400.*^181, -1.8303021886350467758526816368150918567599659\
62929194332416020748028530911643392494537577405529568230060220549798639135617\
03820688724337401212019864895489495016402617902948389848631680499671783251574\
97865420671848048300536680722446937282896251975614419841743123483890583194944\
57249032801685440864491577064284415204862010805817956131537947347722705604463\
162203609557692248083548032669497919834871864669`400.*^183, 
  -5.111468491869075731633922138032906352500611824434465165662142760737905132\
90160462932042947617814681125916195399955855639233361129958351112103114060773\
83602419735025219248403438543331966032655933512843008838208391853755923181806\
40333101008794104888937627203905161542634127433879572837128326295658267094194\
34892767597531965254569631942541510021913700460964076080507612686777931909288\
202937913118800292`400.*^184, -4.32742763256351236552325861748025582814342922\
91246867722755985732445434024797992125584480165328861330573149601130163839559\
93488072403199744541757812289065013562684233917810442385845743885711836173031\
73421867548510699223379243790120395684475410887916411339108426920478370618859\
31845290501506024445081194859057734346548568262756007191259984023038230929252\
218269985025388499702719307399607201623845071`400.*^185, 2.680093550068892120\
74338486342156728758538561044738848535846543482026771913929692683192983958828\
61474828698565173294342267141963636566707987074560846286222297129407159770812\
59350684681197960625214765710470300866465585119368131712039883787188647813475\
86902541436997365035926562052602638633150094524131062603134250305705980088672\
1600692677071264113566310547454830787683800042792141902415918020032212104`400.\
*^187, 1.42220482871804372187272655778541347313536555643384200607133373802547\
22972113090497386302052100042211769262066225933692887014964320945456854586600\
68157937608252744440572051802879520133968272949973631236231103788963890677492\
45575962010774120150938485085524952511441600520475205377306851905311936444378\
25019135005816394644397071738323476781745577582673265141273478486764735202601\
54446401089765173082445`400.*^189, 3.2561564911948993893237381705137820081355\
78520427077267993736750194436566184648117767375172660151342779839566960396379\
64607693148779830488069412217224956829897745025469989408784609074221445750477\
43045157343062525954480122758081602066134594102306758624516462328523516386709\
83046654723939653044806908555720433707036316141428204915928467033683746206920\
77602007757381769104167879985137078241011006999443`400.*^190, 3.3271738489238\
95872343575877318150776552995907537454961319875099765908852496440910367827022\
78330991350925118483989569774154383564737724650174804759165776980654453254253\
08551888023468636057605776183141429921724210699753813299033052271611418788770\
37741316000993452534711885099550814461217753686800050063876214040588343331796\
37254405460705007240579913655677378466989822862748178050153711057254288833501\
4`400.*^190, -2.7712286889030145647435195331479842835577598993985085772658459\
14247922438928320183438902236960497395350342278778735548181080294338918538980\
28011109343310887502461350236406458843491327227667417109081168342546650911394\
13026833543109122954262729041815606092766438937855263157499015873740320887024\
86269597483191662328286221662316507990090131198534349782073785344681306693761\
401725345565918576185463674955`400.*^193, -1.13781004060733189310460388738211\
88041583826711030921039991986113048701046053353744402224311730509386869757685\
67332375958423869545293954872021649997678223434525054502469584760205679938556\
16522994772743700402981041171212217159705539774569175126063934591211826178918\
51823901556794271008703866695806009691246868714277034030069571116145223033179\
26960336980738917883913823765073092453502846970663252909242`400.*^195, 
  -2.048111515870458328190091764928972348539851973290893269268911293178682521\
12200997003488385189374411262530544776907489893712412791196573631821986950173\
36330004800598196803919852939929817178395918411659550341829122926107446110158\
98101086749432366402172729200763788134923586656253891241142312755734478698028\
20317788784858921649460175150497606823201792613653092314861710994375947888787\
0819259191082843008`400.*^196, 2.20121698595609575623875740417487828331970376\
72009658434265720572034832914500985725791423686156657755598823028241191846706\
31873787644128959458219705033329563246081544356798386013659713252377976342260\
48038156859992803644510067290543314104088960107893782624125506249520149298992\
33920675946891639627976841327249349665424218615346880832897922132562674886627\
26164819226631506025916549973418641185768118141`400.*^197, 2.7995930660021467\
05539953814999176569323227063924938324091910585933332563190137805903046457428\
63543828585803484993622604988710322718369881404128016487188305909184228820823\
79268077591329313526849838381712470285221798084755664836941320821280344132357\
73135549205825067789099804109901529419234426284631255332095610366426777921398\
157695167573501169388833765030848809172429136107323894530641106132817377753`4\
00.*^199, 9.35931640698218826728425907957466183837659274525734158362302114050\
42036329427230356010601257348310501532254491831736192771640514394411605770125\
81617243972912695409503240053921235296839074044192648725402882615349380619109\
06606808943164456345227003035259665925614967067092063736624057612636678086482\
19423246520476752155247431631836343650814523669037016615412650812089199169398\
46907805028322068319339902`400.*^200, 1.1807449664232620494738625140111348704\
81845283092299704946187925655099434509828045199663393669118181731999827078228\
83986771258887185919814038078913331406605400827607359612600920098526852288048\
17454258012510575009769270254867016374591818408800557817264297013712842797241\
11164487259135273279860723810126043106877732795942454201287628728825890969427\
829263058949998817334860316857895351229956801675185132`400.*^202, 
  -4.114877691096577744231643347063659516487367620990212448232097628721363884\
29745412180744982568775410287241314311882151834662143879269007364158094455799\
85854316201530498345107646320149030195053561657733628748084607306838117044234\
58629450957852298857274436197136672080003078063835023162718052299240613208156\
40395176470698954690443707794504039023392184585973786442461999002911449965685\
7110753754850403904`400.*^203, -2.8513340971924673550300572815774560339303347\
31485526966458516166620460089557074336381316125013209465185847277405092068698\
07474211328017519924490470793667662983886862141675309168188533628848562356346\
69731962039778275416040597821061816767060703823178012460533677871638227621053\
80701974135215629544805030420955263183425220385537108918851135825702405568508\
014030485255278368337482986006697014834077293216`400.*^205, 
  -7.849400262719671404627747650297282190128344916159141584370165529753549774\
54608346385492012040830876197224145129088189247343384291120366526427004387636\
99481961570104070434171524899540637407901109142762075428950541319359720503220\
49758913075287106564880126448768642391697239443055601663483402358143228372390\
36617726997921839820092106800936109369931785325155596521409593081783149930867\
7256995524851518658`400.*^206, -4.6458025598854189129066885176400323471359403\
03661042717466257484544841938179151596834177330075228252930883119498867641567\
78437775746553932320126541212469370185351288808153810517863038909605282579567\
43969766899975416690727019079629755094883697731875508079291154242441043361795\
60485254054987429969751809289792481642321215051238949232312120336336074776891\
204692397399739841766520158692591418679717812877`400.*^207, 5.895279581701523\
60825447989012690384825034481483276666845054341005701125600835163929490819678\
39767033521773219154560888255055264115395161474122943808496959858024278271069\
55909483325880257863147815670882585601380592737950559540053747710704531075162\
79483042531501473646183644619707958885201872760561655757649421913916418257288\
4304913423806220968936960742249476086879875968527083716132594384843148848443`\
400.*^209, 2.9635608108147902123409660824144257916130952460103023021175147459\
65806168837751580938727592619877307193084863512105397402099691084379050500438\
54920383002828234499482090163832242122511766421439692579003737946827472995278\
50772541989006015926013526574308215197610207965932055019930903228832270995802\
80785071712083777079624995819411671064058697458418184798795058521261296598673\
171580913755992902274879897`400.*^211, 6.584303295533130770371549846589992616\
35657588009479599493744107449986863486606507790650445022149811324829315226092\
38979814315554865986198499779629570618731524236242184741608629146445872139133\
23485493604727693870698522120112448975765461351995379694055110555590452300003\
76374535457003967828501803478716150158978568597478794300501799727390570054954\
5942693166657708643403056519201097128469387361956087293`400.*^212, 
  -2.414552496970953010078754735836640834381403743258374780195920152848647519\
29242599408439438545367110097547313791795872099769284649906134142115991517617\
40851378565161199327982750931042522189490901917600591383288997273003791341381\
86064352571301483777752327705835795263270521874411216015482698062006659148867\
05633717021446025564077701863329637603668115265764652423164069601241593713831\
8103003106655439135`400.*^213, -7.8924495326911366938016092040382881721664695\
56614297723959394601457828134489192117164004541986226113564144245417941439033\
80020501109021969928027434540391118594744347549985205283730371636772863987531\
65622380125183208345694903543662277861941359675685544603388585206797373900659\
53140820749151647829828705517441238037321494851689954791276173847515004756544\
724298005685053649408109126401084534947519432627`400.*^215, 
  -3.152138969362967100002725666832712160857741994386599716507281910235046204\
71671270884788646759145170641055955340565872714750630481002196666468784814006\
45017826915873465691626924482881812074218868144296210616841136788988355157284\
43652789919691609480165404655997849237389377230753727598370196038390607347225\
22939024475119256567623078758206401291334076209521442945023346062038710779325\
7752963606543428025`400.*^217, -5.2883169817119755935196276596114645007444467\
01306805541875345919488821878719069462171907466737791397017545303031441865093\
55979767641156068094987221915143862848202094358687368543212092394576832599294\
37779060338400517499163751905293460771999864144573563978074325101689208793933\
98077808873549758960568510319739054471132724677394371478570785658645447469888\
667107739651586913567710058531503602183702837706`400.*^218, 1.075981257039090\
25485967729145404041497572115602751654152192208774416276239356972506867985304\
22574734442282411355977763879062457604596799187474424051176288259098495321926\
03741392218179050330003567183767297867517862679648332021414671556588597685437\
94917420545498003416744435836170980790546679731760599119025360038679120038526\
944400241438078637441138396077702336598382699856496653424776717994840309646`4\
00.*^220, 1.04392395383317088629054702927593974333297462222236177302058245139\
24714301269111986734898365290713405603651302087879546347445106172695616301243\
23058338812485533077915766903634956127973570612092465800032886332394924372889\
92741260654910146370480201137794910132493909771753739214814119578443042748706\
59262317677381874020638538858342010204912690462507687583702656918753039895773\
70527035370841616716972777`400.*^222, 3.4169642321774412721046963213018225702\
57291697403663575981500222391670825448812799657430374034923442625589842318567\
79410648763440366054553127290359532525263703052394568765220951492962361270344\
71645952596182096812263456663093705917402043130170327774703489139921615101675\
01410502003229106572310525269556481054381880311639434450840719850157143126361\
312713503836160857086649503541005100526260581304108777`400.*^223, 3.580996397\
02613376984669741974541844729051281591158263718089084335367812842380345292412\
33611998301228874941573138048392151507276757625686533738379125081556926946480\
41566655396590655513832561953433509417617194353453731919841268020279706059473\
81982667837179544089290443586628945250536878343518401415681355877549529199975\
95611001143666096377364883230386592592851158680077634922371724165245041183998\
35529`400.*^224, -2.218687865790420643769474641763107580333825078503659876488\
86799216544885444846139486109454491114155691041522670032789111210207905194115\
03049358151245717319727801922895646171374757426774593681421894673382240077470\
65863259245976247837702079936239434769646775620827689481038152081289149170750\
42748723588407145870879140634230227223596573531862870014611926531898925222179\
8069976101734100841310736254351591`400.*^226, -1.3935141304741064848602682907\
75805368958015693886765608355025697068841830410255847162580664620282509814729\
04361756789865820666380273769291098593844705824193820994489965819133720596523\
04735059671877512655077390046391141143736056584231297804042857443547587799283\
45960826991905244610590357884403538572495579845202217336098399462664342173453\
599069402549442245936243729110404049677396849975543405517872983`400.*^228, 
  -3.728728373089366942238220795684518310435004023539748423532900899136358262\
33549871730723879487814642596537781990174660599700456903317637730160200596272\
97336667038991164533363895246265390251272576953302249556554559691338140557869\
30883286284473012452475250291088010475693018890982953596731733697979934141034\
34389742918618708206433742841563252952295203828649600379814990103058432805399\
7235000725519960218`400.*^229, -8.1540879057361169154744374664801583368885572\
35751173367814256626299249635616214208867640700199412433207339479673010309689\
65896987015029038600503031802890473015368568424683033727763759373887477563067\
96835570781017642364931283052050090759508157163176725394282307163409751608429\
17346915212751160123267784640672032618366541438088449633107006090705288748064\
21488125799408937756828739858971643343554680563`400.*^229, 3.9493595407269853\
37167469954544210259725443644327429104657313892926118615796784560603579792602\
12199774471338817141422796326517814363956302633868547749374771434029069334788\
21855443821850376776923582697441586823004256264096552851499122356329044136417\
61095733054832476399876133545777920593286062484767443106017686697899498416609\
650487238726474698642051208989352159812472347226594384638356263522238297763`4\
00.*^232, 1.89180463491019936550249732330376542793776146687948126584585977518\
53665327378234776866582353218714409809868758181937905618990013151714656049797\
17374069368943244390917823672238278883277476713524395501933025552729985993203\
16010730106594798391447304382653694278989012978436920153347980790289694384295\
89348139536157702459438047803295184599438427596031487003925706387118491297018\
68502662762871590461957654`400.*^234, 3.9847741896102862527573707651312419841\
37623934916699092179048690607542025176620209199354846237354189922983256761565\
04282381135510029199313348753076214827464175692725878173670579076664934416353\
11611397951726950533420630741945404974991291700803567528270302133732251398569\
03643864853210094808689321083548455034156843887798653672804902273112958487991\
221631583151827212468827490638660442308370359459228603`400.*^235, 
  -4.239764685383904788243581417151950220905275401263811589762532889801975926\
23052574264666687788066503536117572456163811927025316119242379172685027450555\
94555545236685888339048885521648894635604370760761698172002098193080932618219\
28430343678597839010314232751548766966708185495065966288170619036579656749456\
81985733144628415080562278730644179737581357041686636729760241428644941740654\
6351701277944184294`400.*^236, -6.7462883491956057348021208202587111554387270\
89338044987149136045867537717365550683347183335894768913815450647652809652670\
32707209869788601461067871844849061462984019542804694555570563086988396208485\
03101181290520530728110118990617160418168315067085243729482797065381885555977\
96156731696939825238148945106341574857128237919604039811900802590515815846122\
089260984283833708532143078611265264118448778205`400.*^238, 
  -2.611480222011323445126600145851336451853140077403611487140788853318265556\
21046555961109790672380265868934929012061387050089079440885795860410026068739\
28499509911726231848600871824771019666159662049886199377386019372554586992338\
38980075881944234600463257436787179421046054123414593515773356672297419565427\
60506655540447102122956411938615978410681566305306574945920589403583743525276\
1009538452580576842`400.*^240, -3.8942299820395933545434977654090125436282161\
63666841859720315742004348859992127706276906566545167116230827190028109682253\
94464112696043296331411693853155570533289009035369203028759687729071905634706\
37659085631614327980869550791568427187535692492899347116909228730654428999586\
00878347465309265335172656923469996111073604602697340743183246349479211504585\
559816578263215661544697877925420208407358465712`400.*^241, 1.406513844714931\
45277980137216283348687845163409763787884587998150997927661524251813475135138\
06756632334005128842838578612390434882723902775266057594138411154622847322248\
93342817778145245749874151554976068434025314812281703207091731362835132913081\
78481395569881830467442042409775863016614357769337370656961743009894993696609\
4033485791446179155673588014329158502618039817251119985683436590768540765219`\
400.*^243, 1.1463402793044021955909431756774132722052454250316718159448263539\
75975951645037095793828874411919474211682180564256261465891125775574953635949\
86762849655129027393943479014897846327847333168434808454711126139087197344711\
44892344209859916869158793540291962659955902522615944540884215317263219476238\
85860445539132738341822582879025602308558670532115036527046507351433254281755\
566849177791432859315827334`400.*^245, 3.638718797586672248478293328470745538\
97259015569237861866728781236449830075563626337142714724928647114315821642490\
68097278622659049660220019004624357732964405045614835463011181180232928142933\
26078907857241447939528858992309885373474807675130946160780731927233446782314\
14074565662422237719049548043711165446758286503108598994993391098257268183475\
968584651907753482819244511141820234612649872263698662`400.*^246, 2.688190241\
30557267754938528856294660585884038699918901672325136759164288785516244006730\
20399758460355219154253073030321967954007925883007555424633191279064381282166\
14243708063111963558060328339703414118670897573510852326108850780040815362503\
23511898589655359737290397860736762936511775405526695192541298557930222425312\
39319442044836758482475078066559683011177851917020821022867312685619068920589\
10041`400.*^247, -3.382839755414521202185827569273227128073680819803039570219\
14278178923660924864767906472534789804270144872477844346530986901170384463797\
34198149017526904794540654113341410189286782223434361190643817702134807595677\
73527789371028587081049191991121622623358650646718987307823624971273725889534\
13918561841361331656892272007772169968519498166439255829621922214717442953841\
6367089802683163720165585411744032`400.*^249, -1.9652187337623081711528082254\
17215838856373244013932976623992668576103319843567331940648308940553506324944\
59347950056487691467292018902847594828545978723722101017175015025650290730752\
32907336033263662037261647404476840704741211798759960606827887335548236968687\
15841699075049720201034126649810371122592391179538928036604493101086098988630\
800552283645577519331107277694575688064470231716926695771362132`400.*^251, 
  -5.026481366324735382515604791958424479233308981725083318575364980948128864\
44677048346418633633209171714958076510959809433013191762668017088231351888255\
22226549620304794237998245522389980147873772524692502727856593120314935283793\
51377380708168398205833762874773155797583094695259448766366686495241251987793\
64296281315448510440303518492152899714341180369240603288954300221282849495795\
3435656570932107487`400.*^252, 1.61418035616512985273803372597277086672949554\
39857718895549767647654057680312164588350075679405154229308733657651949280355\
24637779289232612551579456754419593663594652694414302089650716146869624820504\
87726153916114211480047536324384362685094367896769514668555598701289108700334\
37490649038286093339620606919929037220524622603862875935155504779273775901762\
67960139752719523833705386167100333625417225906`400.*^253, 7.4560183841743537\
38697405811128289980396196536087131461728257934898747708146445085304543273667\
56627857560327200165506010103469613567621719831616461080488342571718888719732\
86845030235494857381392900353809449039771276660089198991618096692230378172897\
57713885015628396972797589222984647647886245327765693622373208897009638138587\
052342591757370711893128926456337770099182285300124959445384694031384324103`4\
00.*^255, 3.41245541581498623228540169200220580656286686506883549799184728416\
90901795128950150996538619635101226048508212526640115791214769799015324126462\
50331937896280555149867022195662845275216220935638749577809236140978399315799\
41966794595449266263134688069970076313720317357369226209896952098011157149716\
02440331498084515076774043253563729710316792915878402468487080171366907571837\
44780131322900445952100003`400.*^257, 6.6052196871255135768238977670003269667\
28204791940370925627019429392298306180125895841931046137894731450754304130062\
37242385394100945130745570552526943739923978579462940555435795856559846803135\
54668639672183955751381326191812425868818611818508962753577037978804838598363\
55130803520984716606001126336200708235352238766441270504589359979534554386751\
929821629570759610909525533723902854812694643576680732`400.*^258, 
  -1.408704819975233995000521884026120118625505835822229671856778802687254658\
81118508593355063973836342829200794672814522323978584648074348025841493530240\
44594292741090192691460674912276248951086305722376512826521368885325433308498\
65720311749651941464657932871755201034980086557364517964802646826835229088008\
00026122063358112845246198612989786359421480126376245358175182207998431962364\
4710652427606508769`400.*^260, -1.6027008138535763128630654541583640438884019\
25503465415414682750330825748256442658172292848721890304339181494339360053063\
80463032194924478930100032160167247779081285817403001029434695125217792193874\
86498161578852517079136478680840378849264876956094640203404597741284256562114\
37139932250181555960889145814382764582049029873934836603483866823432241231320\
891386747206832276079696984635713162494093803165`400.*^262, 
  -5.982234700995639902247224706269122734241963337877976999598605827689707651\
14588439478414273913827705712604144886059445452245833618588678215622914585883\
15568561091464636021205222687934095648202366312533791507490103035435201210984\
27227670603242930870399119095687179363443067180391713159121107787778756210807\
75027189109823845702491774671553073424676532869133998934037338969573603569035\
2472428330803203243`400.*^263, -7.3295718487537839359549450456665487270128598\
50474245320620946088105061147531837652482963699428983439699854630068563312821\
94363625150916837551402612825938700567840478528961305039939516091906128367744\
31625126586114480266611322272248600959258040932357999633735638069157473605868\
15551049129713617669657597303178703413047184959796983662689937084530287040246\
003272804228914775350059927640767611719063281017`400.*^264, 4.779549108112119\
38268544289958598195475108712343032715743113963638323899902411121430130132510\
64210369545560357734628608083502706827578764335471144692359586792040443723275\
11098211943030074352269278514964098017110631623499567088118512210227224382627\
25825508801090674189300072388206942388411204288597197628917283873811904746660\
9356722646747792674603228004850834283124135356021450460020461343012014141252`\
400.*^266, 3.4399480854762962471928331594096209016250868125976383667764011828\
58419162510019443432949183285318415219676582663446671539118220478972752060736\
98832174235382598654926038979929206122584504181501706664534078647869100596582\
31969376554323171892043034712779144916537964516275222712091351873325312582252\
15003109447671600943450102517178402563604983793858330667393793090748733028791\
932841647377239212733104575`400.*^268, 1.046600980438349369205888197398997079\
51981070624850438710053222137756424665429999998083561438072539899810097761965\
00602829385010375724112266820513080032781882506575146697580578884442160345074\
36501783211023594082284385488873183167057430632709582851406676673388397683609\
82674614597356217495726169185634961618006360402757151926017812771077339933568\
4641079928772193739230793331969017350452405943270197452`400.*^270, 3.14917846\
64699715241601854415065058345035915074546617647819610129151478380216254986728\
84830124114653197008080070375049730971155887876030344163925241707694067267910\
80660601092123698036210218937553311600471996390612913319362946753944254315652\
29949153626407154519502097255449524773358912412070148713452959308002274189692\
25076002470842765140010720413956955802690061547839736309101006749968407072924\
794997`400.*^270, -1.36751242797849333856314047307288233466707249095801561590\
31511600350515437820326368371233865803250084445657779775698262844783533011437\
69541518829480986804181791327627148295249402776919357481651031211629649949084\
01690699788885495009612037991802554142287390084977575338913898936455138776817\
55177519289663290334393202335566696091907604454890032894475272616135742689585\
59710585550833141458955952159634777`400.*^273, -7.437726561252726124970216301\
47991678440149423716810896994251593879129525185779402407614744051120476411044\
64003091839306664571703126748291978169888066232448658123478489273311003922170\
09606058688937462287834892398240507508181510107606984900159379864155746751640\
78057600395564562384478113970249358270942162054643877080852018733181206809435\
0267824746049106338777910493287745716349842306180517730379773704`400.*^274, 
  -1.779513107677128676359600393251556940399445479982743132459556614417067372\
28210452077206612081236375079972725015387079646394454242947025258213192255469\
24267564063392343867717542743681667729849780570011393672841235535306305235661\
24691850674808477919975629713475953366737316015795179993320734586795579898897\
93068459046163640580679703907381179678569940830841426132011834596923494468488\
7438122439456799185`400.*^276, 1.97921515274281956385206302959723894452357844\
42725738816921099460528941694076033688504710008130065657973771353479550231628\
10403079617073980072868169453752104868448767183634434122986341432137333698430\
14136696398252256255877369597124167937617646720285245789325485418349868844641\
14227332186947504677545378523400872975799033374526485800964592340342960889433\
19967778877903874273278389858320507252810825067`400.*^277, 3.7070418144429429\
37296476006978615374119194655902983641672202015555826998427530611719320662076\
52199173299854363211836165715672981196262342411300980666708975657414119919243\
87819251723568657990784705390971255830640682413709095654323467723810448268434\
08991811133544116057778200637872413849529648724620049383090438857847314669150\
995978321761474214659787258147646152238549493257566256023582200850456874583`4\
00.*^279, 1.62090008745166264943736284301497104459427012480409465679663702797\
20009652488508986072609683462291772974230206579495347054217461065833883877657\
30097036997859430517384322085478073280349530560281640815192544649342007971296\
46654218375669307493857356169257466871701409549234367417483086224427583683506\
57594951951582001705646837196810827676856361759426653111837096770690685922794\
15974312041778757112754346`400.*^281, 2.7520963039476732828131637540264557755\
08947831246157669362859003510195672130517996688203350968926840369739444179446\
71165612145008646098642169725360333444630104642322638204198401061402787000779\
22470090637931721291188913586817255070859527578192792757450984685134594566826\
01829990853203600942673155185485815958603105486541749284883305132685832400897\
064613882626220441759260853740985937571471112056672858`400.*^282, 
  -1.068145093029030248282076664641067532136398137648328459846894512865130131\
64780920864236226971053397009832225554878273243123501460541215956095132523622\
67398741406708352664576671122468078757102849429712353941009587238590973404821\
06242595798487693583888341383818481143907569396118643233470742117216434761610\
26422254053519186286140676255618478363519285625083564843700936682794697755708\
4286647549376303805`400.*^284, -9.8968880445076765253555942242164544075180616\
74865155420188442632208070876788655504364982878530629807150505429337846736950\
13205935759942894301209075998286853591609981573651258524017792615172491442276\
71023380327878519319720421440043249748746356474697734560731966123557976517375\
99178764547525568040310988196031390547743451210479561436603166778951636405814\
461802154514936757796152525057822073447450473604`400.*^285, 
  -3.536279024568842546833855090029209244048722301097043865618347611089048137\
40428851427305048193946235736057032422272194496763403747768833218945517018704\
62479902939512136262213356369840799092566216099478061810330794126498768379707\
85598985923961017214293392340627535536335817763378248380186421953632080592708\
07394740491913486235958131484079038021572496260831702184329158628072854490240\
9969505347671271007`400.*^287, -3.0272550039609325238450646123109174655612652\
90780482560441264819075158424502949964124302609210154967995139417882403268930\
93504090846587906144812989923116855705103306237122013446178486597326618793272\
43779744884590686090309520671066537022032120513926648342326781890827665626437\
03132934736670854576199508355796809899438238986210678491886629717180845407887\
367379682468682463298906317797942042436398907705`400.*^288, 4.040672555845064\
11403179959338468131212282911479518527485627055384756746683484409617691823773\
21897078511749689538022427140071401752907597079664108234477840149729518286618\
68208893853909202808417027167418884206334918754860169302153302821037309355853\
43811640672058226912841863837554273068735258207940453586330641115213868770904\
0947722445691057626687458513226477239245747838593421807264213967649756626451`\
400.*^290, 2.6424049233484576590142562307368844653311559188906859967315151981\
88028892345129694146544467728053879299216024397490528675575325973298390800408\
24539807301236146321346219064346972785072398702735333328858428491347524782751\
34041952281391507884222993256817907116752360554417999206699073138357984555522\
43619228488676776720286208624592565390048290594582343142982625670212810617829\
879420995871829575709995604`400.*^292, 7.589892452885498255966314398039462145\
38937287986548819406672196227027460462742091809365834479404315181161569344608\
33497209001345587652358523480304454971404382079569857869603194371475405910258\
33489134237609191631020695952285569469737594601948524865826457925781061608351\
78150847567183019343127885248989722729058263383808420645076764379779826913120\
9249724203348987676684103209347673721181608389329349208`400.*^293, 
  -2.431589124715852761084680436927775923879948085051897367430360745603126592\
40029874484453029163485966510745562474936721268893597061542589063793368644319\
76997861506414690032513923810507860030429671570990949794203899370112321675083\
47419706296842081275000234421764693908407174378417175952244930565140337602303\
48090923021603356910647400164810569949566800997882762971394919581939854294496\
7412068938680569895`400.*^294, -1.3828501460995296684501007762127934724681097\
92766958273904077432592310040980988585654023819882549069920376772996880596328\
64858143367503389515977094538450796829982357359986875047973480753153638924418\
36318027259370587900455124461579078042176614850315975079888263107727070975916\
09208859227820209806016866771650418022442098248214393084592327146669737150628\
30387654180263585517161212649900577940538785442`400.*^297, 
  -7.088052855905840758969264943048913834425731260735395657299468851855234456\
11700750072299438530331828119782459390995855476237637876990700321663240309322\
48328735576941808520314133027457244067143290934816441637664725266918238526843\
79440561404289986307754502823847489601021357535396003158626407577543228922155\
84054117247161469435308646176307151180874492328420615218009292721466429420495\
2380434996145558782`400.*^298, -1.5387134044471591300987784467124099746701341\
88099664499010228627336027584800267421916816181096257053656884044323382960412\
12678631605189745922262282865189688381135123050618993017454840302621054510079\
89974609976234021591185538631652321067010637284155304762875692717572495933082\
11250968399696067000727258637859666245237601616417665880647489050231636970771\
988336387685802700465490667807291454442712567118`400.*^300, 3.565418758136090\
36442028648979984745941168092458227121001591753614268139070517438668877326815\
47469602577014542256957417375201879149637256124827349659185520584654720840359\
34116511040829324521879062822827815500398619250486235411331919236927438985725\
19166321625171090684667774965644254245759219685135341659036207775741420625382\
3722682703091108562673366027138756865951270439903270474884930908670962691757`\
400.*^301, 4.5726577877947086942290979367135941560430890162269369514458287586\
11690387641423431835666627124676410111873093751400463765065441187831020922763\
95032634115076736509495139550239345537434573062852561055026240916826324962248\
35401513756067587492161534603242614443267771186760279589054934409020355855467\
50474858957368300905280419893319202584928590819061167933119173803219373154995\
48583735655918180375430812`400.*^303, 1.9048030683284393590652616338435550520\
47359417082772316452267012766972075196802247426313370082877380103564144453625\
26043513662528518355638352898828912338046685007155362386626788608936849545202\
99640089063987688484232263240944204650363049576807712130265587121195037037691\
74883960982224498883885686720216470133845083366127467002747443938946281980132\
084350362103535469746503089512965081336426699420816725`400.*^305, 2.619755476\
25132710302940130566405934151316501996507984059054268642349076753390093564358\
70165084797449263003342023256302693534767266799362050484472584586227035514209\
43033384704304041396573519114205163757582651086372318594519942086497348714974\
27357207831547295660851175910323122584737922209261375615834593315243265899713\
60576930403472140246373588935705848623695269834428866660714140277743109204276\
39456`400.*^306, -1.864560035581897995082450367006459348134378886006000402493\
82557811972113395183508297196583698708001567041896975567832366518539950955108\
90772428747449399694722603851271175216931970991333008721938245344835257932747\
81000346209868045482315933843374291615699226517618478777037376613980036318729\
45998249836507340602951994297202921093948530694205478731099696332206723923073\
2143083829755607599034615398016168`400.*^308, -1.4976282163617916499681258884\
07512790749727660165563784092412300853384996320769836973426362841137310813122\
94355809930689989059618093103706582886961531767252103393881902508622473762441\
50932623394411351732158214185377696140658652399003944186582733337303192997123\
50973902237672367613370121446170647645219567789651967055458191327831716611167\
052497710667411613975925221986975081047053415868133147870328323`400.*^310, 
  -5.070779670089682458398303089610117489856718272146499477438818672222244517\
82497599236710867864111634548118701418126195675907192105069749186068047833909\
05021314178120986614601709108697790155392673111532864215670658125871743227890\
89927139846738251699527587230391360041828175402892249404203164048533563419429\
84691338488154895723390476203701372426752553202529297035659467744393187298113\
0488891919078781608`400.*^311, -1.7542450714007230756997389987402981800187187\
45129310827805267881620566127143784816961475253352390126659399388609630961607\
29740393738930079886443053460245738329542521575649760863918731621370150078275\
50595623314182889796470829631907292280442590940844069682640947654395717578146\
05819081916153393699538963240622941382302191942300989553863054672031818434870\
119623485767729574790994258262877460167058301409`400.*^312, 8.116868098699814\
38649294720122149631657905662639552206925479775350331542409231912709436375414\
55301037362800494980081200810364113887885285170630670004259959798799493524744\
68997882096695300388195537203536160550571055682592608123949822147462632947955\
46655725205409606793601751169098394182094678113382441915786538083482562616551\
9099802843674099951026906611621612024957360071981398027394819925899672612338`\
400.*^314, 4.9043193369474563051747600451793659125930854646425937090868232185\
00002190859920583607043256430543961316328342253077381400384006739421539799036\
87572749355071306800520539797249278643280252560885737329302984999360318880606\
55700754671472212522781407559016229926336026000535778080745690093149100654649\
60720635727562878481951206278019078118970777852194602883826890242970525869213\
780978116794904004231847645`400.*^316, 1.302377156353272044985654040726558366\
52260223207450275298962844332069219342082477732752973429935523020362196381489\
90275587580042818157955215267092882883136123280677400358123543961359857098757\
54965627470516102938361707418140256250357884392012133994558960311543569345563\
13223736927482497756863704354955242698579348073483407180393893627266381090812\
3494040551628538123348188931313751884805007101644229719`400.*^318, 
  -1.591620304399155527972177879674655421783104163814810608249753606841488172\
08585589903711537442920591231251734019220654576760214374962691662819803871653\
81333127354932930725128686017166237018128203067314250354249592867680464360626\
62110817331246368419365737093679290943656251576414753674950816559969397123276\
24708190579378986308089625504933413956939701382799595117903401241456613360423\
795900316372728048`400.*^319, -3.31931802796243000717632104605235231795482462\
78671190999818655802854790242167517749796989051115947303520676565174454562648\
83644636328016577666848492915819169605159951509231466674788293785016707395456\
25014041404427291404998908226820805579843510632300528647011587356859440087132\
91819257670067795258956158024482063785523667365369279909415243401841841623426\
19061229503293106551684588749912985721185842748`400.*^321, 
  -1.607248240010345940249311007870847292341544595582105578864814987475821233\
90624161458661705315000929460672964620296355965269302096356320229163238399369\
17684406132970946434683198355714553953033849187437437271545715374908063443280\
47241686901302977253201214807724891261582053513360143929554424975100148271843\
75804495157067235209167030078078301615099592093819302101605505605847396802787\
0907648866623542748`400.*^323, -3.0195714637207658017137996441476334685497960\
26641527159912674737861116016558447851406528422828181409290502426700371288485\
35634788216452235850434725379694856831911061560610610790026407183953109256207\
16225409806517126423373731048628910654703886460845506306381244348338619501311\
72276984511059679468130925247235134951677156070900412926067239155098353305887\
352347575744602107473081753557111853534786369668`400.*^324, 1.295940185505742\
35122742821445418545236012271804789145952261541642676803813268789582547371973\
85329944907613185610351317794658610118339519093939481507556323194177798534953\
24228034745564216039843680042726522965214712054820323864739228381841390734194\
87991947067979578882648045672366159953656537230958883926377546057064390350830\
4752515822910913129760673378720187397437175995295236584457748009355276713685`\
400.*^326, 1.3270792426508578554891338289535202272727424444332260057107875494\
50324075059883622364276589263317607036730407528908528333168565761042996598277\
82601119621373403862732070930694962962061350101308255730715796161396485295554\
67428693038592384361553998350984408407211778607100687886791834029088079323244\
71707946987028441541598327790314364372037278036219317224290425638029952138767\
785235920736409109169404077`400.*^328, 5.236493889816000028344082233938406996\
69078527339983772531850395781876431514734836431627066164463725210325381907335\
47561397613580121625473230029710961378883975298873053740285090967159811756582\
29888444541289427322802516942291866205813334353709768909501102923971435438196\
96974816818280272194193791401947071329902393703416930497691089330465535076699\
3939806763945777892429770504406080072821921475566645952`400.*^329, 4.92566905\
81026086195029671034462414180959108046082863371761364215851358052046703581105\
71519948481563738904003307772741340361605347453294058970574454294983738512372\
86609655506094902647408949184420233784599994158811394918379252152836103136434\
47645954736025541051141763711020749064298618915574051275965786241253491776085\
69809372978144233071194666270419859354079702955185296018047874526969183139489\
171467`400.*^330, -7.31336127196585783920669526276828345742698639182523875601\
41659443849250144471399039879545075513471676234861320188177395311306562104848\
19929218600289948139628579933893462164328279500726456301530121975599339002855\
12241176919579619566498540526551106179981108302766712643970862184952993054171\
85571625479208894701003095497964853012752833703051885100045170159420035064225\
7237327890461668661942012340285412`400.*^332, -5.2699979076587918624561986704\
12627262550598662659927929003388154870239986027122074890702877715652117554487\
53874084053894132422544931668956594395462898671833446300136742668502552553739\
77769275004217952613247480697623389950284798292355299835424502285997047460699\
12741749585831840867336797741037608998272655088843123675196420999490954494869\
289311788559295965733926057610990616735581736369291337873437617`400.*^334, 
  -1.666695629622823662398827363252453300538116519999110180409424698112685800\
95443116120689896765338661149304358375479304591249871187526957129342697997442\
88764510983659406004667684113189210467523078721182166120596272711306442443997\
89728768658327216560237021880648196606070034519773103871993253613483316069258\
61553582434331912114494339912183591848033525881747128892180916165659377960759\
236907188154099652`400.*^336, 6.136376867744206475564636981572119878834609304\
26114001292954682785024854940824806268863120853352824595000024159157519480859\
39561911449950499714194578456254155682937473251408938832215825199334202639264\
58698603252747573094658638748557729507218031225673843436901069331520725401139\
00777711092462143971943372376403692990821022076425290973051894283445802392485\
2883326833248867089390042516106189520654523641`400.*^336, 3.70700573823721973\
14492920634774344574496909955217467083558193692722570199590920149903746018521\
14027039952659941417133302813788635051575182370026104984187861664086611228018\
37061423777921411035954776723297278278152402339500846976796193856028370397813\
29491437089802599186853933907791363866562198467279994754776026700424173632719\
77559027008982688852534007597142856340273760760492310118053444011251875785`40\
0.*^339, 2.088833502929925154948525654895711728730473278510497311712075446790\
66859846316826363951165077795010325462290800523652476289946547937664793880195\
27201505613563306193960430881871506145847124693022762799739859261132086822538\
96907529767771475778598083194434603295163666611747177697649049819723563447316\
99403935455722589453341247974699595733162640958953692881717275953246028225992\
2628332136541146248419537`400.*^341, 4.97272534658280645477473677874685112098\
98276175058897982799239564429578269110596113050467766339214349455306890125864\
79701807744104159420582559065462099800639072552778941597824338515658329292144\
46882119258550311690497634711648917387697750252237845705293341302456354340623\
67582358373928032970229409342884647748209642614516249793126711420364328875168\
33602875329315293603145520096848339409822210303408841`400.*^342, 
  -1.289612777484521019174516723677995195599318737042667371953287076608942812\
87754495947654446899231024644574126010421801602136147299347537190165535954792\
92947732277411316637442272469720735323184280885167540104620848779382123807702\
82946763015042919365448337904224216300000874557874140721828614100261200678324\
10913074049830683581091233705916313852658280549014091498165320525004608700114\
0367589900038867876`400.*^344, -1.8038867823647708282166297750808740510231774\
41757775539011648892630787024850710572300279647416255897552087831253960884335\
48289349149053253036901003621929648852639738025801689294731062547774821229507\
14522245070949256764656381240336442799725633515088473956568703697779083629035\
84353226392806335029760720587408851714803301813140519600100216085829599171513\
016232799578676214993466768274912163935205784933`400.*^346, 
  -8.241249904320456851728148505907999595495615513319514807935577292952546585\
65831999027729454880632116321243355781287434467608611149239789299605017618200\
91106824535521045212672546500731026001946705182765023225390936516997005800180\
30175403906439388562310347400010357671334704105782239492856058560389718976641\
78475476888642446525233289030743423267726013946240829591263078227819973112699\
2739783950019606068`400.*^347, -1.2324052734979413771996269553913283649164997\
73795205674252013714282312673686246255236150976548619981374301988282158379650\
41642478593272429464125718420718500673417245029210440046892152062333678500795\
32412226617343474154402859108273937345877642449105320278552001650788080699147\
93680811162850866610201536234222870205004047643161667870745586462867249006347\
719477463570419906358422142049496966561351857351`400.*^349, 9.851118756736094\
35931796690577876446693696043153197551569603731188979105826640281283251672195\
41487299586048611579113935680018796404481600755652467793411877392068250351087\
08828423487004296988824453456364546935934010760474987748137969593868674917036\
08949451940055934073289743125954692865637322086983429103475685568072436415715\
3912122700997304787360479786067759472591447906571571657819475030468642840325`\
400.*^350, 8.6413035049122833351951634677538577631363616725292675219062713036\
19407178622277845258791651316170024352041592154768730715068837332368282005536\
04761027082819765995149067261817627827997842040754406055016440625167848253618\
82809932029775889178560614097084455638936168990768263644677409794224357087040\
21083021176008577818251436424695893109576437776362698352695433132624271099564\
529812014394958207840013988`400.*^352, 3.199923638018646280196058523527762687\
35249372387379141511726418704815894317645472015365133992725337939833995766530\
24667235831772294965348526815215975362756279920153412862115485495278316022266\
25694723216950360605221125735565027472229200813899802688062308916367445698574\
69067810570520123432942981355778721502375204521363139672964845763639119690299\
0580625186473375683300138990797426444930983462386043329`400.*^354, 1.12037781\
29276424933944981578548910163140382827842453495199476862743591205052047564978\
75729993619966022353884038703407072190303297588908623341482830279594872130735\
93006143247496362040955192733072732776272157740114160360531430733934574141215\
86295665024652081481278962871848654728420839494770600296516154838481552122414\
78799282623860076846602240807789763115508895232928231139727587319271735786727\
024705`400.*^355, -6.23950290378615250023484504997979022001446546945280748786\
81128443771446837519151287992687938053472809685574443320780332435605946443742\
21300710341895523987194073466498646699029586805166112702995505350466434366059\
82037541514079904718923097349913502561239185522087554260129074666389452927152\
15092209370647342716841887799135652502014308422187769813973073438030610550188\
21909062017618767100388328782809894`400.*^357, -4.114329045130382974767246078\
07786641348806190925927874634878906840296540297891203949822198430514550277239\
68190900426698942667260259222976881626690169688040911582096534091418132669124\
79656776961156165600053331939809428931804348649041357470766282053170121863705\
55669513848644319666744272991299706625480884985131093508949836342051343813523\
0501281216625785756836009853815679322419592367935461125847554338`400.*^359, 
  -1.190198075913537139973675238863769708470570565337819899502339556328150700\
16840059488058243961469052415965383604684930835445735611885296418304538306824\
14784351360536031760694697759918810386330978693540598822581958239350488058965\
08918227117603367321750569562806361205654490376865087413645550770717365244932\
05194727674995176493331434224657171869926555721239214795016943489942904237761\
0581213970604581571`400.*^361, 1.66569592776356830905044497702999512116640145\
92388174652285799760416505273378967921233520698527126325491899517088449776595\
41211818479761296998868833610695426052777121286975512917566159577546378711563\
50060760509087857001148224269754097286833008979715972909769444143433059334109\
55770098652938841780557407603257322325733221634519767299929596827851941874721\
64353441818562739448668619026358573926526959981`400.*^362, 3.6936249972474079\
36850007340399157081776456462501797668263888678877100864252552117450074432727\
80276223464445990128654885907319344111608404744225800839192325238196917150257\
17856210073702147644549717395881763225264175969435436416209209322346814830344\
91214604425019201966870071860723427435244546074569438949257088132595214440367\
507202166532235571371142069568495560084136532926826233096067866385192078344`4\
00.*^364, 1.94884482088744206143393110233626692232078363947839033570860213106\
57630782807767384096577918103097814364632487506613687891831851842276837540730\
91217117738580419882139774115951431863186436058827149252186336702168156185350\
95081425178209797848972223290080677445035324416146845905453452141062740237043\
77664785825579967516408251379817129032588226649419110081440887284279558247565\
8677432398324627930118256`400.*^366, 3.95808785597500060662851772286846587893\
01899849432436113073951846686673001081400559204407438747749293610739172060371\
76895121579805409094758187351452679342855229183179399448312340803413702826460\
97498042003698580222645472493886753747049411668654845705203860598232473321641\
81657587545629588803171408861091935673248598711695656266813209911481780079932\
33965570919406475854102519881225461816893655207059793`400.*^367, 
  -1.922668327112740584522134077264861332126882629696962483972362320435113669\
63800956361096608163398313254678763334414212225471618520723079865356679253356\
19148458580131221097202536451922272278269091842706702708720826139143326432200\
76165784199866845501180687186571148998660856533342201315686919259940902124498\
82536230850897195598163111316481042969154851135749928788820306483959462320484\
9220757246439203631`400.*^369, -2.1264095197525359647815788972330990136133108\
45973913178575878384921174135467781823307424188558819223585414457158856640625\
64106653090994626032267336206746599496389195183262789138619081784416766179901\
10332944076898061995554545928983517553905296299568434389672919327639526106205\
66831451468776972254942533809917820907368037806035612149452872183512468749048\
511864807452366630587014366618077930738615644505`400.*^371, 
  -9.121846308662218684748688735286582857236114041345774122376805745806015413\
54955408318094307241218340686127323198672618187437517644134703869169372205109\
45268965278179245806039046437137520786632957142889667185152681871557426163086\
52267186336184875433090768856271086535263586271163475523910092982033623248040\
41437667345653036942566076220895358785164971233228856580089451332969231561832\
2940187339997857915`400.*^372, -9.0227501977464007968470804388498483604172011\
96518940933309967260118779835726414134128786270593773314710984727510123115543\
45614384606991617737016542426098997539750105399168639596321510128038828435975\
10912668918999929166247505087899878474222166560035210636165732083468611416191\
07213433808319408609347726153014296559177145471773000098276832598012017607593\
316185910584795511143693989661616188430011647232`400.*^373, 1.549987516840844\
79332266233837096218199441758703781986342704255416540031812108522227780506582\
62098401340949257367725942508611900659576734015190049375357231252718076381649\
07362075266163116937647625284629199798548073179964843006492115515306424027499\
11659055334743599192724047022422967834390126631193684846894588210046791101880\
1742496428651820006089919050769638428712553843442506037721543083611391579682`\
400.*^376, 1.2094595892967576338316585717752362282053841526008198020302815308\
61190380652300144043216563612776740117220641465451351200176073354649497622184\
70329392007035685174729278141559732781423239896399360934340950427199598128332\
83034247260443583392975523330101124780753969800722628592106900435047253717761\
62062568035567676414830972664573672547770081916716634359336928090424796839522\
125813062807064664064822724`400.*^378, 4.143787190919182331649636002621679699\
81740693730980784832445168777902760889283614130763421903269975820828331135801\
12389131349031768545023574339736513604397740902417344505924931196565380019520\
39280145380167953341106680727508026962929677693894775702890438213584045626809\
77548628454609283098499485316148498882972670643592162192186582888623695686814\
8786047437168514764857095552038221087923837867792044688`400.*^379, 
  -1.946747339660050038976128280310906532049816108048047978712470521413877546\
64937252510759744745354544983716753556981205890390058534866556771040256553890\
27204986110634187231696455242454942837362958023295522236167691420200385918261\
82303500659912738917757911078038347657040101414229285621746267093324812656172\
47204909460660037221344829349793861984430894268123093144177763583157530703602\
8233138141470784499`400.*^380, -1.1194015413220863445778065153306765145937946\
73543230415547950196572293697258986315855161443402367604636144216597915052692\
34351605551324258039989790995986657475404251090715016132314869640389437076611\
20814920428097375333940828856982820642178244460161423288106825116256168067446\
11923049831352195133986301427054525611715767091304054306946726341716008276598\
154990312758279896605181461047235269930410643729`400.*^383, 
  -6.829340374502031248629245005339049568385914879942760785905951493803998913\
32612559919033516811098169652807106430592249435741375825137667156387636475260\
34337119150254077276708842622519753847592883742745076525471173237668669215847\
98558991458496653447647365627889235491384406720185870618210763048280548069385\
75625934192856142005096271210572576093274640150107368093047081134724626163510\
5614221787922827693`400.*^384, -1.7499911967096348137350200512310114359506070\
54190925490825067779856308090423462816327043539871011598981974255016449055789\
30622146921317506978095760158506408138497290891455852764881291601911404449190\
47599386972606868903686855483116319778307209461134162852045624745870699987453\
57741381830927363557146199408970152256768919873340672945523901910034048512895\
683965069365249585899871747100427490357720708095`400.*^386, 5.202181466384548\
02351366431904446752758794469648529878751801243174848702577451297343424825479\
60133280553663226032723219994865312873547519873018295744455137627745948972879\
28924202458880736441215612360246178665522797621317722628814959478395839422684\
07524432969468132739461863944006562611054086152858055324206000074712660600723\
6065538756712182619796958761241268813304501769439406515126549732338703432191`\
400.*^387, 7.7288165383836657066079125879112329975241267486658896597764586230\
92987465553927944316842321559734161347223893128564790352325211795865328899768\
44621152166607477289267182016965554512124901268807233955769425856157163431944\
54999360486328930759672069994167786150608088542174718686176485875082113862519\
45248057957342802132436129895245399453164560449256968703494250064299697503863\
719647963192763989432811793`400.*^389, 3.817315617628299522282181340853539088\
43824048378188172629400116812511162092536441843952306419433819183562469694108\
09091828082368320992887549219297680671342217930947062317096409761059943356136\
39234197142393709477477606652170580590159213926097046771931546437134605856490\
54913690706171870710457108795611897069167987144061616096622528956529386424870\
7782502651243247295323062500084958563810037555668568883`400.*^391, 6.04060154\
73003607891203565146410522767762196835041531294688408121809186565707424309089\
25236602185203311175282153968849038647620526512251171196952007213798280100737\
75135423829238948746247161635018336027528349704890739573360240090317528207916\
60706197616744988956719464133417826320438562155509227264851804445382505330108\
33947623646914738964100594902669011209020119584193314147856177439368159614710\
969765`400.*^392, -5.55547474375121651615088608914988392236679776178928916222\
25320069857813687344548001083706205340061640652834639313916736588467445363240\
18128590014555118370368329159801288545129235577314469877892622686159246732349\
25000959344451033367948776591182978989974425864764038165030133970584857543085\
14395661236636889877610612973206030694812094112379908724675152936215386475729\
29796672731217825353305581546588743`400.*^394, -5.229038735108683675941200381\
98940240827213046143189747585281075018432135000064487760636719439711285860199\
81869111095773980568009435042628480418518657285859905207380713572713209259544\
64187760327697513692225453766744584241767416257813726781816489922903749803992\
07867511249751352819870142913665735058377720183565620003843998522220454461038\
4126715691309402552704600577567157047203793614426532279256528549`400.*^396, 
  -2.087379744838968836009279754160717610082812257297156478142325944666245109\
91361201582404611770399435528527117051152866116300328596570854613190927965486\
33153277612879858512698712504996653717735123601821822072713570649889065982474\
08303790835808979762034900090076418524135662285330837081869176140389026239899\
64042939358110714445413253207874241039522148181792169343939666414819678408717\
8280058746664353437`400.*^398, -6.4492447183188594082400745265844328614827612\
31975693430084244655203699880864243652391996014588799346103336334826859030903\
25423401784324534404003893279214509141601157423968418298485348427304276346836\
94707321682823237425932635317759749813238182961455257507861216840711041240225\
42832957790853901930745186196359717970718578141230854156889077276191360719021\
469516299458989856328282619026385173415549248164`400.*^398, 4.934386297156786\
52981881162283525692366402383765708772718153633982030319471188702628894641844\
23151251125631529938401594286249255644172168014514829076455036748456169322658\
94965205195924060188054175426334603813857339744040719300087403504688971494668\
55292175894856077092692952322672119857233829569982742446522689935077953224658\
7081668675753186846074058222001419263528669924605412934242401909714182842853`\
400.*^401, 3.4993648655258818559020932434226935626322833102590621151934622628\
47711722588794555292094845305889010674898143720064148669632384783150295496147\
44668312537522493551833126317296219199134702440208522831805911406840059091128\
58992508918272577129724610288801535915572875894704869989905687226375170030611\
26110529999285116097207780066026240055514696716439697226850318351015247145777\
005515692378694289581723008`400.*^403, 1.085529109027537779495150927706565613\
09654546923527688154103482934896688626896582640161999408580655934423690235635\
85979907761870948071873276831648209536600751638107309204261811102288024266375\
73034824904413536398109079451208123057143558270443032382548459641955553775626\
55615062965251913373349844312267510940910443394775859679849278379763739938380\
4475637536249398559967561172905668509050933282922285715`400.*^405, 
  -1.794525192842158798014523692593704329277247500303368972551460093135060297\
03737692622990701152894639824014373579176588322282990331140417449310904887352\
68103089278720078480747776479209537403856624088994007729945499416493338478434\
69881990570691664393978319268045689362803825131945955367783554832742897619075\
79994943884896579762945027586070634396302960705070285921720943650203242054582\
0393031936879427767`400.*^406, -4.0863298058422438782370423431832800467720781\
42843927923124376717469463617651852195660629056737858993004661999940680279521\
10774981261806645034682929568861289890540159175507591883908799367446768424783\
29453472868560919567179804139106783998732936180622128333155694789388669415855\
11539707336429471860349481402759650709895561596206210672163441874097232320012\
235205550085722240455746082386588258866873824207`400.*^408, 
  -2.318109266011407898043330599618402852598888529434872051783641372406240591\
23957351805129407251438456364692255691457128306791123526098914068486355644206\
26616836897018709073617296274537077805529535398869227554184707567832745882285\
64367075841206630772582221192510209951062297748477845717208576108987208685713\
32768843358348894400063631979087016928743665757320980451713853887665291790518\
1377523322557110896`400.*^410, -4.9887164319777823835710225395893327787686836\
13164174925683946206532369178402421391917187927606001356643856094285576320829\
99752085063783235736782414587208302894944968015831846420064536113015811168591\
81506035928030488184335039630293964451238797473119697369358226628492555449941\
82897047567105333241414566540563861599743582248150091134364382095863002501060\
420539219352361794153178787707286851957888476516`400.*^411, 2.796315643369782\
80958133964202446902637345558999873595509156354039848295765511629029321457308\
30426758090696685504318931096727409794173156137956138462000358982087745564034\
68857853577884579458739723583111715609409376028569007660088393244306091173447\
54639911869820657922382981796923592470589376041174828624958297653193150531989\
7729240398152357938121196000761203254390846808810776491561642159267073992896`\
400.*^413, 3.2788004869037159357499507142570438525079777668328509390149008211\
82011395187715816095804620389958605694733388188176101350395159884468300016686\
41343522372118143155313434933390612328549950294830182987401479853272244609003\
88564158970875997581612678531010512058839339428744489711857736707715234669666\
47541574738490281094990286282379482274782702717554250773245402089520741679509\
044163150896683843330679528`400.*^415, 1.509232620556552468040609188782041169\
19657806719673874763738194122939154159215902882397509396000589598246580706077\
04103342559772985667723190114644903573361706704638817057667074518532158837238\
62022316128315003336230003753627176980550999469775239268668896767129037520526\
66334845111943766470247516335232201512459817123076579144325750098529183020952\
9758442729393775218739323385006828992884502895865150623`400.*^417, 1.50589881\
40821362448962443426996065239597602137049462059988191950581511480115748781591\
10490301849741437400808310359403720328418431941450349985020828228098866947831\
55465752671047762823666107430550008792017728309906627341813998554567275148688\
02683624058760040734151032268182543262091850193696787101763695287741802513890\
45760750517890830907700176410140996953098536695546793285983954231918386732765\
406195`400.*^418, -3.10748103360026048061808426996595930170166801523312376667\
99259869471463827266645948611752306502884925937049895325752899858721484386067\
96536564888789545588116160810493728078310892837447420141042080844653347824360\
21646455987292911907998675656411463755116541296596721185043413278698739708509\
74170816453181223912231297862154780298794578904530728669682116691715001134484\
58930749771385866464979706839667664`400.*^420, -2.588368712164181918841686452\
31315500152475631936109288041342845316248931034280549721745134530284148487663\
72383566038786126877748855668414082513922808011920308061275980660778679607524\
80683408371829516011705937707088783488641149595026040909948015619197909730329\
71221266521856068909571634421227441063295174415994021993851461321605319922856\
6198704525139659736709075509774298719567251327714864529825312407`400.*^422, 
  -9.476115920892660397931479850049489178153242869551437015223837175615703267\
04290862982181831749283860259400907070444967242587627363394790081273050830268\
23009514010175432515425471970695815912361843249998851648741144951741550550935\
31309781087591659360790133356932355102507009321974214862819138110749099539131\
18806349036144380536169917125759290346607827034867475312639368664556190583764\
0459914228191525122`400.*^423, 5.98813530879221416276391726410266314532387970\
13923987918187039621676097739579426669849902563865821508234144600444527811904\
64699919046019464273863573210401458425212790515387877353905448015859335801064\
13464520763059916580731574511271533297267837197211167412252243579558294111144\
69051258176693123899328552752077430573245827352230117171829937717134188850459\
47741574864040280967477070826676938239615933075`400.*^424, 3.0961007950216826\
55696412175228468809728402784506439793855450097517774410486481483743735990524\
44160872149482397185525660666966544831599661602145062275740903791696697983915\
70711766688978994847839683491126299734095731674012211609834226249981392355351\
97885782631890616216399975042902029515308744683258823136503132898215224002198\
97651978716197613597875947258705682696243324335814950188368417515068475655`40\
0.*^427, 2.019417379440335776601661043989328528561349200654935116747570313965\
45272448935829422096679632835235110810441128111099212844284250380809811707362\
79640462664943232676118230988615773817987868331385040271797811977375415939452\
46708246004331660634924335972235739568935797482264916883190370562746942541679\
00507402465107222222834396440276468076675959685480950779425966013661804493624\
9173564447653536705767263`400.*^429, 5.48088159036318435086057868297111786721\
75251093323693627214798057088027884156034617096627317861990468551262594926853\
98946132676280170387704000677366016406837653343378000131871943759833190393505\
18555733435160558560024590267421958342498279724349066019232541003537243857093\
62727262592342619412193923180662491119865697279675675309040948876633283442914\
79223818761112540291739112258180158395136663046154215`400.*^430, 
  -1.902942468039822760706995005732505478113899871447673454695789496378552968\
47309189163212585486961296153411857575146277078804226529289097842144232695742\
34762397932575312044689203203900389204105327923793637625377314027838323484201\
48179849918505405795925528313053359708520247881009752284206617445607910188832\
13249742781681238101614730861607314328686050409643476193678759079020107086135\
0553804176520156148`400.*^432, -2.9419202409580870963339312555615766189584710\
12926223818182179696468108015177078261846191363936924698996864517489100464084\
61799636807016091352077580596136475050961084703577039210139949553275196046372\
54750191145997957691926787623743220223758748098367856590167092152869143239674\
39427347614863501890990705876638434316447637855762617233302496611975923962537\
310169733622473076665748510317919407793646853944`400.*^434, 
  -1.552028785963361298726623848406023052046867478335897371764490249287975637\
32189380712707558589104682871562168782862156503662387476726962806700483921341\
04738089861354124940640324976164770689936781390624433953853780115756667882090\
35815656706866307617657311305323638978845896795090201818074950940525082618419\
31622494561223073124042891371865125289565032313781677247356017224653938389659\
4351319848468770727`400.*^436, -2.5348137016344186777201641852844161075920257\
64654665317704041241688839246482065474913290031390156597514983890044801389048\
19298648019557191170794307503929551682395435105029755256880304693459057927516\
89900482499038586379635216112952660846588966956800783631648453759832951181989\
76458910409075121274659374981801201480069543260163665758787432759044034774747\
879202447005704662515718058302570798659361385373`400.*^437, 2.741788073610652\
17425097446701179364897123484051880791943176222966357792283502694065121883036\
80612376911544035276229418875931583882840868527566784785273408295972160798893\
38613729902810264171201227983731100000895895733899321357503826569895036575806\
59975640941982370117555280459707514533513147354544963712645158131361247148838\
2423211362576760795015274171314857067226365484865951047101892283232230922713`\
400.*^439, 2.7297780192158936231840951605075132900509453733574307871634873732\
43176421841563099034154832276330902387109276758854539743915764003931142866743\
10836822724744190517632932046686850566822065036110096259557116386688535391653\
85108942971126726002113417895713997883068689255170699633116973369873227681004\
07967073257401995726124485551796205693211193380698135251036616534958816280939\
661812986698010960753560665`400.*^441, 1.160374763937836549768814774883236474\
30743304859364631579588703778517284411888421751852596581349389155601675711291\
66172363197275789113747141105202396123689468704751646004056543874828823686053\
48850477875747235340790670695449018400049079147627933236535905591193549515597\
63819999960361244011783106465303305890273835850858050175331750658698206600711\
4605838337223945823008302962252261627334533888866575205`400.*^443, 2.52043582\
77664153161814405593818805161580305304657722128789893354456944773378314950450\
90635268944337272252708752860895130334213821911725202474813008418035974436489\
26611223340591846031328043784276857930401049074589877750060557400852094879349\
03117288682052033283308467846472731941761251186866457173000808348296247806931\
07655946418377407397401596637859107635745299558314371117970204924763365705797\
498021`400.*^443, -3.31183329910923076619621608010177821652619450392724197458\
90653674429565563302501600707394971509725192807649037440079026601451018685297\
41433020456270668758432795568837690012781624386836586069585891205176608741876\
08007784732594205412429324200068593580763514711315853523734934833384693556434\
05232641023556183097926845894053336167097988460190134017394628988351850712651\
44901945691451951183548639925680102`400.*^446, -2.495562281673113002168590370\
81912723833744875005471820111230919349592864460051479689237907664669475301575\
85774852408347233544893238811335027982661768808380039540974091688541092564403\
05456531652677930331022751166768661168345962391532971632744824116330340636986\
11669259792627387748547009395774891996228869524780487908668064855769343882194\
7736451443933490162086182802461549600821081136308467485720759826`400.*^448, 
  -8.189000586170155956511654038617819480537240403311729585925008953623541042\
68262877226991229811255155222421297121608523466471245140590097011393205109713\
22035557115617539254515240721304486487749025082972736581818723990297745644240\
37414178850223031639840494056689821225559922855929054933662863901948673949452\
90487065855085583166275356017986204914980157520400341542972639311717152938066\
2878902956967048126`400.*^449, 1.63326657839064184751593101148835710114956714\
88511764543860485463227535035884807466254288322515450345563312151207184576697\
90451819338801690494957828330420270308286824994215751234533328476890231072206\
97135485024720482347569597782764748819786089448707024198570887836512642512558\
17252559472765430697478077902603798830421118066528281627164133568492031355606\
1472163636557607332937293426357609291665390132`400.*^451, 3.72823154886278887\
30345547268020303541845288900954724267256933733210453969777383955870218769116\
41374926442004608393782161593939761567208753095643652325197724223633472654955\
32307208591115568433824728084409850505092559953475247348705426840782818731547\
57540857687236068687468187629276971227250237102844286271046635003594262348664\
09953259144719622822882370151818668969470043378276486218676244391132015554`40\
0.*^453, 2.248501211699245886021215002694078528565497986404594382139909826611\
73929721833144125851588306757042499556180750422994383270171367541991004489678\
92277352502889956952104630906642014294726511047312656797100399246442301941967\
34423045433395766106531441826792450702849510163967218515693309599727812547081\
53567907961512951251526872055356373421375118993689093869339843116280757435228\
2389912669178962088417649`400.*^455, 5.03505462732735352670149226554889898973\
25090364726465091175946665816292379995319669705729576037602984124961267537189\
53720344729224028255667069582918407083251778300427128056354889214329400892497\
49904853306191686091011857141532326632949263902002113936992377965954334701164\
17141216983706138815636528731821219462543124636732799797024664699880361659029\
36922750063185645321735458781606133687896782969107738`400.*^456, 
  -3.311145552416016174157365466762607488360527406354255209728860752751602581\
95727829201216377874570719614171311124378766386555628329210720635654643827868\
73928782598490895139717627548575988697676686345673119798735565783522045485819\
58061209837816384012021558715192729884684821887241836956154635661306886482677\
01294589655293627319307579137438599288659040985858096139866380376905016313852\
5460588451716415226`400.*^458, -4.0562941719516601593546976828488309225224036\
75294072414436925397340268386685121616832201623805094280447601485157352100030\
91256389166852444414549501464641672538220765112050094505353088859431185832555\
28643502390836045742962498996953888708621751636572400040094722853299163486395\
49204103986361352039660310438806645793739076580288096379127111859243703659673\
711334387908292601249813884343387684887733331217`400.*^460, 
  -1.981214044597136266231634663673647627588924980942290375259652442993861191\
41348708082171954166308558510115729722033068762910179417785797105087640953160\
67974507811667492553323415819832391106033736479678242706799974131865465999847\
38594633188256497336329480094896018578786243907397793684400557898667760605049\
52454336430798001936082394730204329136574081550573393543166276307643965403175\
3622873307626436492`400.*^462, -1.9067283597739605541449452666415168554416648\
16984216413685646329624116725281294947234656408227902965479362541844715215097\
43637671134857868102087061414807466617677541481874141823224302879723450520428\
49518770218963876722011509851785788351790551474775355192392924246836446995668\
00907660216403904917843897318984505731397379225346312877159598744413745024438\
112658652536660782347694201382982140328823181661`400.*^463, 4.924687876792478\
36344256202974726652953998599960033249882019550718513180167864968351816797177\
49772317522343589107382243404073464041590175691200405227082598879785400640599\
25664453054404551199065567907758370573991284540981568785502708559441595414676\
69571125102383207185959226045946326938347406106251791372942117254605270250268\
2253611345739830947557361999229769168304533809981610592567492886855612670679`\
400.*^465, 4.3275352711243378672420904636285330065471070995609759148449016624\
39571745550030149435172827038277724773524945614823493217807657645606648176019\
26275877597001170095518038678936842824006869724517585891153073390859662238792\
25909399689870506196478796808881373116661673099803590508798705535173295332119\
11215482100977407625826859657977665665757998918346375198614691754824506508350\
351059287031814872506635978`400.*^467, 1.672891286521271027061873977011517031\
96672638111127474317908591600046722852908013875314193148992548391776088069136\
18579510861840642628487521857973129320844846029556329305455147256740093092286\
50265727415266299110270558895084559199735187890453080349413018867122037469857\
85657576227598344535446663907900293375361461886338883972201273839651978080730\
8524527538932013123235896976169871452679191963006565531`400.*^469, 
  -1.443432908986583721685700051396399707848118300854030615864632857176457538\
14875935189011491179219023566831729441495656283683304005766246903688634360910\
79533512684561803004919516965064415825286816690217867911522088020558294590257\
77529628188553468319617141778313727265948651433489290474430139031501558804297\
17513908100272989971939261026578232581859424967153853480474658281243648708441\
8724858994313499118`400.*^470, -6.5879971987137095005698108555756338149202669\
26536289923871457754219412772901786959319027614884329988214639934242093430105\
68244375824911676259948526022173941174432467478409876666040518523292890096092\
99544675165430084740616541697531749118012438526399392892144887672488718003381\
29489197789527806853878569161789865967962026380116555150058017418639593494871\
767659139313520048736856677661321136995654583222`400.*^472, 
  -4.545405176960988556458081931788664412494831499024634142744435930292582118\
62398753399781985182344497981861620483405489103661407974987221983388848376420\
92181621545910457924152763310922770924754561762950605819011826600124057928855\
32278912375978361654537794922172683991585618154873007687017392313415760143292\
08598505048493276482954186732528742502173726933250518758351110352628363162258\
2082225867487203374`400.*^474, -1.2878575943921050203362578442996610599300612\
81337901010587573622052050333022494364292612227516020886184071687991430606563\
71604144418269095057849993655332054694923576028525377479833988489053465339705\
42673246283356809794529575337864390704686604939864950138099215575994961525307\
44059025136737373686726876099722010976152125224480336927689894337807793681483\
251408203496643423010436811463824955390658940718`400.*^476, 5.299082114837070\
76104221468219956715442857606381107057471972075123454621466407813813413571686\
64336205297824671709589313940756380889500671624443502053656275271888256923309\
16149594503718926110785339970845048658619343626516574797293284593914135621072\
86777078908246248909945189926425532852526959848762755964725744729407830232137\
6922606799271135354313735453984162188441958531258693627041313385437119922254`\
400.*^477, 8.3952483820843286702304291426510968260814930342934611092223295922\
35284053169365708376588436242648586870623699409833214043429170464325514803807\
43108252205233478970654809454504660048350231452690676524709154575202013931877\
59990748792437222108146900971583382568168891155609117645649986189976170706335\
77081559446091991797757172020429581162186213348558553098089400002178429166147\
180236672190593527455764389`400.*^479, 4.682323271020463275551632706725534126\
60281411565826548147701412117859934047759176694765274957310138954750281848400\
86728007010736566458496119150498717025987467456914964112336936390945686420107\
69312016610571872981356955017130585904788733439842457915873605773810825785892\
15978739809559203727696629544893526096776407886634987321527036541173477620988\
1792187170093399836356940596285425975851680638442721522`400.*^481, 7.69973295\
91240212375302874342688479144419355416482947759693468399692744359051686335786\
75621287944724858297394729626213822110338569077980640852127912540519533665529\
79590575977255902398925249176327134737468792500895797677836948629357485785587\
02013478638479854395656296507263723325831553677497928471646647463087321612713\
16200144337611713877486705231742399783095695686884133368347725236742906875673\
80487`400.*^482, -1.000943602695769290655257621894073170513676522950524533495\
90212706963753858680782946186239936815749178372222789615718199307115488509927\
37224796237592028118930918117434091065745298246599790730468809479626341521978\
84939374702408892485363097537782876514528584637875245510182780492092983809454\
64776860402803388665683324628559823826657148261493039216683445696485502991433\
4773537379339225636486275469440026`400.*^485, -1.0420107321675100885476647156\
89586521012524522694434998111272509584696305446178847509366577288415762904055\
00910521281042845250668433139409138405134978150588721158477755441576736312745\
86768493062529782116636807764761399747468364295470451706008997228590289839868\
97153663430109248195851767663320437494669944109954426010969521224908638444283\
396583993397562433045474848465923315964360557064707927451224488`400.*^487, 
  -4.666690318089361876914317964768164954852658052991812885304603734108799298\
74412633865359524761237619117833613139725293423442386685358871163808306272302\
08363498224297585381849750872104672030528523539130961030626895672994139551420\
23478567323263528164420717897919150384430285570560616749376029446025109549822\
63402776254242295464696369358317698649421437439550091820729835215586680955496\
999297584122058443`400.*^488, -3.20270674230972864151610342342357600963008587\
47340347520383584566034180834298658333748668946924731548959845967856034006763\
38064763458352312933676248160137383802169753645204075892167670096965538618398\
12641945090721803084125589305482211700591980987408325290175316750545404583827\
31250981495718955179952786271699136057063138178761521311748409168950218115189\
80814457299081348943333253737281618052059080053`400.*^488, 1.6024097291817019\
57841843915290993448431058450802812426844579167239942471026892590307832063691\
46722051517561068552889172928467013268617355385324602295901649202339013992191\
26470000051309944992765197648004969165695119837879934872740604233394781870081\
80333673303018807144890978606624377374225145262629016636391856782093102849287\
774600597656859262399974332824539317540460195487089877863302866254940826647`4\
00.*^492, 1.27006459034971251230768476526656039262422781766852796020538593497\
13664967181220305403703321379536885117930953001357091488784205425053578476826\
80611284995401831089643650823207299449765967572901836621063623407040026006314\
59243505824924328125776359829059971229650480149890813039526262835878437358588\
55438379760089395311001252954486487226935161660216634607409572076851957553174\
63645656474889671997468616`400.*^494, 4.3551421348625145980967727993701221838\
11385379282521570719603427852746518548342178893723509325233689825136506037009\
90653465684070591884582549180174437376688103320853221582183138044768620331483\
86639351293679670575082677855985346547033761880108012047317710002074928117576\
71586976764171761862938965680436780574720422518647849805698668902607704214988\
353381574615891592805897121154329569602439730596359568`400.*^495, 
  -1.061996608041101666176493244532619018236714674783834507195730013905561588\
38603638004022301789596546119319567759430435685297371315314952493167413900950\
43330103791588909869629410873893780987141611067897589309473477575791088738956\
53339080702100393985169922745847888189560031010884930841194494554349231447860\
43602498346187018263843492131879527268246404399846012574034657328727673837401\
941543140873875824`400.*^497, -2.39307857761359948166486822596625700487809906\
37873975646324605880856270401538701242281043279880639743283374216259770554446\
45411792730696868448255420555923056996847895455302938387202347541347408923470\
81521290103310813833675611846884793738349720258434139418559218170494431108754\
99080256622076296877463564656860963778948166945879034227979090544444721816938\
40373627418871748225025796080873935470165919089`400.*^499, 
  -1.519769529357281260714138192408168662149310140277195646172801484359724571\
89394292959232173061667915276405317759763627003825426729986119929152780278803\
04030652898962147589367677141439559603933879996246437507694274695303423699422\
11547064459109512761172803313388056779054299549113191198691455706440188579632\
70405075192465431950504116503426038998406544439014695384437032592102643898238\
6219574643640481856`400.*^501, -3.4801582670963225632421190860479657408134049\
37297476935181501227422917461805524880043547289362926854685016552719313846578\
36266790005678234544457251650827671595191013797715399650745128114251535364195\
52680804523596149399082682412392237549505441915637295738095893252405421037831\
27896447710666677467802923770026425850429079822769235549312477560012673521162\
089524213887983186567932996799867325988475200863`400.*^502, 2.725396505203272\
47146643121090776951733048804090381937512669188562821150456093914283428703189\
73444668675297689176197904177093250523585308259311046137955126663779641746088\
76512969655168838262003316814399192423657076795684146410789364647510860314973\
85573564193313775754928981304060919580187993039454561394203985528407053963044\
8752278604208641679095176858480831193596154766695857900040244559406507049716`\
400.*^504, 3.4485020502060805720770366038479678012160814197055974435331400473\
60178083667299606726291696687063466945323546390774248755300260780058353766083\
48459920519672216889546723859036612815143924004176230264640087321904481188185\
93853223110445738735288708602432241769291739240365157635179447422552915625648\
08670539395778392292535158982620206692551239534355891231492981235168502793547\
163289512555513806738460103`400.*^506}}
{0, 2, {0.0102659822546843351891527832671186941418278018536382627181680354719\
73662675551920249072381929529049056271278434100402331288639555183049419053593\
55051347500962357110047340949664420971736502301208086647387242973835204664716\
12627478275750375058007127296617789735061464915826725563791060464901028923602\
92687789485367337429589453205661624391702405886715652432299755460587666292332\
73856215464352515880405222`400., -0.00684398816978955679276852217807912942788\
52012357588418121120236479824417837012801660482546196860327041808522894002682\
20859093036788699612702395700342316673082380733648939664429473144910015341387\
24431591495315890136443144084183188505002500386714181977451931567076432772178\
17042527373643267352615735284585263235782249530596354704410829278016039244771\
01621533170307058444194888492374769762350105869368145`400., 0.001360980864761\
67165902038269602639168768239713040878701077450915318475842507120832305778010\
93143467105077798760423959137100366806849003296466801346750207235016242865068\
13581138453121995771827614978102508924990719794500935212132792854722427278485\
64029813621371067698542400652314775764559460853017884733885281097775292823255\
65753802524435935494574414738095687668947237069054798906583025031139075243159\
45`400., 0.000461417221174236443830329896950343559195229418044131252054860353\
77690707838178183442446587328333512333962593582355356385360107526973324311825\
36895817698200912100786657003392419618208991037331629110761315647608495013071\
12872757144653890202958162637690521110325624243940195280071903553220833327365\
71749777884424559571715158512097448546097595995371741152581165281086373735668\
59064048888384619646411491954`400., 0.000135972853541273750883353050636265137\
73201949213085334657258521565551767262642032978934110063922759780064784345492\
96298242128480035358784044686067300757735850289047939455306169986246159598136\
25481825973329662100878766523935494735024375334332318899586236814997633276274\
13956541346807532686512861687460722095387071773585130257863754667794522816822\
89430351102472115303201435648354998621024360238721606511`400., 0.000010713829\
77339837160663316218250725461325119366274523152827618645463000621971337762163\
59385572507913852601678205258240194663849317149399926818339811581211101287162\
52350755059310109441620411721558651662545127770270159812468077307678310310464\
96922416696443297968706358468794245603803180536260213242280261717698691102441\
17495488270583944931802206513599196146427066745189699116437626759088470078937\
7228436`400., -0.000042085368327867004227602493687906414937166297530130446586\
45570180794924943701320190605191362051537419234093983251630317383432315333225\
27333949905846688111599444194017197182996330011334098449608984594071604706488\
03038206731672280348592425685194604381250699153936026309342901208563280870184\
26200466595087349170390411401681756836652337791352746560487603513034840296344\
765349831099804185060734237086124197`400., -0.0000649916730907588837195426955\
44292823761428492689850489518721278174501304894876732652539589675131325043273\
15438485859284997177776871628183653713919671488790938220500010163103273712421\
57489965391682543739851357143271989140224901394829836124598177081367447268065\
24861365509661538308295721832404522780841697612633273874480573363361880393242\
95364974581278702723800600962897772560111080547318706254436533238`400., 
  -0.000068780525409357728695505788650416764633403775015203782439309042495338\
37361248142888389124554169346097072470746373045860112133057534852201740127891\
14489759064340274318763144505379867200148179531425857491093465524889826029153\
26907071886326177251400787652374183903208345460886791863386586075939078537459\
26641919497434034059605532940548865923099480613627422589222375478321048440343\
811482728808400870888778`400., -0.0000492812253776709207054833397176163423234\
85268593614230137912831022419496231837458439970128966898952603114142331895483\
50736409806861056494319710797780266673480669147730664643291450554334830076843\
76406636277466504254058405223648873259206832503016393040142559886740483329415\
74816149260173568452854557291711685281450677467815179574601135448540371746830\
79901456851435242895175535561482080044280247541495454`400., 6.934854613644486\
72196236024821392925545037508462582521296935519858947919350785408142534108681\
32159038925739192246759142718451546316732249916192459589675340498961297590676\
59716168746428792579127894933822471545165112353135676757619791341142241418278\
49482014921771866494516186932229143179574387678207589507122048369885599846248\
9811324055548358774613203730882422087273284891167537490913217749421203069223`\
400.*^-6, 0.00011538725163164042592996676380898983344358094538163272294411221\
86287136667029387763010133461514645465069504662607530188375531155505325409263\
86598196929255985920145077720765958092447232878175540821824462266836437027500\
44751885951857744918195182424644541612135108692749467423879550828161389354402\
58360773325314848464865311856929366398213385815142515313372674042098875265977\
266084795242673759336950300688`400., 0.00026996242667941255821567928707061356\
27163328121630780080340355129551269822565904888409317499806487069823337569853\
70784753230706618287879488198723513800887612880504823144706774673525019223648\
57437800497506289415035483711476434272643992960904604052319551322736201930654\
68185976933121947483600555186209685520339261279388667233475849610911136455667\
13239193994175075262826305895956696683045916856821248218`400., 0.000376208584\
88809201533703412363382793471217502953588938472084456070193165574968203139265\
89877215064319645821790325177469244225703932081488093817585189554106448178829\
20981109555825320161047754891877123695945648064730107650372603041843878602911\
51240926033883300943380753008653438370053818438858714381793455858670657851230\
88675288018062392975465581108129090555581341558213886091425338657895560165409\
054286`400., 0.00010911551589707815722428960310397706286016106248870597331777\
76043808966031600304476957736832470202691862568008324450684607233729860568671\
27754715121677542753779164186824501660786549022556927058366417068922631431548\
44891945627869996465262650623962357789680374573975343181295480977994613960554\
74424646144879775991518486251395987722328583517935931043171234621319741150194\
389942428034801166473285589785882`400., -0.0012715249447051386564301883880077\
58081683315939323910179427562533501102178976962867321075662215246217085517092\
08082158589563993678613054971340365380556101877521714830277368982041102067236\
79392702147310341018610601681679794693516294413032556574555928953737636395201\
63484898007479888086254603804903149013126591439326390598366657399995214846193\
798789917696571524219640825737494402092155744430026846784528`400., 
  -0.004749704441351648750139774303416808696375502840103379679159683085056563\
24427406367177698818864393622387172397151402429675970458204338271966215852339\
38463415849327602451919079735597469740371441553249217864366771709330189034475\
51581647630303261144869224933595345491111717791738716283224601321812625287566\
21576348156651570086885954347793004510056505598740258882618844881802113029434\
9028465229070775059297`400., -0.009405143619550866379594288856235622207796318\
56539507397555948463083501725326111466799761782275506793970365206056501404533\
52497491452823575917009850255328786743024966467061630355768430312976269387296\
11493975874356892589679481088123639654624148808929383375437408367652009119895\
33321856651654505271570989667816556856529437198217958298593909644622160578346\
4808868083444699324169108105291322916140760876228`400., 
  -0.003941705920042391911456531041817499740893200352871130626057889091285881\
80754239822146651499990562883907073176431562476202052943095566762644608183588\
66434531136718001109104353908120373510943517430752947263590470543136748600036\
58364701507209826668420787150658980613238206888636888340456006174018093340444\
13506869787714129206490996705815299332451888718740459424980793031571976981238\
5802997520281848322791`400., 0.0541837191321527682444157505330734840489023029\
50716014383313026097203034550689434780256737494237596201377302746922341821019\
14404724287479701031927635101543218302133298060224780251791686521904244989384\
18038315188152016222099502738446897751169599209348109764848232304202846559728\
90672392175044619423792992316098474483396501942255218261596564741898415762606\
97792346229097700606075261863384873461617698775`400., 0.257594504988510162739\
00387995816166158082418455284641881443438079590252676359004484712179023196460\
05689350002735439883769402082683661850743315103365002229818321644665323230694\
61134007012458764963032155812419704940812810467254617987240664657414230326461\
16440220351654000859105240357184634240687633483040942201634080962768091767014\
0787386880618769533226067917564096415158023282216807154472500544492871`400., 
  0.6197790436554479812661322965705071016459113111644779459958855229540552204\
25690420333412060503895466561918072396562450154046812625315712145993150141099\
25757431968547127595989484963818195816472128024235767686326380797878238164650\
73829423046561401724921544443707914388079271741712743021882765999405572053098\
82210620142818885634068345109286883802276802699386241859340018201957045040036\
6698941983855976342`400., 0.1788166311564375902143894424493034334206410365416\
31834008140242829874973808269112455323000292003492616827354813068545097013919\
09900578889839973204446623003375785427527653391620041030338895637874690317269\
26450733332283831318725449274720381685273702075028204747568095805564091137761\
84739919334332732483177249868424776607648563252596771611146718521427990917895\
5218259863844704129224311860033146371495654`400., 
  -6.193301522816119770409625988629737281962674566885364742921885724711353646\
00236604020884351864265519200508185407607295423833914925752122100157422631547\
45740226585158398999036436454758676429682421138516457972248304591907710319778\
73223455298189219839689706012824517440527904725168258374363710636077611044215\
33876874579854212581894211144780197091355791773604564383013635074908768083474\
2851579641403272006`400., -33.17301980875179898947958501732650188090163630126\
85520169548627118583002265841191932976718375958731252007158529518427084144400\
43328147039205939785561840800507806156212971314338883894331249893530504880394\
24137670084601073769996991272276323867683825790508049513968115489036953130380\
04287735277105292853548644090771073878493435346618380008368087186644799950575\
3447466015278784336262418650486988223858594`400., 
  -88.14626484901938688209085243701070369619014127095414458778701697905091700\
38196545001120341931860574873780352470532597873442693610150582416848464479325\
66140060204111909853544104850736233239488063699464732848438268896129061558454\
88014262131466870418224314906537444763727889043218986803259318311083488039478\
84679953285680166511929690070885688024545464940916901878884396416332385601664\
3561067771642155717`400., 15.947107458821103313489509768603465061434920173060\
43489900847178327848006618813137299980548592732377010012761679783178734100053\
81341298084877227469112005403268704970907089613672503836226500129912020578202\
23634915833130972895788603609520698982720481578784578402791101962889179782264\
27830535925844437358153942681924861003521262019641994325408250338473996686076\
007794953344824910152472082829561113598791`400., 1513.67244352164883228168371\
16570905941328522592553209465145604847020062075863731876715137090913726443209\
49402768199290316522208614584611120008794478348922391934783459662248999038146\
50934221213381422443873098167256676255189218578584614404951789044474960281792\
40739074616598037659247485382185344086971630220655084686943412599457588303776\
26721826086863515787981150763027720142927015168145231276744901164`400., 8566.\
64081303267019557332133052565932363040455689702997311022524642414022073466523\
29427461754513224451987161566342636611980932274032854098094116722949536046940\
94018255475873298664839186906544761395023925947130215978473354188444612535972\
11919169661962805976048418724567729154959714949192435893339525087504275214897\
10030865423713252990506940256044539027354738506713787732260895826534334343768\
67725591398`400., 23342.24967751080572980118086166483940718583000557065434886\
55143273132466763463510065613188281298029948465357749083795191901100298756202\
50684758192979689468547954248025643914462424554709212644598560683986037149528\
98111579542603270103976406809839097647334272551006630169223998776451918926511\
39311760980728692478459416433606002673559803589468972198739991268105075024086\
6279346068875780147476774407044011`400., -27402.76644091929644421221923264577\
26044595532356176009950355225950325309189767510553777405324037625522055436040\
84893690928767246454138559676483556069029133614576915029345752046530554120002\
31529572273839625296875087308344229925485804813095208911743268812800967803440\
70312197861822700515872274682287084358651889615443057382784399942989375646932\
5428893899219819344272456822858277185412343168629560990332`400., 
  -685347.2034786352607263479885941111074263882004105530347362652320260915391\
41311897616026342176489838769923919033656381229978826359027734999892921221542\
23619987347354920139369150677761574395619171312866501984806390382035276704374\
47075496340964545838012524299714177738386038759609818004780252393010692175528\
78692769412886214664705136189002979346605333470142645130833513856646866275650\
9827292463408564209`400., -3.948145709261893122570433004402244754498257753636\
24780468433598704125714977610927921220461877753675380205930815299490337652435\
58393313533213871534523302980124855415828111973972086129508449467071916240235\
46857141044568821515082969732465852091807450491297548846102117288385316362090\
31395374888034239188639841344591582546830694400419015845969921126086262400714\
8400486444094847824794548588450438721208331`400.*^6, 
  -1.021771089510969137604885057545910722917082658076917544822234166214785687\
47072459190908119838123896840621942784479573783271579193693540137256250397986\
23730252730709290076166774521568595518590916300590177156328015220069009213365\
84637284328939611986701428341041206917160981810755524208797358195575212253623\
26043783074723934984133072100517616312040365794360966676780974960313739898304\
9818539496405966061`400.*^7, 3.1893051314844933967640509398486283371971126176\
16433547002548705183318915603291876239624131277946235697556483933846332645666\
91930085065933203037846358126917574246746468979571017680847390176766911273308\
87111563789736055721717936838473530953024708876394520882765361379294230994763\
83011986139480214704922165612045470467263923757320442773245055239917490274138\
498756557945500825576723490474774819332217551`400.*^7, 5.21598941551420735624\
02083161443349052045111130431690393039680588702029967520125683884516098387801\
03892340168043631028546158519568264187190513146770922645185483859480435799071\
26298594701484428176942323816241904479083741763758918463004840000890155855947\
48752931024610351986469145599603402448035059460569863834595547848056156271934\
34447621431775275654555884729484385601793253083992984977062877240393897`400.*^\
8, 2.978827033848929247969705033065487053727855888822901769007358176921750518\
41081734304741155277031332112069834334247834714439139397215386731466191025707\
16530371006216548636404289533297970985869284821347342102858360205498333176683\
36275969078081735952753677211732331814532172368934168106633566814561182275064\
94277041821439341277409899877941895205736819579822833198003169157080092709571\
5928484842616089482`400.*^9, 6.5590420690155696940636602725381316357404631310\
68950139137357409606317818470714889688368312622559219088123375513005358098865\
56611273618125691437974924815253763839512569140642364257522996602774678480893\
06961133079305360501033368219941085407421096598553848881174398934392138544096\
53509350278882628946470795517411663381118959217322650538408707427070891890894\
510572334344701191531084503198887227484381512`400.*^9, 
  -4.765134508602475022524189401157899583877380563985432982028698850045742964\
82868748766141437416400934009377060788036812634724953498888787258783772429845\
02108370964760936222409709658139894732639976315656413475517758720669788784149\
51840127993869286791735300209283095037452519037266776015862497622851978649640\
85580219086248488768113611275924763229889933036083456774371058567401003208727\
0532733296432626223`400.*^10, -6.21913280533359821148019905132891402772316166\
44233087873395100814848888582776499420048267044931369468662285919477252017499\
29514101885480748137709019610323641462546226315750996483819285733342170726291\
40036509117328525282804485756594783607861222641360250648713447091160130945612\
61313059482962693110644311569330329373415657408298578360764140472821103760237\
83780310488626548139631437168716927930206529516`400.*^11, 
  -3.436266800785820187255117757030161292167692424410620904426361974354721895\
27365028262529830000967678630659680830079025670035685928079166108854989266467\
77058131703579809023391305967795850684409339178565990982072289066641909419256\
74474095792651840755502891097108136147029075033765619972043300804820244348622\
24005921585196604601491308397881308479434432187549603820172156266589658844806\
2265187394076062952`400.*^12, -5.07853406466286290144675345061345653887811945\
54180074734570714670635187950982905319832677100804305838138699084126843715375\
96059274573179515910221425522138246843312117984481636710048766057949137725627\
46994536085929881905655646501975068342248764348424481636847196001410771736573\
48230436051837918916844150302558548862431775162983023651345712739545002606422\
67735363158260149540973971000765992650411124823`400.*^12, 9.74876231081629402\
25817827910208727872085648873693867949217250953791980541270069230216771035819\
65145341401872870289985756539609987921006179519954513154521242482595192710814\
38605123018366611949794821782812666459220793750922424123334442186277762130092\
82398665841857986961581333096670424316241546524583506917593038021141960741555\
07978239135262422040688586649082011234068709835232933474921595803343620736`40\
0.*^13, 1.1005708103369108277453832320377757327422248907025482226463390352967\
70717618105786610341485453179446802271479760342386571081074392565490429985324\
01959502848675678819795291375336518505844492122241604410164485838999919187951\
20653372097813378858184846275721392414098698045464773398011816458266746864743\
91353584743842313444004218965404595365781808448959666518418269663643939310298\
117395202722747558105203`400.*^15, 5.7161495167435228939886593367804326874971\
65559645594969806337603891823853486750155446679003209196868518647320742882305\
43283060416334824390511266411555951287143472969130305905188991928172893728626\
93178315763026476512489828553271036319519355356615707561587547227303645688351\
29768911663333889583944101623597572878141839271947417187570354263273919381581\
460300000016339692151520647056209498465371039340868`400.*^15, 1.3659959207401\
59163897759894414788429953314383067067281983901246865511986531933410643013574\
39622708008001705790160658084180989808993742742138061211109101429778237965524\
03829663140418589396128903943902556170579954959196753867569098087360715599773\
16427908614425917805273735198583407277160917686322747794841017064469540191956\
69513891394403956532211946459928707937043304636019747505397600306410441588577\
7`400.*^15, -2.73056291540941477005058845151389963574121148564317494829019274\
30642788373236071802162506183682724932916889600618252932795893946039059070500\
40696589829817218156302840665409827220461376145370390597499388298844268123491\
91722256066844710118068483792439035560012249198443216531663025484683969690377\
80771198901774714623849371199897552852405294786291297784715334575343578804877\
02152798246435652732533636506`400.*^17, -2.7671455115667057651241735502012822\
23117971148489879584993846068106931308773989992200166924333105599393441053580\
15547075671627010886085689505567041698540705629474118124701310384311994160157\
63517824231909996471997280215810907048481402211819153539321841068459935910091\
07620041664605662021930083329207195174420268965383973437093393028203017026807\
677914672853073241335782448434584053382784619013765885923`400.*^18, 
  -1.295984383166227703279418165847894634630380466220173661137303501033960833\
92173801205540416928250447299140744526505323485958142867323689873100890640085\
53756967140841900457041849429435866550053797080717581112880608049801948068069\
92751647815828355918238519037705267494434365689875953881805092519422653366899\
24549150976321371998834806952155430428066026558632798710462260041650915972434\
0183258508608601432`400.*^19, 2.465550234297562307190179527015661220434640807\
96499778461421358426810012342890606537445150966285944527630455937032705754411\
08539891841266511339038760748860305569857842739383968705294630032413942433211\
93608351866364284858656545626652273509295134459831554580932649820738790024543\
59896226215247995319163974420768957019070982471303917026929491523035657958519\
5699224100390061315144713918427023797854162932`400.*^19, 1.031291034274508982\
10976668635913362798261249600605587476816514407794140624371874362299367373902\
36630326020347274607913939507545613526547895800437041991166900076140454229391\
15319099894285676389850089041527115467715472049768705397487980287438597583518\
98261360051299720337462744162067819915467289162702360820957945176902307596445\
580405097048732858709690988570912353679188559262387994116604650636526521`400.\
*^21, 9.524564718223756911844484923619540730439241598869444364429807715646961\
15839980138066008460867468870677262522641527080614960901634589048548393489864\
88890470721152360723840918535401417985601560504929348196197865944338488546304\
70048796565967047386876108880165480877020797413704713932039148066671914433389\
97991584684598444056105668302720061276232658088527278757738275865405638682208\
1030445327492635939458`400.*^21, 3.745250733609005442101148458901919415662922\
02318317947252444229792527119523147177368277224633240350880681620514357408731\
46847732225753631755364954108361108131322551127119290129989537869925187150116\
60150620651163577987334051021169578398988584276173732917850432759515572711179\
04282504839876331914509433786017350875916109914293006594352347026494003418475\
4624652714939034120947568106193377166460911042633`400.*^22, 
  -2.232079525208327480964925647929146418269555541080407986340412799710304115\
09467429893077235142073794434431538683112076584156286643366015979459230191309\
95526213313530383777241347871492594974920133262871475174843816672446091319313\
50326300154709487625019031266208432565189298648996132690216909248377604308135\
28517713805515897084648019667572629218848611871370006853757410727457511149901\
4054032779403868038`400.*^23, -5.15325425422927657819948584312414582457090825\
28487212776362358893939104838647503559831690571684222291000271822380759979912\
74716996239068135382070548986967498269484329894004535959337059404035216170317\
83665996113411668480845041141134529512115411321018263313304166475823733099883\
96560482542387025489419860795469880709786519191556080135255142191111726119631\
97201438077508681119540828417113177499535339137`400.*^24, 
  -4.340220722168452161324059007610785795110381405877995836082871954384397102\
60471170338034408678340747243785666981077121180975756633674925201772572917540\
17480503766992941761040698212322037943021397927328123310059531502144019193841\
40188264190418223119556788073182829410111635151807792044581537288146996226194\
50087335280092194865216699470451942501256239630444827394683692476135724896214\
0685720157623566986`400.*^25, -1.22780819403096311616134198547653334921406403\
87393854203481243471246464814327169119850066088103065919278645761107617894252\
42511240939605763850043872513932931434227233131272051481225009463675341462656\
18334899810230183998412201996506317668069356751871865091861046747371422128579\
27580161789583068420434726025244710357931504353557624402464155471441542759009\
81229607491719048738824482729394588577210610097`400.*^26, 1.92179384389125108\
66748908724917714609728222931412502348643077065522150057507433480684594725339\
22934100876280621439276507229420048173500088850742423382404207675453684376968\
99677537134099012051397945690768180742204202125618041599141663564807220296358\
71797805769371517572371928092755205687563651997926934024862514704220259575047\
72519732257440787080804108463818930042599014254663439632899168603227194606`40\
0.*^27, 3.3407342968196426168421594927177911979391240895007981486537044206510\
92656617068143436114164063946633514689845864518761571992380024091971419440039\
60900428210693743000784496231750556835360443770658478452327231130627374193308\
37358689369733182887879490658778826021021164892684522844061357901292497993293\
15778033014849819517233969348167932658012021511977640473410426656573728039026\
471083031774864581594488`400.*^28, 2.5338456294637938666541666967493653704989\
44072215668404572034075698808291164160457508636659527931851557305123467789494\
81109371196419092542810138891649678602698582085307012136184839785862152261811\
57194353437461577784792404921365837924341139809602247161125006769978089293556\
83628470606061936418432112679911567720049440709491795543729904289392931940837\
637781766635553403370841244626423074691806307762106`400.*^29, 2.9485484785891\
82099624195136828924721865379285342622617739898362454991984688413646738986375\
59273834487335355682214370440511025030710278264367191174429126086535346853021\
80830934153712431674844048181681871558579983485462128979535176495314986170631\
44268333412397499179022640492544034102491105367563593781100515093169372029858\
98495280485050941768921308741719067344969057720478538509211877962900305824364`\
400.*^29, -1.9012029614249497749667586855963806038951551611210352282510084437\
54088820291370962813192351001253329552812727566845635949780597589672782396862\
71565565938478248816711398776616480369436275569997592824883277255997332529328\
92609879568790862190963052590607778554847077949875957594910304564296937264422\
60450309856806070461707591232483619218733769384253017323041906280322234274110\
161683400018911588275303429`400.*^31, -2.755813020139781534525973855323174831\
83371781827182481259435386452746855807497065356300411398587797257347215593722\
45664636904650179157352275938666774383338639594637184313081655087692747817623\
23278934981144395055965456062112799049765817740590386702265862788247726999723\
72494959921233140113888886335005726767577833891694912756876271875185162829825\
3069816648171331759991803811419698845423346175852733982`400.*^32, 
  -1.826985719570596561438170938272335740391917942308143624687984319368954793\
71680011955068782782050817433081506405405508364232079355658471098596439980009\
03978584843798325145170514386587953027535589130003528632339254941190480732227\
58066173263811955445178608662690655085018980221430495279108721226545531820396\
48630617013046682188136807964248616811758145369007057191902408025013126025251\
1060667519543490874`400.*^33, 2.756215338656712648210263923463980805755363426\
94014762331648146279994964519551093857759719754855350050569608011178726177722\
45400810288058121355257358285106529172506961740518104639980442430024734300805\
40670340239401773373124690766105522821376466616609459423269235837906035029455\
07006098213838651743177861096464995081610889645637140611208018249172502091905\
2520604437546984397334560792399678359836614689`400.*^33, 2.251172343981587772\
98607160078656359278976134853820468431050498876801189428858564430226952921983\
66154908344258995348770283622419499813354760224991440397362730006572441720579\
79123812727292243768749387445580599282872004572688961069146129845515238703292\
76286717506053723296465013727580478802173081102761943658341850926613422606351\
8473003070695751765157920296787426660136818648465553233919073451836775141`400.\
*^35, 2.837420243500982712933970478511669771866800978971841840066927690368721\
65447866671976201666457942577126123836056719293257135540862555639003955693956\
33408554680814209538758648657854688098452791492735782303343627526015080232429\
15834832338689090326825202704562393392931642982315929208681219660226453936406\
25993835521155545103603721315937014622539006016946428237901583388424908857926\
584361424508812077244`400.*^36, 1.5465136487084239296548224634851603995439996\
86308428207046220869135092639771568953120851874286635885870487856587027078635\
78549365166857085760793244360819475101661149546740191464488511184179627444660\
77711363196112227289203568473885129569692786896857458908209958130108244088092\
84953074179624117644569101906660957437674918940585155393715455952988806416070\
556806672692784427898202814884519029323961223312`400.*^37, 
  -9.783723940912357907948211068069217946266278921271445038152915935254982083\
64734555786777145027110952016196000412495740706285454419656752978472526672576\
89537897522604888132048789702922798027959522005167285470964108636157848532687\
71248999298960888541037189792061305143932268228221727989799222044235568671062\
51262617050387848437198872556095168327042467357531924066526778327915146777266\
3041460378299238802`400.*^37, -3.21589570398886112059090347854527132237379140\
53327390326109154970161474291931683696473909893027219739818059568744034120724\
70469554263382896185964444186048410419576302756998772496099561538000597268859\
42521619835858486809828583805911493530873261241811110000086534738737867509235\
10456195596310948872667161512403718372398271029157208135085032978065430250651\
81007964340210853696980416174338674210945719039`400.*^39, 
  -3.573999294486180791586988490473912002419715099778771558995761652844349611\
50464247128736152058434345105631694623574020078254068390776870056360843132883\
04460193674598110997721062078794368162056439133194014668793045588885448705944\
15940811132400963507571008191382731577336378222433714060991309318622700822521\
87501232176331490198871011228783346058570586540943663290199123768532611039979\
0948734901214307898`400.*^40, -1.39112245156760811450129379757710420165241489\
92903629140861850952487481422251604954774596500169872965820447376664377421908\
30229118914918135365289785402974929098329045303513534184947304803802811433549\
53670637204735248519019865324432432333546496830412784145328118095509017022654\
68928688261487433887197097680132420421594716487353646165864876629992830945143\
20984525121383444296655147856153106099565988678`400.*^41, 2.41362687196111020\
14744273155733253787365596653643332086408726579148289638058292922911987384257\
12140755062975799566241084556255974809096755002598331715555505320765044726311\
73539503833919950886692534071138673270815702234282342732853265401205266776221\
55924815535668198390519585647007594496987235393764348115839124318490523517550\
80604414556414214684941325956583984767260586592433297307889405679401589372`40\
0.*^42, 5.5247464560849853801621977943872881202685292918908919424143469294616\
87656649342540801965390546621667214487077086036488075446077115094370491028683\
37742971024250361230479159297515524034962171079647892817076780988357958434429\
87336335344657911980786480280221484793914194208337479922951141052251735220599\
23362247246718050943110280179404722964590521467954067174819562062273434820726\
91266629243056661452559`400.*^43, 5.38428044479522401761680799914520485409123\
75310404948464599072422584027253308830955231261094488633903639305685176631851\
82119545649538783712383371901112956816059852671357394373368476482352780192210\
21335923222965451799827716981839570841877988497269038830175468189425001019881\
27686497267356501844124439329307591030229354942590024053250962361327406388085\
57460583508251306944923785193412133236303442954097`400.*^44, 9.06497074162893\
83217642786803938233147214407342896843191686215664126804543188940898332130813\
06913103769737255134933230731720792345226880051809982485625203645611731097076\
58208722106040872663688485637594994662890789126192469672585031127954544864502\
08930573362558200446703129488961934450490627782493391901853740510615391372616\
59893331882970592831225890120958404915943403919239465415881679816657919250458`\
400.*^44, -6.1636166717128916129502220896677591812071438991996427951753985856\
35868978102396596302483355548118818862069518848886452486805068962778950633046\
51395588465745289612719393544034340557012004806960596186834654164318279915646\
89023710086698855744302592737232371735632393067995271169314343309201298503761\
87786331491737710283273099750490554759706645810917626005179624292804241816926\
563328085298267194929036597`400.*^46, -1.132190395635157366947955026521167758\
62884510073102853254358874881965407086801947358063010573905664876317412395915\
48112016616551182369786822568640099404419520962468818405747385076086445503509\
17636924505932637654747844907919149140698373495273757852770835083962915667533\
67886750661814261989860554403067174923831000797232890266970677360230051247815\
3722225907520077287730738012266706639815200384969381551`400.*^48, 
  -9.422801991006240451113925639990623703351842092064965623482829397683215672\
84347027949818711116424607936257406428126417852967698042432281399072137968277\
55049920632254255168496075921638960086121912974761628354520398164113718042987\
77616109700808662432281529163461429643697475103482749276526171590171969106604\
50054791806517526955583701036836986319072938323870225765308113461994466063842\
7958661450225497948`400.*^48, 1.642407286086880094297655386550943596017566468\
13781959222166407802129476151863840373708128329148667146767987374908078988606\
75204551220336986455091436751294557778027265354877355154563119182051815774790\
20432354227761360840040250183734048046782550868972677280822040703494486889502\
49419620856235777161481622940124829678987710788269228782504785546580463145003\
2602045794743495557340587975644001537890017226`400.*^49, 1.757617837358290696\
97815611811159278516568255799107200698549231591607443464097672604501372885555\
01662010175228960498963520698170583468668357597796930872894726246775106943410\
85528287564196871019693144418922174818593192109961480731248893085088410093032\
86355021089183853670106988353098416524420946363075540267893853142561233188058\
2667513191018877592176683928104256415323460239406790960847894786546549996`400.\
*^51, 2.737319912845925144261923325850699929664720124494392131557574659701919\
45117631401311679751810273903940372311999544955426143596682267598848170076606\
53916706746803139673351581336771917137009492087675205463804015874648787129638\
10695996734758481357644387651141347646918244477926526855820546300470468797145\
45087159707991115464233969434608484310247170033408466372981247738423274076484\
5688314251169845814406`400.*^52, 1.828492629126022116851504519340308609866483\
08029247440392174587227104064534013552143195027054887424564108376332196275577\
90628424104162854253247086725201912541643110995911751857057322701854214635842\
37708800326182362016825436145856018881911666773404245478255916787723406147304\
24456178501116887710565511595406688474609626161038982373886191897976835054259\
223102391632116426700187525687435829044167596629`400.*^53, 
  -1.437159677806615351663897754318848769137417761817432270629423952269104147\
32952100322856116001934483986075665104287410091897933203867823090622576603808\
37951286967779599929619377282616304401049255733293525155169566605396784442726\
35698954864636163498313357235840375546798918583265745534330269736215775493477\
77482863253054123258200750042940363259011052238171014549831767211215203209626\
1145201305719474945`400.*^54, -5.72092232048996999351814986223357920532738715\
14517305807530500549142489765025664372843333921501349388286537870692928245095\
58661944760687682567100934055622624370966462321302112170343452761935036473439\
26391940363333456901855511048530832552186683392904800847007505818132762949408\
99629553971015187887946071321115826244186675528738850195146519036859635379466\
34952044096751975008040896707416516249675230042`400.*^55, 
  -7.700051272590576174056710005581929426167139778946942264906464128754241215\
71661450306111138944725648025829156964335648029492088470623126190503811572401\
21532325346028490417335365940947137401164766463286058664064539068207583152427\
08848787510762699692446243089942836090932378110121690627127859337484877412869\
92975978725233707890221222219082829627508118915700116319839924054346163289317\
9872476095343818992`400.*^56, -3.54495353965477134424761173285834143920520728\
74628795729115578347446884487781455611906890488398878222462727545689229641078\
50676179666576879135219355352122001172042297039028116708863977708191377803772\
67152497052166060489833906042870001001322228399835080499884203490274786986697\
77910104695957114341448366056149949077339799631615281019488163852407213976728\
58258192349142364727627930709611797270779343124`400.*^57, 7.85864834706763816\
71519707429273904502916421527762295969769319219080488249600336070301341759662\
56328558679081950170999148219627759041934606779246381977850348886393449277862\
18331752606990743824764931958158600771521905478717095243045811617291815747590\
73493790933632007586932196006016642454961670380746738270857039942587783258356\
29906379741280365146294865874402528493047601756415188973016530998154462728`40\
0.*^58, 2.1358297499713485868733569525027671666197133631593163086334368661510\
65441225493079302924080737117317597748190052888297042428824507103078898482294\
67592953926987166720724194653312629896292528005158715891949382238750224224364\
40099458553221395306864386908719583327262200704289040214046799211519863650493\
15413747949123387083395472477955696086021708290968147136812232968181754485703\
227691793672311669480063`400.*^60, 2.4745365451904965913235480920239363984726\
10025269327299506899018731309511118750627234809493277407158703866088544534759\
78623951184528719235381050643262390058763608448386751407195999112886262892467\
10713989911466939018993343166393393841774299911715749015271906322520322347978\
09386007862729582888074994871388718641486730249103774844756612587986608216248\
584685871745495798447169410635459626740937637893755`400.*^61, 4.2850298757790\
62896470844310552967197065077450623091698778362278368114654015239295546940309\
69194320670331142669285659089475459779340059137232541835312318146587521909731\
00626961020193534823586229940341406797417998034733422938304684025567151722437\
63736069671965542003712490412715873742430792494582443291763644807161244836908\
49509911370320180226019524468296970596514049875687621688449227991693212667418\
7`400.*^61, -4.23755382189093748928260584397625821115346297649688348386967991\
82303946904504603261013704942414863758953403400507390899818182317960259203941\
46880005804182351877344468290156908630068893672836677663539687136286248638317\
34879084934070167698757174800536770977250665096388840314693566105327684675365\
88169901958855683257812603711406597138874393309550898044216874358101329749025\
81589879137832195365630360698`400.*^63, -9.1220404606320935262474979391379003\
38400913043781491210648299033553284013786646678514826600185442454626053563747\
65016356993025540364528643533810458816233112831237427110536291291472710392110\
76844425586101096518614934976659107497102384652193655249856636592335357907773\
70752027446825282997868431850924433764155795746704013296605375893654207971244\
794833467748786255270145317956384501244906650223391049909`400.*^64, 
  -8.842375765348379777682538341888788019357208450160380100339765945122032047\
95216428997364983604647682537125567605726242152740224170594904732281227832144\
99868015782476526980242119642680687185212914639139302299469087842052560876948\
64367358878734403868335580951610984711109492834770224589503966280742590373746\
82760483733744007744442991913900557866291004500697546108557584771065142540153\
7076102211731876199`400.*^65, 2.391173823464848144185549305564733696223374708\
44793653808792017558269155868862984662925438162845659345782446082755765967580\
83996274030652083190487283055556610533753525018843141129760745478900818938664\
57912276068603280830779726039653150223135943434944040946324077407805325985388\
39935977451475615785613428905846340025903486114184479754832724928784249335979\
9065025469560893859106676770284131608385268541`400.*^66, 2.453556298396591916\
63099406401098925092715347800915032927159296516112781590942923848922290067779\
74316465960647785603598818994345528468057474259070893699310356820399367112794\
19728380909782299048885736835334832507653801544798242361918034826770744015605\
38434457770426961429634605648927951066191287143086737811398854408291695316478\
2257963725484203769800371971517351538338727053649948167763783480870876044`400.\
*^68, 4.425554253190254926546588187841341619181021239968140734958228101594643\
95739921264343901674262424342237588217233234502506073977820310423741045655797\
33655466751928139610416017162968954335333003949510790043560623980854728480694\
98133456023061872285896100651629985486430062507127474776870273552554210229969\
84474176228518382726525341189966780184873279721471067036892836199430001857715\
4264578867849472405093`400.*^69, 3.344370963881114784268437564352289492667768\
91662080312328013765664326943608031573224785776856161387992174611402961582434\
68309442753543807398390015554223386405365382614497139809766779600524064430969\
68386834918683274777304226052068118617522794718906170232198209486656263349896\
60224903739520360450184019852149653336199423344186320988199093500607925970469\
1317733384665442822121169484049847292202412707082`400.*^70, 
  -3.609910328425275150905279963279760434459337547898483030202033835525098806\
61928323125391572586843739715481719843620429530223821641233514004526334276244\
56202439094883266820306955630256400859264314545569584885112413321680744591110\
46313874529377658406879626901602387773283461085156914208403061705140160856108\
73016845554610928897387860545313169166409857610668787805776638475321573714885\
4591988631309714085`400.*^71, -1.56652528244440724891292639019859382536620523\
43800526154977570761991624043417502187681077442633112865986279024591163419725\
82906580689630168360541528549042938356772303684698426140556526906770790437230\
75829326542458211084234193384512828430238606684368656095527520049210156780934\
56394546375680041345355798323092041765231386325776190950612950369129393469495\
73737564038941933164716467882057141552309631563`400.*^73, 
  -2.411818040989579209219334938660623890335138890047889338918351798395861274\
08951498951501547815708224947431328395756341415976156653401356668196506176787\
18740192772761133138303853665055760782160989813071054193143843916860491252267\
27172961435642632063687981270668142059591552214821544968626517211911825952236\
33099220950332905253782844236855376209908964067466267165024233034599601477653\
8885208030485614765`400.*^74, -1.17937508750885761384676742691337486433330071\
05787394196094671439694089436126324139605546147063335368368961295990910432949\
26639560216408647258205378268269564284958741145310129091033465221506997715016\
21829555408516434894649118358540545249712928688025166855411480394775182405195\
61065174201689300148500122467027008481120770206785155735797697074947555711804\
08573310748941729233030091454986939460748336469`400.*^75, 3.68515721163325341\
77941132280963543351498949386669033655770246413028531910809128055006744216191\
96416979259807239708571513684608595119849541600345755105037474928839540291550\
79669354934084501432269637235026206487573177854540646020107141421365444867754\
49012797499381051102603037201095651013344652292153149884019285344003358438682\
41328222507751203138647114868649758127525077031348260068241560709697681422`40\
0.*^76, 1.1117979449866191872854439225471515439842254922852758335868263712999\
64794332780416250179404387128470341447296518081104533300391909353910682848204\
49767334568684288522126264591754037667193344881224006293388333875293838855909\
15780695900480549105953106188762540567078553901152225586688593487258138787398\
31617443862784621368645930205091233010966955968328825496271886645230998996021\
751249719955644061712236`400.*^78, 1.4516111941952321901748421372068357401415\
77189551808206673693517619711882322938007382017840584644740038991275914334146\
03191605432440322879672797499831912925292599064388791354698657600245437482764\
13003812587506693035698998028621504120542070277055602028971495270413808766500\
60050590715166033508781996848553509512802506600893234365764767616731273463411\
30113593552704645769320710674599379921001306234324`400.*^79, 1.74020628453706\
40867934392419444403423405696525356162026337245980602453718469945859258353700\
33326580572572363231321360636740870368655010478890284481526528222541843282510\
05552531798489900381787954656445570712202453669421488322833901439850346701829\
67398073893525495852728013500414241628306132569380413763939969240812190503515\
76913254916193247075188672334086828892704084846819086607490052779488040138805`\
400.*^79, -3.6622726686940618161886523534222021709849672585837041446830651495\
46753008629468238571873432565739099109593302868421564642762824665037328177766\
30905047840502340024752640469087742441967840681251170362631367341865360096566\
55800186444947436792122489151732785085491698444201373375611542504980352811044\
95461406299623733983492067222929656557383453056020400428348597305177335282444\
353336351346221565078175289`400.*^81, -8.768954515338842639817168226111814744\
11634266801648000397456317624523634522455595673644972966911385281203449875528\
99899807215993080765121716990735330764016158868937234694840942190558955677454\
84308825211931668440197579673266371967365624123604540019858166114653720973515\
84030373198971354237642406540927098281887830777225509815427631702527515460453\
4933428600730189654998014679892358047809402152057379989`400.*^82, 
  -9.378280177230354441559552939010586765266294437014163364223953600476510166\
79490045613885470839865524048344539039254050481684646540982711870300492372796\
88236471086835295006409914608708476482010770931007802819105561176642646433535\
50600929047633360999206850697085299615363345901777857887013067163249960069068\
51367109234297049565206985196742592233797519432234836601166201735187799735676\
1118061539038191628`400.*^83, 4.321307930539908627818474703902745953728900860\
09920641835706801381286701695554409325163944687627783216866117780570503800783\
15108129704205355890410942177056262317066518185350913516780206761011854429281\
19353236583537571954414043251776895299689006535788795007747083416967467874440\
92487447871287829376416472631004935545028368805290488522791446555512211058623\
4802698325893896972010298757841566950686762705`400.*^84, 3.826387454719055536\
43201989962461713414395888615802229004121352473709273342283026245949875460340\
20528319925236354704010908435774789228458161481220700867271219492513371934362\
68023567487788252302372147870129082898764948748863878298919667025832800835533\
99454674210645079834386736347547184286395236253019856496960444657173614121758\
7082755992846729168998280880552439283835456738220546450899338554711752329`400.\
*^86, 7.644327123985820441292376933340851156516544187245058088312521951268797\
88805864278598553122197487764177458406675207895447251799478937060340927907903\
62323168061324992430109644901642169717222463336894083384558754726019337221774\
11319941967378394637472242539074157699687814307001853249133503120706638782619\
31597068187978505455945154149506862370307842513362527728278765020114809564281\
0591294331757213858814`400.*^87, 6.134035659835455807562833152469030575342082\
41646436259732542375266453335386479610381569480868956943885017453102854987889\
75586158157776844200740460409481343328743965308694714516738734173512269799315\
05649494701664742987943680043587006928599860877021660571713372393156953155768\
40939251347631248825893091105621295060554913828948360472791384560833619139623\
1364233031833189172088323644370845544036116703025`400.*^88, 
  -9.663503071520085577681442888143935643319630503446983604149610529097400599\
84293169669659657465089979700881111916010005917543947140472107448859645239460\
22381952852085036827175783270455386012601515270295222205343284092767004296940\
73797957101017301765906189142190165099344243229633151328583349122164897941308\
20207297308322996150358926577210475076581353367828701904261328142555115801908\
5379171343966207815`400.*^89, -4.31189969766924554140766040582512105341877164\
57281707296600845491352428071722602841704980987243379503476042285668612239947\
25683634503936309574543561681428370104987608036097960462421419776176781471873\
46559633924855673672682104540355333115893683879056164422418957828319723211469\
21029148138480198731677118031756623182512960772358647222787791429017298346758\
91999432091196490172802943168361789611853152918`400.*^91, 
  -7.289131959511336516398914106185977938558206125224557045475577673564252222\
69006703738345898583372489701685163607718561053034930335602737296160558567067\
95345041768703602789105515480307153051939984288838844647521336175564378011447\
76167433060270036117018329910324995616367393579422871260037127961672423807383\
35733870242391081168806728077576977832490757467453640656383725719646638363609\
0600386654783494009`400.*^92, -3.40058277614394592154423254171492478544965060\
08895332736767067102739502586035619504611170609193674987044353847740774189371\
77480546947605749823845241035069623834046170234965718501772246314030997726031\
77687045945579048788637807886167346301098843625830392142462188791696363326318\
24095456242247429745495472436446998207153400322001342241200202088465806929469\
70821455029418952554802401784940980738034795454`400.*^93, 1.64671722018994252\
20464173577976276303709858926646495746858056354708468713081042740273521363529\
93311581078543130934676937855358977449076184782778866965777924318563181365295\
74467991992993242135826749778204042301957419144227826119719257769724089240031\
10111090467052776325597936870973716559762592664568180397281291408219564503885\
06174198185285519497633046050321164048149584027687511439048388847851570605`40\
0.*^95, 5.2848272036696871461472233231465651723608929222018056089036961165280\
78340352815997317316886552902324040611831608761385695254191717725919110528509\
24849343775995071879760960574069959148533418368304190324032497617043749218820\
41509439320990741401008011708746550971630015555055207264872192126847955889910\
15181648132879019200750151877576823027964129983634913168266851833481886589497\
424851251790689393414636`400.*^96, 7.4684571368332100325414031819211688046396\
64447438027803508041632141189879292627789078348832101493242801022800973765039\
71022303334811576545399620367447836060184894703898136495534621370440736948816\
88623675433978859414213926423532778677318541080585396381245570968018719472299\
17730226140482783371387836011054491917479182263984983395452515599830344390712\
530161147168636583008624892004791718910048337655059`400.*^97, 
  -5.278055631710849518749996845449107347367567118011110859363057075692123671\
84170819255102170751476874787984981836261277685768369201242504917806568102067\
24640154099744760346408529969857001371555179391530472122046631165499550564438\
96179606847779675474526557886514873099338510506096299187141208635386680879702\
28592270674466523286311973671416412099776704993327658859418648088786974448148\
7692699881581785288`400.*^96, -2.74188417474048637437117526678552985793873687\
00900081866936593081563593095834874651231044555990774031818110130004742202524\
05315594985166923476181365820814828237318929071686863644555317643843445991363\
56106866032628208906634814662749643053268785460868750287200932103080931987076\
47950105719836749641800475517306301416655271349594798725434917158469046272500\
00420260572304470006737259680264378837589226214`400.*^100, 
  -7.046804099136493160103934411965506511421140412220554554583080954364037367\
37911190032433065158037059589443567683733270828442775572060751933958668842574\
66351305347034563445301226521428882500460534581579371338044748481923438002694\
06322064985180336592016754504899877596072390650929686426695894244305978287132\
26785349757668975397935943473103006762472637105879391284367505902851514917326\
7172441830377268728`400.*^101, -7.9546445328079388953822337583265517397910563\
97566920400888670040593147426016435624317552184260131172610352649902767970884\
34798958563287030780970931735339965293280998220598473866712597778914217145508\
35160678862848011443523273250032081978676075426665155096302302801515411604173\
93017827893914008387995637041761260525528831454046498035448971517706955628404\
055221546586480293116303557917292293149469179497`400.*^102, 6.218282991493437\
67106158859731754319594058487478064913799656003873349025621054697546896629545\
82783537428268620132449067437983565237320935835450126248936160186795696860780\
37255163171878740629008280874632144099848338789714617183412460712629119604268\
47346927966117867789543606229566504151493037804615219284943248114410411168771\
3469167708321934408112208115734834067932304610984970879054496155024367754786`\
400.*^103, 4.7465476803455210952655444098633657760339839700905925715344390712\
33562228017649590377986401002566545282870923683344248843490070813123190201070\
69833741930237447815312267847636798590388371367260197517575062956760039774899\
97679604021397784153744934542587067657431577066315732677755879105887293233036\
69390185830367666689771167191106208496871367487962749176048065073351504116672\
620280037226110231265052659`400.*^105, 1.016899973428990240236893731671562100\
19779139713648945147374406359892933431050253430254579237610213721787448047763\
61131804167494743071132929233026468711434668614169384774211157461120394193594\
17552547557148765766819760957313497000566625770130007971373807789560328295605\
08766312144374391522421090458336286360822516786684407689530418695839105599098\
2807466902552021092946701341490371686607887395867184166`400.*^107, 8.15483162\
00878478437269349324317167735341488063783879627673589236436687450194209360897\
20706850968567936888312656109353509601197372106578391805505383093637797341165\
40312910384217260336580576725119437021768923477020196478974995332443056625651\
46577123770376664409285664099678173257907268577688877998384249474128684717173\
91995454282503219981334042598844503525908755929199172774096609045302891446154\
097236`400.*^107, -1.95892824217688463717730165829875350560024786365689868207\
35078328326076950762444801720801800920263468370333867139690403091697454357931\
39299386963813387432281206702262059712780104631500431422970240031227471730999\
82370631984627834832102012787320089409698699839833021766951168966000303178347\
96763266005233169794650608504457053916386510079960588347905965371442026768636\
57505377752412833519214089819884658`400.*^109, -8.731930306004623269771931996\
41281490055336301718586340011257293331513473777043079279191698887604378680646\
63033304712529879411484810533771805809020313581470057663223104732535482791807\
42685133509964009596100164706899545956976460447532559896040859308166432738999\
31688883831099946419108316141479501458338543913316485277803236970725729356315\
1685724855973555855158175929138617928654004073064975241893833181`400.*^110, 
  -1.570648697572787787162409149571198189162008971256026764475208641059270937\
78391217672744487013499435325404468746742060297457131837075050718285041825231\
27194086329020299766641115722717846877121623232068671619339545079160102766855\
69449964972966132562386699506118000471639471260266985285677944157063913841590\
20412391413223402901888088325368117644743656606073001316991672064743820167846\
3615929446569222119`400.*^112, -5.9962776007378686328610250465416122680155779\
84482344610880291368524429431049834544991255580861455546083399786431071865719\
85330179352642205122353165140839002758758547467550447929569865767558337469306\
62334181361317097775386750861207539797295423142113047068336563842876522210174\
45962961436705245656422341491268742456763812962353321439589079838600371674880\
914437353818362078698484722353954472295228202098`400.*^112, 5.173898159168399\
98674184778576305747203701659712992586893003613469029615461045003962301304065\
89802833559173602305583022264966928814690899864572508887775636289449486842716\
50212521877358628725929380573688976827313628232238197007354082963281400552798\
65371288979130717826847836522300610275416417824541892746853374669893099770539\
4105885400570197870125639858654790755631289336347304406295545200878384565213`\
400.*^114, 1.7194828907909611666745026773144889720179548067492517811622731205\
04868264565286281900349730210314771142648079719834256521775650154057580219007\
59360465324325464730584139981833694708144033711721429067884598376634335303740\
93532113633633526959882201537787040354674940008302389134991806665848240734771\
15335040767212105651394732616352387240170438985855800695501486269205256412075\
343518626185412526922333645`400.*^116, 2.543771128633563747718536801931420694\
63545826845414319691235975943816352781760759121709024594980835263466328478904\
54153077358843851024668482363494969670209064191866941219064198087771424690452\
11581818200856490247055875801346484556824100805034389617669169999984112904539\
57621697170762665124338300619049758040635592983317443796554548615800707763208\
5410905631175705183978763051493424146770794020056713236`400.*^117, 
  -5.877918353178281857138963113385396895144383779455488859280881432511866525\
96046644324563706375480377011455617652747936782075705486724971133013114379521\
85770235641936183233255846396708520271331498515266670780150055854795837697049\
52920477816892828779432906027959802524595186207008765127177474756008960751389\
20542599070580638532279451458600101435871468672020969436922113160546386772559\
1785565559817557807`400.*^117, -1.3469568969661400928634310455021229554857301\
09390451755973845576925726786077866945411013291783091451247228137418362433200\
44713669801512061876232701264411608834269115732517996811929468106255672228043\
88295434383022960587549065665962631306906752708553455954596755418548139242627\
58989945793894538764049292455427319196739848561011062616094507722904214250414\
434002434778460597819364394505430768453809848187`400.*^120, 
  -3.623435745104243798360110104192682087922993835121660408499935393823415127\
91230877574563601518249520163217248924155911492754678852519578393129811930007\
19469383278967139238043532004648656590154135885420885786814342268423510870448\
88581954239022008198706852930777035315322821587061762679137051614853189404953\
36205833941863038529784595383522426492923409631785984582299585512737028818880\
266655548115585607`400.*^121, -4.14223470915199103165254902927818063897580014\
95921862418566293420470667544113698854078900319477454463569510052521061345506\
30820217554540258327567990914868296879676007705595891679599588151507297443059\
37246970899589209043796268331810535261641382430394783309446441329244519287787\
06742803698752243481868326273914766218415213470988475448089487003672025978129\
93691166389308651397509287203889870919037105709`400.*^122, 5.3708865879670849\
52097376331152382697804927741194193146584789958709151308351662700711610920105\
04240012259069044490040807752882577882685295633411263140402940292439056545529\
38622416001205455672332412955349931185257810850100828281466538943733000493876\
00133555789072571178804806723136089166147204832267492544359606063686803859934\
414073653617830326283425140201853635738119543598854379428029702348628933049`4\
00.*^123, 3.62352305463060716456917320653036131590829366687527878810546994268\
80033492391499656593712386703402706917214932483873032634269416582441843911093\
54621848396094779024405655884845708266202173316523634979787442550857996931375\
78742494539822205887570871900133868983111811815845742223497803797494641969404\
52101975610561238467795065532060946925017160059009893588938580390648796911633\
13972006460723136096177976`400.*^125, 8.1219732018525701848925953151909904924\
04914536591454198181782803234096960922417006758931246136494910076093524595536\
22329200959164779281833929784327004019865545347634362917528012205140770165672\
50714649044294868715544050612274924418825979057663270356560584763782367280912\
81399733900572699235317997173587642196425772182126687221259041739268626467123\
270761131522009072413466098093079109158519924684670854`400.*^126, 6.060404129\
65233884764522728121962335596468637670129058293377292832435991071561769285983\
98139570773291592743793388010045650714343245548309880309894333602909271794771\
86653868393929670975626886547556316313352521880036978589332133633170904882611\
77406403327427886352028425658439655482912528453273194406530302842853377466339\
24882111862099000589822991485323826702093204185564154305988605240125135927226\
64014`400.*^127, -2.332391272239459356778345264812352108281410336067670850043\
17805211662390868346194921875676229409873548721527182255575081048998879342423\
14457534361507093215989114540503309917767979373969860421166345454301722212061\
25330096112479407373157721616404168827950771983774359480181220071353494128649\
80001257894150320610685622488076600557135190444851814801286405266965039736436\
0521430821840089323784536437430116`400.*^129, -1.0250190880613081126284122501\
94362365208986025806444178976148848573721573734254740373942507448036599049258\
93557635634991261125116929493997372277464066992844822814477535264939340817058\
38344026631390335209100395509173289463900140177416052751083014180694299770990\
68908709667982961585435199667618026339614297910919250020678483671202683708290\
124861109985175220446825868914981401707946477972199399184196988`400.*^131, 
  -1.911548849630651943142705338989530456569540014679503295222344378387243976\
26062528648449790658469272519977688803661405807180949887751278355858090752666\
49661092845399808207393870218295156076980290731546646458509723245782588689915\
97123955351441602624998156195741233412905491959460437034767200065685569860011\
75200154743777187744818958017334780602554554906295469219869694293286588184035\
4984814748348921832`400.*^132, -4.1806095156572195067013010988695990687170290\
14085659233537376353691683281179784924466600080465182479478340844969750590399\
25737209925180859499004484895732671241856794166062941603230408086572302780709\
95185404665624011266566608065231701202077700754773866904422020194921774927307\
77519224229842447449446328174228867463599878567935423869780487310734348198241\
972089298707131463824915450067788309181455886067`400.*^132, 9.064747188053507\
71007313667233735931342890660752807027866564258158431251214150825327916362306\
92605575496155684945024802974635207508103753014080336646550827775013482597372\
94795343194408419902699060742294308574309107054111242187098013348664263258165\
65248475577847505366855557219206303148842136616544656871213170068851484769153\
2731931108196785993068092269674773828500280570723743087355074083305987338097`\
400.*^134, 3.0656086528481709522098241608433813886473010236039959259293439677\
70535625207791561718622733995701272349637062780519381233851692507337586265729\
68175945882234240473041658816969648360517532453760794869139840963281297514385\
39416632644430655954299090355202497134668431033133375892144198652301600353284\
54142871252122497713182295003046179178584237988993432334533126080000400462099\
706631591885279226698540575`400.*^136, 4.604486327203677647060673182975821470\
71719873981115403497466067769823677364596652174301074936833323292100275751147\
38194878731768270347164473945631963705877685679627041478940229777020911000319\
84227767822573179662527789622646279941084470026176644812326188986407376525591\
17256824060643071105060503176982607498671479465047863587598469259876133772388\
2233539735538428652267991404862312475794896645568455855`400.*^137, 
  -2.714897251978319870494140522747372514847035825846517742287553428132075641\
97021570092696789455200224997183854660349652384578833459276331102161165750494\
40054540562687740425735770148959584002962855891549292023698759031847765200781\
85029464279616522484026329436880352069157815946309461145155960375969008070887\
32411941049768587733846754816294003323300278818049938186084007910661914431219\
1458035832231840529`400.*^138, -3.5024736102766566209834083129561714145302581\
44380699222878746210392437337552894155038469607743575806303213704693930807438\
12574480265415013534655271562741633517538074181924733835711158390193546962918\
32635819898595222901540163687258369198566561936231094473392399409296657937902\
86156097485638776447077624755756531416654881761320519591764409667329561994694\
295027490521285852729321961135540980462986929919`400.*^140, 
  -9.679070741668966715307887783942960621671341928724217407612124224864652491\
92656382475613868669113046745609685925889830706765922760916366698308436465753\
02089210404511592037233768524992136711903901498068271809822395524874206467955\
60298281453862076116597182626270754635939996610755410135126728392557127513599\
79276652074024038300640359683606205566282615418595498175328603329362466843677\
1767954830276480601`400.*^141, -1.0714436248822664917793321969880341014563547\
18605849511460603712201252685923333815157638175392155574141964090990638732355\
67601928803283032734965450580275653315030807169382824613252935324319549312626\
66888104885245122876604141423656414785232079227989882213592018154365791888669\
64272308182488763485394294451062944223608582168084275403581602996577214934580\
951380748632980394820674704174183958784669659253`400.*^143, 2.277818864242102\
53105699610306897146341813319531680041575541444694254970452279103979634348127\
76635478167657577855861742610510952625906151987188863216818486484532679510327\
98048548607922456145830158958657759206955740966471684288405730153742995720462\
29631874703662280564523003794058638295871265618626697616148277954059515466863\
3711810333541947417054091594022573906670637586996555201256159497878473057235`\
400.*^144, 1.3930928314844387725825436455678648078921420950290339292733739590\
01025249142388934682589083584629248385116543781266523929074631481827688959715\
92951666035457090521547082520491595954738920280070664225618375948858571771805\
57868877749929812591483396043923897025028200446260332007624865052608908893561\
56920084167588977155752723356308474091531487838703950552833326919554564306894\
25948848901232494884059569`400.*^146, 3.2015686257294136557716132485684959437\
78316790310512936673394643896962290809908968806288948445326546738427411971201\
49245825566515482850335800442707140266325327647243291825422596861294362312081\
16767125612093828489774667189152734666535316846986923165170936836309390956967\
44357912139481969467819570654939257975052896242117301049967918815273894126881\
09648320167025774546898920785901282510476610233714972`400.*^147, 1.9972227322\
56000496639478177397198491021700227486052789754934180873417744078104362898224\
54732585700973247515590072797456021176468604809281953320215788560865075544797\
02346556641315470811303072503562162880292428231656639522755132847828817427528\
76959397046717582448081576319852795129772302044096208780953807704581268590713\
69549233044917829598036953506488407430359138484974237590673464710209529014009\
1579`400.*^148, -1.3416849087823008810574358480073684877205917399648051350103\
60473239003774406025100057608842164264621139284599880058881367418166201449745\
22297096746022816033043859763822366916443720337762580560503718762531790711164\
11838413869220212139272938202732637235873814738614600118252571737615405287398\
50306759539049720320186111409987887519787174293551429108506279896802883913002\
437569427078887987949952757317926`400.*^150, -5.77947136196324393667606516675\
12705876302298453635943185050554372422044302048629917844079581074310801260287\
80990120895806150040853503987737330545646092006849864672584255570094758415893\
14540687013899722170124028864976515385296628751978674050344006341870492543580\
05102474269213878764414973946015595715000078746491483165857794384320148953666\
20448152642348375872328702862148473808551882170097648946440677`400.*^151, 
  -1.091529132239344971683328537690175483005063052652988024339545971815391880\
22123566088465659459850441850893364105434852327813372816318493327128566829313\
44166154503869847953994813493683893100982040365522733949320416874747112467698\
60865464551911926003939097620669918157558307981990311573181333510227206246509\
86064376819686006476657999004096450922737812099369391099102069926173017944873\
9592667127677152384`400.*^153, 5.14698458300734941392012542199657877513649684\
59820102022704244309622593057527831917241165398795374294828783066463323821279\
73994091586775370779075896467273416495424994202288455440432421487976692459030\
96124168258291400408126011235180745479456276045455467394473618012887913142674\
70725481502349589623367512293084023299539687359335521849109173334231153985176\
04248342878718694061057413040142472800302743019`400.*^152, 7.3805142399850558\
69906405523678386805407890309644219996530569424791698544411215700070513055088\
72752855930061215342501265514090618749195817053859760003622152122623858521050\
07916613024526368031176575308495706899195496998024209727400666436492414238549\
00509928520308017348102205024443066711830040005024918884880671705551244343185\
311154446025767190740034164877412601142621059323694861378555031364544254963`4\
00.*^155, 2.50922077195301520412243972809505758001007481486529173724097009380\
04902736945764462242468221754007897961629755310655935640649725066815424093389\
70690014701446280147592550360697289116565228478190769116697097659915392759049\
99535416407638323495432712158846266646618746256427199543888436175652671060655\
48287661670372690690881328305247810591872104974280410571521594478409080078846\
23683008287729448003684061`400.*^157, 3.7073103767385309597942716356394642930\
48639046291231135768002112087900791615042771034387762352489170675812861483856\
36548871511718916016643864573578510090316692743570235511698159960452619708223\
54822602599334122333912758089793306298606070934869003561272958243386317413041\
20646085892744090706683807904424808044006518777954843317324114755708790710378\
204672940462887666036935851614086533179320246067904275`400.*^158, 
  -4.253373376731825867880392792758874612974040170076297185549617697796354693\
12969757473945427887407770744041825941912100372059839178416016063302512800857\
37889159613542970445673911851656733855158270362934313870666179524788107636517\
28084280435808523559346649502259377828202058878094111278522263422249677803914\
87031602354237188193580580968435988915704744608351675962354308355544919233631\
5844750789453869287`400.*^159, -4.0635537787217295237362057016073844771790850\
17435649042287215422532698346520374636074902844936361912113423634043926137258\
15368366754626571531596865880723170296589550455474845259406040832274299464001\
08070619835723117572099582306820081989766727007057620446987203064561594524824\
89393840138265700678355033455123955327322614496863191930119030333102251438753\
584560951568834489837925655573709754016346449082`400.*^161, 
  -1.136389443187952512829560796748895268316777290754535823489127883790997923\
77218476310434092959604677040103670214809556429532255077309103185972075748883\
74046345030900814196787080477513099208644501734008889929414169888079485277421\
50965037662863062884244144270011227567203482241994585443678147186383981301085\
24506262642817057655702714588099154640066614954717798317085986671629465126363\
9661338517660422466`400.*^163, -1.1501859502572679040812651056268286378225728\
77115309502950224818023859988215352826422290068038786125624473823756945662867\
38337358679440278724287002995807553694185287262139979133533383054801306017890\
19158520330886273283165707527480725060860497107852996959712335514767798343803\
35920044792749988856018557415103634226565982904801721191205429584662074381747\
513904544985542784469964915512925819210806977047`400.*^164, 4.059989871509488\
69162232515006258973403032692867840982017545152711170928089064629802187346765\
98872110500550181970940697586259420458091114561868340091092999543620281054676\
43505249507371218102289540707342732793621238714087887039172299929885162864115\
37557191626826462039888632179696857119949598240388878011675803831356680555967\
8535779582145297613548412841042381175444067889740339038376820179168441933399`\
400.*^165, 2.2963540555963412889143042239433573294355988936357262990757343226\
09953590517055865977789966722231995725073068499675838623038052944468493791316\
70729557292625873092455564071728970068985603752644863626144654542586385643685\
95198385826068703125288019361892865990438588368822732390280362462720574570733\
82382211387696772812623967008962707064920697575134799875406556476461855868496\
749332966659393885718313849`400.*^167, 5.314321262624807218820978285823658982\
12170047207497749199659619621498680182234359812353139924857608529006694271837\
25761659884998495941795170459678514922171620101850408628282305471584654614867\
42313679446857501435277179683189550182965123651002763271824293968647462269631\
64340906813813269993516979946929342413568663394654187701247715253849033744417\
5675779367452931993618190874633381716032946366476895483`400.*^168, 2.22118230\
73437059274261973870358508926952336075644245860675206261740687157770182509634\
28940634652590071320288620543694510663913751935714425199835810127060706361684\
24697673821452011909641521715934018947388088242465585998401063007549515584569\
60101242086036551797415766882034535548877298190144653901575534986565421273253\
14721162770260928751205754137359904848726968428691779573691437108711814099609\
931374`400.*^169, -3.19329033703574256046002969100216519991392839397656540018\
53801622758115400659595518349902974561705977529920401963821986149075774225206\
52562030925785464568256188233134315701355519792458611314215128661310522675015\
81804911742643759288325342002383566590466774207431735071153332991827463381900\
84584393293723439520898152593945340172745787283400190396401353077003727834061\
89322705189361889195044392159350118`400.*^171, -1.344392976719140583060336942\
91462389703810323943722750712490382705914828714690332881533671715336979910348\
54248788329556666788233415811583944188437797089767863653029681849418848177394\
17527774747786741733396383533246726507457313385298386882308909671632174592623\
07783612193691427447302938788401268783620658073775465410114859281857978337633\
3070615690506821180422647405728957264329843268227064520038651966`400.*^173, 
  -2.511660009687367509168137273893126801003396410387242418200377494128118416\
09914211905701878366582060154780281990320823823969248869367761278091681188821\
52514450947981884672303628032561731159139292664574894686014495601577167409571\
16904748506582921445270712230016258479104634764673785793107746421397119134029\
26399724299162859003874550359491078687663538273617522842973363281620627287316\
6146047115131930912`400.*^174, 1.14390556181562352885812363777851428348377694\
94269311089226492138096071353519625291177909976022098563254532403462783839601\
07190866024763323207344163251114504725925325292096041536716944668859828870776\
03596757201564844298755117350264665635746596502273876269094955926671954894250\
60888413178707833757122244753707945410405975140870980291060375181609337418833\
95307907408594628779622989976802529191899690758`400.*^175, 2.4109796376514574\
70150512773399103263049109370397239246507423187604328148068313310601997230499\
11500385798559784970871813840058553056729437505345345308463819833496577743640\
03826180457154548255581864386826699177970271356599107598371881576110077364019\
00445266499532042593315291636591043283201009022322647193700340221469728186212\
535937319549987247714601202866492696753715688345053832569961990640924242367`4\
00.*^177, 8.16248410314209475714946604226585796450525411317895591923680514195\
07495674580423380927069481799761485795193333096147667296632072103959907441955\
23053869569766436890734249361933091797631357634916489638906022170277378658907\
27530478402196279362691336276412946539976447819812098729416350248156971448029\
23654595101813406328033174656926937309894541897543554667621435733320071989687\
69296682726093156613671443`400.*^178, 1.1429529374972933171258727860095230828\
54616249604103430472742757908162615346186915884913533581811175117099687173626\
71692283415165105226772782959169496205332601886982475707089461681534281659664\
17027454996897710733233117370728106124054500935271374633660536410361385741653\
20719271270224234821013956785128564249651798983691896572587061914268811396394\
242363187715515090221087397516552215274901277521973499`400.*^180, 
  -2.315401298527494843751697198497672576882176594214932201311973493218392775\
30774950039417749565905202191453413947150163286012390618803000435144806470600\
16153198621634911868158134112957865639262771674003532321241202051944099792335\
60543265286715079917021811548698613307481035025197529150232583636322684513368\
85374005066492337203246574697356257343920885482530690019397988222628602878953\
1654327222263081004`400.*^181, -1.8303021886350467758526816368150918567599659\
62929194332416020748028530911643392494537577405529568230060220549798639135617\
03820688724337401212019864895489495016402617902948389848631680499671783251574\
97865420671848048300536680722446937282896251975614419841743123483890583194944\
57249032801685440864491577064284415204862010805817956131537947347722705604463\
162203609557692248083548032669497919834871864669`400.*^183, 
  -5.111468491869075731633922138032906352500611824434465165662142760737905132\
90160462932042947617814681125916195399955855639233361129958351112103114060773\
83602419735025219248403438543331966032655933512843008838208391853755923181806\
40333101008794104888937627203905161542634127433879572837128326295658267094194\
34892767597531965254569631942541510021913700460964076080507612686777931909288\
202937913118800292`400.*^184, -4.32742763256351236552325861748025582814342922\
91246867722755985732445434024797992125584480165328861330573149601130163839559\
93488072403199744541757812289065013562684233917810442385845743885711836173031\
73421867548510699223379243790120395684475410887916411339108426920478370618859\
31845290501506024445081194859057734346548568262756007191259984023038230929252\
218269985025388499702719307399607201623845071`400.*^185, 2.680093550068892120\
74338486342156728758538561044738848535846543482026771913929692683192983958828\
61474828698565173294342267141963636566707987074560846286222297129407159770812\
59350684681197960625214765710470300866465585119368131712039883787188647813475\
86902541436997365035926562052602638633150094524131062603134250305705980088672\
1600692677071264113566310547454830787683800042792141902415918020032212104`400.\
*^187, 1.42220482871804372187272655778541347313536555643384200607133373802547\
22972113090497386302052100042211769262066225933692887014964320945456854586600\
68157937608252744440572051802879520133968272949973631236231103788963890677492\
45575962010774120150938485085524952511441600520475205377306851905311936444378\
25019135005816394644397071738323476781745577582673265141273478486764735202601\
54446401089765173082445`400.*^189, 3.2561564911948993893237381705137820081355\
78520427077267993736750194436566184648117767375172660151342779839566960396379\
64607693148779830488069412217224956829897745025469989408784609074221445750477\
43045157343062525954480122758081602066134594102306758624516462328523516386709\
83046654723939653044806908555720433707036316141428204915928467033683746206920\
77602007757381769104167879985137078241011006999443`400.*^190, 3.3271738489238\
95872343575877318150776552995907537454961319875099765908852496440910367827022\
78330991350925118483989569774154383564737724650174804759165776980654453254253\
08551888023468636057605776183141429921724210699753813299033052271611418788770\
37741316000993452534711885099550814461217753686800050063876214040588343331796\
37254405460705007240579913655677378466989822862748178050153711057254288833501\
4`400.*^190, -2.7712286889030145647435195331479842835577598993985085772658459\
14247922438928320183438902236960497395350342278778735548181080294338918538980\
28011109343310887502461350236406458843491327227667417109081168342546650911394\
13026833543109122954262729041815606092766438937855263157499015873740320887024\
86269597483191662328286221662316507990090131198534349782073785344681306693761\
401725345565918576185463674955`400.*^193, -1.13781004060733189310460388738211\
88041583826711030921039991986113048701046053353744402224311730509386869757685\
67332375958423869545293954872021649997678223434525054502469584760205679938556\
16522994772743700402981041171212217159705539774569175126063934591211826178918\
51823901556794271008703866695806009691246868714277034030069571116145223033179\
26960336980738917883913823765073092453502846970663252909242`400.*^195, 
  -2.048111515870458328190091764928972348539851973290893269268911293178682521\
12200997003488385189374411262530544776907489893712412791196573631821986950173\
36330004800598196803919852939929817178395918411659550341829122926107446110158\
98101086749432366402172729200763788134923586656253891241142312755734478698028\
20317788784858921649460175150497606823201792613653092314861710994375947888787\
0819259191082843008`400.*^196, 2.20121698595609575623875740417487828331970376\
72009658434265720572034832914500985725791423686156657755598823028241191846706\
31873787644128959458219705033329563246081544356798386013659713252377976342260\
48038156859992803644510067290543314104088960107893782624125506249520149298992\
33920675946891639627976841327249349665424218615346880832897922132562674886627\
26164819226631506025916549973418641185768118141`400.*^197, 2.7995930660021467\
05539953814999176569323227063924938324091910585933332563190137805903046457428\
63543828585803484993622604988710322718369881404128016487188305909184228820823\
79268077591329313526849838381712470285221798084755664836941320821280344132357\
73135549205825067789099804109901529419234426284631255332095610366426777921398\
157695167573501169388833765030848809172429136107323894530641106132817377753`4\
00.*^199, 9.35931640698218826728425907957466183837659274525734158362302114050\
42036329427230356010601257348310501532254491831736192771640514394411605770125\
81617243972912695409503240053921235296839074044192648725402882615349380619109\
06606808943164456345227003035259665925614967067092063736624057612636678086482\
19423246520476752155247431631836343650814523669037016615412650812089199169398\
46907805028322068319339902`400.*^200, 1.1807449664232620494738625140111348704\
81845283092299704946187925655099434509828045199663393669118181731999827078228\
83986771258887185919814038078913331406605400827607359612600920098526852288048\
17454258012510575009769270254867016374591818408800557817264297013712842797241\
11164487259135273279860723810126043106877732795942454201287628728825890969427\
829263058949998817334860316857895351229956801675185132`400.*^202, 
  -4.114877691096577744231643347063659516487367620990212448232097628721363884\
29745412180744982568775410287241314311882151834662143879269007364158094455799\
85854316201530498345107646320149030195053561657733628748084607306838117044234\
58629450957852298857274436197136672080003078063835023162718052299240613208156\
40395176470698954690443707794504039023392184585973786442461999002911449965685\
7110753754850403904`400.*^203, -2.8513340971924673550300572815774560339303347\
31485526966458516166620460089557074336381316125013209465185847277405092068698\
07474211328017519924490470793667662983886862141675309168188533628848562356346\
69731962039778275416040597821061816767060703823178012460533677871638227621053\
80701974135215629544805030420955263183425220385537108918851135825702405568508\
014030485255278368337482986006697014834077293216`400.*^205, 
  -7.849400262719671404627747650297282190128344916159141584370165529753549774\
54608346385492012040830876197224145129088189247343384291120366526427004387636\
99481961570104070434171524899540637407901109142762075428950541319359720503220\
49758913075287106564880126448768642391697239443055601663483402358143228372390\
36617726997921839820092106800936109369931785325155596521409593081783149930867\
7256995524851518658`400.*^206, -4.6458025598854189129066885176400323471359403\
03661042717466257484544841938179151596834177330075228252930883119498867641567\
78437775746553932320126541212469370185351288808153810517863038909605282579567\
43969766899975416690727019079629755094883697731875508079291154242441043361795\
60485254054987429969751809289792481642321215051238949232312120336336074776891\
204692397399739841766520158692591418679717812877`400.*^207, 5.895279581701523\
60825447989012690384825034481483276666845054341005701125600835163929490819678\
39767033521773219154560888255055264115395161474122943808496959858024278271069\
55909483325880257863147815670882585601380592737950559540053747710704531075162\
79483042531501473646183644619707958885201872760561655757649421913916418257288\
4304913423806220968936960742249476086879875968527083716132594384843148848443`\
400.*^209, 2.9635608108147902123409660824144257916130952460103023021175147459\
65806168837751580938727592619877307193084863512105397402099691084379050500438\
54920383002828234499482090163832242122511766421439692579003737946827472995278\
50772541989006015926013526574308215197610207965932055019930903228832270995802\
80785071712083777079624995819411671064058697458418184798795058521261296598673\
171580913755992902274879897`400.*^211, 6.584303295533130770371549846589992616\
35657588009479599493744107449986863486606507790650445022149811324829315226092\
38979814315554865986198499779629570618731524236242184741608629146445872139133\
23485493604727693870698522120112448975765461351995379694055110555590452300003\
76374535457003967828501803478716150158978568597478794300501799727390570054954\
5942693166657708643403056519201097128469387361956087293`400.*^212, 
  -2.414552496970953010078754735836640834381403743258374780195920152848647519\
29242599408439438545367110097547313791795872099769284649906134142115991517617\
40851378565161199327982750931042522189490901917600591383288997273003791341381\
86064352571301483777752327705835795263270521874411216015482698062006659148867\
05633717021446025564077701863329637603668115265764652423164069601241593713831\
8103003106655439135`400.*^213, -7.8924495326911366938016092040382881721664695\
56614297723959394601457828134489192117164004541986226113564144245417941439033\
80020501109021969928027434540391118594744347549985205283730371636772863987531\
65622380125183208345694903543662277861941359675685544603388585206797373900659\
53140820749151647829828705517441238037321494851689954791276173847515004756544\
724298005685053649408109126401084534947519432627`400.*^215, 
  -3.152138969362967100002725666832712160857741994386599716507281910235046204\
71671270884788646759145170641055955340565872714750630481002196666468784814006\
45017826915873465691626924482881812074218868144296210616841136788988355157284\
43652789919691609480165404655997849237389377230753727598370196038390607347225\
22939024475119256567623078758206401291334076209521442945023346062038710779325\
7752963606543428025`400.*^217, -5.2883169817119755935196276596114645007444467\
01306805541875345919488821878719069462171907466737791397017545303031441865093\
55979767641156068094987221915143862848202094358687368543212092394576832599294\
37779060338400517499163751905293460771999864144573563978074325101689208793933\
98077808873549758960568510319739054471132724677394371478570785658645447469888\
667107739651586913567710058531503602183702837706`400.*^218, 1.075981257039090\
25485967729145404041497572115602751654152192208774416276239356972506867985304\
22574734442282411355977763879062457604596799187474424051176288259098495321926\
03741392218179050330003567183767297867517862679648332021414671556588597685437\
94917420545498003416744435836170980790546679731760599119025360038679120038526\
944400241438078637441138396077702336598382699856496653424776717994840309646`4\
00.*^220, 1.04392395383317088629054702927593974333297462222236177302058245139\
24714301269111986734898365290713405603651302087879546347445106172695616301243\
23058338812485533077915766903634956127973570612092465800032886332394924372889\
92741260654910146370480201137794910132493909771753739214814119578443042748706\
59262317677381874020638538858342010204912690462507687583702656918753039895773\
70527035370841616716972777`400.*^222, 3.4169642321774412721046963213018225702\
57291697403663575981500222391670825448812799657430374034923442625589842318567\
79410648763440366054553127290359532525263703052394568765220951492962361270344\
71645952596182096812263456663093705917402043130170327774703489139921615101675\
01410502003229106572310525269556481054381880311639434450840719850157143126361\
312713503836160857086649503541005100526260581304108777`400.*^223, 3.580996397\
02613376984669741974541844729051281591158263718089084335367812842380345292412\
33611998301228874941573138048392151507276757625686533738379125081556926946480\
41566655396590655513832561953433509417617194353453731919841268020279706059473\
81982667837179544089290443586628945250536878343518401415681355877549529199975\
95611001143666096377364883230386592592851158680077634922371724165245041183998\
35529`400.*^224, -2.218687865790420643769474641763107580333825078503659876488\
86799216544885444846139486109454491114155691041522670032789111210207905194115\
03049358151245717319727801922895646171374757426774593681421894673382240077470\
65863259245976247837702079936239434769646775620827689481038152081289149170750\
42748723588407145870879140634230227223596573531862870014611926531898925222179\
8069976101734100841310736254351591`400.*^226, -1.3935141304741064848602682907\
75805368958015693886765608355025697068841830410255847162580664620282509814729\
04361756789865820666380273769291098593844705824193820994489965819133720596523\
04735059671877512655077390046391141143736056584231297804042857443547587799283\
45960826991905244610590357884403538572495579845202217336098399462664342173453\
599069402549442245936243729110404049677396849975543405517872983`400.*^228, 
  -3.728728373089366942238220795684518310435004023539748423532900899136358262\
33549871730723879487814642596537781990174660599700456903317637730160200596272\
97336667038991164533363895246265390251272576953302249556554559691338140557869\
30883286284473012452475250291088010475693018890982953596731733697979934141034\
34389742918618708206433742841563252952295203828649600379814990103058432805399\
7235000725519960218`400.*^229, -8.1540879057361169154744374664801583368885572\
35751173367814256626299249635616214208867640700199412433207339479673010309689\
65896987015029038600503031802890473015368568424683033727763759373887477563067\
96835570781017642364931283052050090759508157163176725394282307163409751608429\
17346915212751160123267784640672032618366541438088449633107006090705288748064\
21488125799408937756828739858971643343554680563`400.*^229, 3.9493595407269853\
37167469954544210259725443644327429104657313892926118615796784560603579792602\
12199774471338817141422796326517814363956302633868547749374771434029069334788\
21855443821850376776923582697441586823004256264096552851499122356329044136417\
61095733054832476399876133545777920593286062484767443106017686697899498416609\
650487238726474698642051208989352159812472347226594384638356263522238297763`4\
00.*^232, 1.89180463491019936550249732330376542793776146687948126584585977518\
53665327378234776866582353218714409809868758181937905618990013151714656049797\
17374069368943244390917823672238278883277476713524395501933025552729985993203\
16010730106594798391447304382653694278989012978436920153347980790289694384295\
89348139536157702459438047803295184599438427596031487003925706387118491297018\
68502662762871590461957654`400.*^234, 3.9847741896102862527573707651312419841\
37623934916699092179048690607542025176620209199354846237354189922983256761565\
04282381135510029199313348753076214827464175692725878173670579076664934416353\
11611397951726950533420630741945404974991291700803567528270302133732251398569\
03643864853210094808689321083548455034156843887798653672804902273112958487991\
221631583151827212468827490638660442308370359459228603`400.*^235, 
  -4.239764685383904788243581417151950220905275401263811589762532889801975926\
23052574264666687788066503536117572456163811927025316119242379172685027450555\
94555545236685888339048885521648894635604370760761698172002098193080932618219\
28430343678597839010314232751548766966708185495065966288170619036579656749456\
81985733144628415080562278730644179737581357041686636729760241428644941740654\
6351701277944184294`400.*^236, -6.7462883491956057348021208202587111554387270\
89338044987149136045867537717365550683347183335894768913815450647652809652670\
32707209869788601461067871844849061462984019542804694555570563086988396208485\
03101181290520530728110118990617160418168315067085243729482797065381885555977\
96156731696939825238148945106341574857128237919604039811900802590515815846122\
089260984283833708532143078611265264118448778205`400.*^238, 
  -2.611480222011323445126600145851336451853140077403611487140788853318265556\
21046555961109790672380265868934929012061387050089079440885795860410026068739\
28499509911726231848600871824771019666159662049886199377386019372554586992338\
38980075881944234600463257436787179421046054123414593515773356672297419565427\
60506655540447102122956411938615978410681566305306574945920589403583743525276\
1009538452580576842`400.*^240, -3.8942299820395933545434977654090125436282161\
63666841859720315742004348859992127706276906566545167116230827190028109682253\
94464112696043296331411693853155570533289009035369203028759687729071905634706\
37659085631614327980869550791568427187535692492899347116909228730654428999586\
00878347465309265335172656923469996111073604602697340743183246349479211504585\
559816578263215661544697877925420208407358465712`400.*^241, 1.406513844714931\
45277980137216283348687845163409763787884587998150997927661524251813475135138\
06756632334005128842838578612390434882723902775266057594138411154622847322248\
93342817778145245749874151554976068434025314812281703207091731362835132913081\
78481395569881830467442042409775863016614357769337370656961743009894993696609\
4033485791446179155673588014329158502618039817251119985683436590768540765219`\
400.*^243, 1.1463402793044021955909431756774132722052454250316718159448263539\
75975951645037095793828874411919474211682180564256261465891125775574953635949\
86762849655129027393943479014897846327847333168434808454711126139087197344711\
44892344209859916869158793540291962659955902522615944540884215317263219476238\
85860445539132738341822582879025602308558670532115036527046507351433254281755\
566849177791432859315827334`400.*^245, 3.638718797586672248478293328470745538\
97259015569237861866728781236449830075563626337142714724928647114315821642490\
68097278622659049660220019004624357732964405045614835463011181180232928142933\
26078907857241447939528858992309885373474807675130946160780731927233446782314\
14074565662422237719049548043711165446758286503108598994993391098257268183475\
968584651907753482819244511141820234612649872263698662`400.*^246, 2.688190241\
30557267754938528856294660585884038699918901672325136759164288785516244006730\
20399758460355219154253073030321967954007925883007555424633191279064381282166\
14243708063111963558060328339703414118670897573510852326108850780040815362503\
23511898589655359737290397860736762936511775405526695192541298557930222425312\
39319442044836758482475078066559683011177851917020821022867312685619068920589\
10041`400.*^247, -3.382839755414521202185827569273227128073680819803039570219\
14278178923660924864767906472534789804270144872477844346530986901170384463797\
34198149017526904794540654113341410189286782223434361190643817702134807595677\
73527789371028587081049191991121622623358650646718987307823624971273725889534\
13918561841361331656892272007772169968519498166439255829621922214717442953841\
6367089802683163720165585411744032`400.*^249, -1.9652187337623081711528082254\
17215838856373244013932976623992668576103319843567331940648308940553506324944\
59347950056487691467292018902847594828545978723722101017175015025650290730752\
32907336033263662037261647404476840704741211798759960606827887335548236968687\
15841699075049720201034126649810371122592391179538928036604493101086098988630\
800552283645577519331107277694575688064470231716926695771362132`400.*^251, 
  -5.026481366324735382515604791958424479233308981725083318575364980948128864\
44677048346418633633209171714958076510959809433013191762668017088231351888255\
22226549620304794237998245522389980147873772524692502727856593120314935283793\
51377380708168398205833762874773155797583094695259448766366686495241251987793\
64296281315448510440303518492152899714341180369240603288954300221282849495795\
3435656570932107487`400.*^252, 1.61418035616512985273803372597277086672949554\
39857718895549767647654057680312164588350075679405154229308733657651949280355\
24637779289232612551579456754419593663594652694414302089650716146869624820504\
87726153916114211480047536324384362685094367896769514668555598701289108700334\
37490649038286093339620606919929037220524622603862875935155504779273775901762\
67960139752719523833705386167100333625417225906`400.*^253, 7.4560183841743537\
38697405811128289980396196536087131461728257934898747708146445085304543273667\
56627857560327200165506010103469613567621719831616461080488342571718888719732\
86845030235494857381392900353809449039771276660089198991618096692230378172897\
57713885015628396972797589222984647647886245327765693622373208897009638138587\
052342591757370711893128926456337770099182285300124959445384694031384324103`4\
00.*^255, 3.41245541581498623228540169200220580656286686506883549799184728416\
90901795128950150996538619635101226048508212526640115791214769799015324126462\
50331937896280555149867022195662845275216220935638749577809236140978399315799\
41966794595449266263134688069970076313720317357369226209896952098011157149716\
02440331498084515076774043253563729710316792915878402468487080171366907571837\
44780131322900445952100003`400.*^257, 6.6052196871255135768238977670003269667\
28204791940370925627019429392298306180125895841931046137894731450754304130062\
37242385394100945130745570552526943739923978579462940555435795856559846803135\
54668639672183955751381326191812425868818611818508962753577037978804838598363\
55130803520984716606001126336200708235352238766441270504589359979534554386751\
929821629570759610909525533723902854812694643576680732`400.*^258, 
  -1.408704819975233995000521884026120118625505835822229671856778802687254658\
81118508593355063973836342829200794672814522323978584648074348025841493530240\
44594292741090192691460674912276248951086305722376512826521368885325433308498\
65720311749651941464657932871755201034980086557364517964802646826835229088008\
00026122063358112845246198612989786359421480126376245358175182207998431962364\
4710652427606508769`400.*^260, -1.6027008138535763128630654541583640438884019\
25503465415414682750330825748256442658172292848721890304339181494339360053063\
80463032194924478930100032160167247779081285817403001029434695125217792193874\
86498161578852517079136478680840378849264876956094640203404597741284256562114\
37139932250181555960889145814382764582049029873934836603483866823432241231320\
891386747206832276079696984635713162494093803165`400.*^262, 
  -5.982234700995639902247224706269122734241963337877976999598605827689707651\
14588439478414273913827705712604144886059445452245833618588678215622914585883\
15568561091464636021205222687934095648202366312533791507490103035435201210984\
27227670603242930870399119095687179363443067180391713159121107787778756210807\
75027189109823845702491774671553073424676532869133998934037338969573603569035\
2472428330803203243`400.*^263, -7.3295718487537839359549450456665487270128598\
50474245320620946088105061147531837652482963699428983439699854630068563312821\
94363625150916837551402612825938700567840478528961305039939516091906128367744\
31625126586114480266611322272248600959258040932357999633735638069157473605868\
15551049129713617669657597303178703413047184959796983662689937084530287040246\
003272804228914775350059927640767611719063281017`400.*^264, 4.779549108112119\
38268544289958598195475108712343032715743113963638323899902411121430130132510\
64210369545560357734628608083502706827578764335471144692359586792040443723275\
11098211943030074352269278514964098017110631623499567088118512210227224382627\
25825508801090674189300072388206942388411204288597197628917283873811904746660\
9356722646747792674603228004850834283124135356021450460020461343012014141252`\
400.*^266, 3.4399480854762962471928331594096209016250868125976383667764011828\
58419162510019443432949183285318415219676582663446671539118220478972752060736\
98832174235382598654926038979929206122584504181501706664534078647869100596582\
31969376554323171892043034712779144916537964516275222712091351873325312582252\
15003109447671600943450102517178402563604983793858330667393793090748733028791\
932841647377239212733104575`400.*^268, 1.046600980438349369205888197398997079\
51981070624850438710053222137756424665429999998083561438072539899810097761965\
00602829385010375724112266820513080032781882506575146697580578884442160345074\
36501783211023594082284385488873183167057430632709582851406676673388397683609\
82674614597356217495726169185634961618006360402757151926017812771077339933568\
4641079928772193739230793331969017350452405943270197452`400.*^270, 3.14917846\
64699715241601854415065058345035915074546617647819610129151478380216254986728\
84830124114653197008080070375049730971155887876030344163925241707694067267910\
80660601092123698036210218937553311600471996390612913319362946753944254315652\
29949153626407154519502097255449524773358912412070148713452959308002274189692\
25076002470842765140010720413956955802690061547839736309101006749968407072924\
794997`400.*^270, -1.36751242797849333856314047307288233466707249095801561590\
31511600350515437820326368371233865803250084445657779775698262844783533011437\
69541518829480986804181791327627148295249402776919357481651031211629649949084\
01690699788885495009612037991802554142287390084977575338913898936455138776817\
55177519289663290334393202335566696091907604454890032894475272616135742689585\
59710585550833141458955952159634777`400.*^273, -7.437726561252726124970216301\
47991678440149423716810896994251593879129525185779402407614744051120476411044\
64003091839306664571703126748291978169888066232448658123478489273311003922170\
09606058688937462287834892398240507508181510107606984900159379864155746751640\
78057600395564562384478113970249358270942162054643877080852018733181206809435\
0267824746049106338777910493287745716349842306180517730379773704`400.*^274, 
  -1.779513107677128676359600393251556940399445479982743132459556614417067372\
28210452077206612081236375079972725015387079646394454242947025258213192255469\
24267564063392343867717542743681667729849780570011393672841235535306305235661\
24691850674808477919975629713475953366737316015795179993320734586795579898897\
93068459046163640580679703907381179678569940830841426132011834596923494468488\
7438122439456799185`400.*^276, 1.97921515274281956385206302959723894452357844\
42725738816921099460528941694076033688504710008130065657973771353479550231628\
10403079617073980072868169453752104868448767183634434122986341432137333698430\
14136696398252256255877369597124167937617646720285245789325485418349868844641\
14227332186947504677545378523400872975799033374526485800964592340342960889433\
19967778877903874273278389858320507252810825067`400.*^277, 3.7070418144429429\
37296476006978615374119194655902983641672202015555826998427530611719320662076\
52199173299854363211836165715672981196262342411300980666708975657414119919243\
87819251723568657990784705390971255830640682413709095654323467723810448268434\
08991811133544116057778200637872413849529648724620049383090438857847314669150\
995978321761474214659787258147646152238549493257566256023582200850456874583`4\
00.*^279, 1.62090008745166264943736284301497104459427012480409465679663702797\
20009652488508986072609683462291772974230206579495347054217461065833883877657\
30097036997859430517384322085478073280349530560281640815192544649342007971296\
46654218375669307493857356169257466871701409549234367417483086224427583683506\
57594951951582001705646837196810827676856361759426653111837096770690685922794\
15974312041778757112754346`400.*^281, 2.7520963039476732828131637540264557755\
08947831246157669362859003510195672130517996688203350968926840369739444179446\
71165612145008646098642169725360333444630104642322638204198401061402787000779\
22470090637931721291188913586817255070859527578192792757450984685134594566826\
01829990853203600942673155185485815958603105486541749284883305132685832400897\
064613882626220441759260853740985937571471112056672858`400.*^282, 
  -1.068145093029030248282076664641067532136398137648328459846894512865130131\
64780920864236226971053397009832225554878273243123501460541215956095132523622\
67398741406708352664576671122468078757102849429712353941009587238590973404821\
06242595798487693583888341383818481143907569396118643233470742117216434761610\
26422254053519186286140676255618478363519285625083564843700936682794697755708\
4286647549376303805`400.*^284, -9.8968880445076765253555942242164544075180616\
74865155420188442632208070876788655504364982878530629807150505429337846736950\
13205935759942894301209075998286853591609981573651258524017792615172491442276\
71023380327878519319720421440043249748746356474697734560731966123557976517375\
99178764547525568040310988196031390547743451210479561436603166778951636405814\
461802154514936757796152525057822073447450473604`400.*^285, 
  -3.536279024568842546833855090029209244048722301097043865618347611089048137\
40428851427305048193946235736057032422272194496763403747768833218945517018704\
62479902939512136262213356369840799092566216099478061810330794126498768379707\
85598985923961017214293392340627535536335817763378248380186421953632080592708\
07394740491913486235958131484079038021572496260831702184329158628072854490240\
9969505347671271007`400.*^287, -3.0272550039609325238450646123109174655612652\
90780482560441264819075158424502949964124302609210154967995139417882403268930\
93504090846587906144812989923116855705103306237122013446178486597326618793272\
43779744884590686090309520671066537022032120513926648342326781890827665626437\
03132934736670854576199508355796809899438238986210678491886629717180845407887\
367379682468682463298906317797942042436398907705`400.*^288, 4.040672555845064\
11403179959338468131212282911479518527485627055384756746683484409617691823773\
21897078511749689538022427140071401752907597079664108234477840149729518286618\
68208893853909202808417027167418884206334918754860169302153302821037309355853\
43811640672058226912841863837554273068735258207940453586330641115213868770904\
0947722445691057626687458513226477239245747838593421807264213967649756626451`\
400.*^290, 2.6424049233484576590142562307368844653311559188906859967315151981\
88028892345129694146544467728053879299216024397490528675575325973298390800408\
24539807301236146321346219064346972785072398702735333328858428491347524782751\
34041952281391507884222993256817907116752360554417999206699073138357984555522\
43619228488676776720286208624592565390048290594582343142982625670212810617829\
879420995871829575709995604`400.*^292, 7.589892452885498255966314398039462145\
38937287986548819406672196227027460462742091809365834479404315181161569344608\
33497209001345587652358523480304454971404382079569857869603194371475405910258\
33489134237609191631020695952285569469737594601948524865826457925781061608351\
78150847567183019343127885248989722729058263383808420645076764379779826913120\
9249724203348987676684103209347673721181608389329349208`400.*^293, 
  -2.431589124715852761084680436927775923879948085051897367430360745603126592\
40029874484453029163485966510745562474936721268893597061542589063793368644319\
76997861506414690032513923810507860030429671570990949794203899370112321675083\
47419706296842081275000234421764693908407174378417175952244930565140337602303\
48090923021603356910647400164810569949566800997882762971394919581939854294496\
7412068938680569895`400.*^294, -1.3828501460995296684501007762127934724681097\
92766958273904077432592310040980988585654023819882549069920376772996880596328\
64858143367503389515977094538450796829982357359986875047973480753153638924418\
36318027259370587900455124461579078042176614850315975079888263107727070975916\
09208859227820209806016866771650418022442098248214393084592327146669737150628\
30387654180263585517161212649900577940538785442`400.*^297, 
  -7.088052855905840758969264943048913834425731260735395657299468851855234456\
11700750072299438530331828119782459390995855476237637876990700321663240309322\
48328735576941808520314133027457244067143290934816441637664725266918238526843\
79440561404289986307754502823847489601021357535396003158626407577543228922155\
84054117247161469435308646176307151180874492328420615218009292721466429420495\
2380434996145558782`400.*^298, -1.5387134044471591300987784467124099746701341\
88099664499010228627336027584800267421916816181096257053656884044323382960412\
12678631605189745922262282865189688381135123050618993017454840302621054510079\
89974609976234021591185538631652321067010637284155304762875692717572495933082\
11250968399696067000727258637859666245237601616417665880647489050231636970771\
988336387685802700465490667807291454442712567118`400.*^300, 3.565418758136090\
36442028648979984745941168092458227121001591753614268139070517438668877326815\
47469602577014542256957417375201879149637256124827349659185520584654720840359\
34116511040829324521879062822827815500398619250486235411331919236927438985725\
19166321625171090684667774965644254245759219685135341659036207775741420625382\
3722682703091108562673366027138756865951270439903270474884930908670962691757`\
400.*^301, 4.5726577877947086942290979367135941560430890162269369514458287586\
11690387641423431835666627124676410111873093751400463765065441187831020922763\
95032634115076736509495139550239345537434573062852561055026240916826324962248\
35401513756067587492161534603242614443267771186760279589054934409020355855467\
50474858957368300905280419893319202584928590819061167933119173803219373154995\
48583735655918180375430812`400.*^303, 1.9048030683284393590652616338435550520\
47359417082772316452267012766972075196802247426313370082877380103564144453625\
26043513662528518355638352898828912338046685007155362386626788608936849545202\
99640089063987688484232263240944204650363049576807712130265587121195037037691\
74883960982224498883885686720216470133845083366127467002747443938946281980132\
084350362103535469746503089512965081336426699420816725`400.*^305, 2.619755476\
25132710302940130566405934151316501996507984059054268642349076753390093564358\
70165084797449263003342023256302693534767266799362050484472584586227035514209\
43033384704304041396573519114205163757582651086372318594519942086497348714974\
27357207831547295660851175910323122584737922209261375615834593315243265899713\
60576930403472140246373588935705848623695269834428866660714140277743109204276\
39456`400.*^306, -1.864560035581897995082450367006459348134378886006000402493\
82557811972113395183508297196583698708001567041896975567832366518539950955108\
90772428747449399694722603851271175216931970991333008721938245344835257932747\
81000346209868045482315933843374291615699226517618478777037376613980036318729\
45998249836507340602951994297202921093948530694205478731099696332206723923073\
2143083829755607599034615398016168`400.*^308, -1.4976282163617916499681258884\
07512790749727660165563784092412300853384996320769836973426362841137310813122\
94355809930689989059618093103706582886961531767252103393881902508622473762441\
50932623394411351732158214185377696140658652399003944186582733337303192997123\
50973902237672367613370121446170647645219567789651967055458191327831716611167\
052497710667411613975925221986975081047053415868133147870328323`400.*^310, 
  -5.070779670089682458398303089610117489856718272146499477438818672222244517\
82497599236710867864111634548118701418126195675907192105069749186068047833909\
05021314178120986614601709108697790155392673111532864215670658125871743227890\
89927139846738251699527587230391360041828175402892249404203164048533563419429\
84691338488154895723390476203701372426752553202529297035659467744393187298113\
0488891919078781608`400.*^311, -1.7542450714007230756997389987402981800187187\
45129310827805267881620566127143784816961475253352390126659399388609630961607\
29740393738930079886443053460245738329542521575649760863918731621370150078275\
50595623314182889796470829631907292280442590940844069682640947654395717578146\
05819081916153393699538963240622941382302191942300989553863054672031818434870\
119623485767729574790994258262877460167058301409`400.*^312, 8.116868098699814\
38649294720122149631657905662639552206925479775350331542409231912709436375414\
55301037362800494980081200810364113887885285170630670004259959798799493524744\
68997882096695300388195537203536160550571055682592608123949822147462632947955\
46655725205409606793601751169098394182094678113382441915786538083482562616551\
9099802843674099951026906611621612024957360071981398027394819925899672612338`\
400.*^314, 4.9043193369474563051747600451793659125930854646425937090868232185\
00002190859920583607043256430543961316328342253077381400384006739421539799036\
87572749355071306800520539797249278643280252560885737329302984999360318880606\
55700754671472212522781407559016229926336026000535778080745690093149100654649\
60720635727562878481951206278019078118970777852194602883826890242970525869213\
780978116794904004231847645`400.*^316, 1.302377156353272044985654040726558366\
52260223207450275298962844332069219342082477732752973429935523020362196381489\
90275587580042818157955215267092882883136123280677400358123543961359857098757\
54965627470516102938361707418140256250357884392012133994558960311543569345563\
13223736927482497756863704354955242698579348073483407180393893627266381090812\
3494040551628538123348188931313751884805007101644229719`400.*^318, 
  -1.591620304399155527972177879674655421783104163814810608249753606841488172\
08585589903711537442920591231251734019220654576760214374962691662819803871653\
81333127354932930725128686017166237018128203067314250354249592867680464360626\
62110817331246368419365737093679290943656251576414753674950816559969397123276\
24708190579378986308089625504933413956939701382799595117903401241456613360423\
795900316372728048`400.*^319, -3.31931802796243000717632104605235231795482462\
78671190999818655802854790242167517749796989051115947303520676565174454562648\
83644636328016577666848492915819169605159951509231466674788293785016707395456\
25014041404427291404998908226820805579843510632300528647011587356859440087132\
91819257670067795258956158024482063785523667365369279909415243401841841623426\
19061229503293106551684588749912985721185842748`400.*^321, 
  -1.607248240010345940249311007870847292341544595582105578864814987475821233\
90624161458661705315000929460672964620296355965269302096356320229163238399369\
17684406132970946434683198355714553953033849187437437271545715374908063443280\
47241686901302977253201214807724891261582053513360143929554424975100148271843\
75804495157067235209167030078078301615099592093819302101605505605847396802787\
0907648866623542748`400.*^323, -3.0195714637207658017137996441476334685497960\
26641527159912674737861116016558447851406528422828181409290502426700371288485\
35634788216452235850434725379694856831911061560610610790026407183953109256207\
16225409806517126423373731048628910654703886460845506306381244348338619501311\
72276984511059679468130925247235134951677156070900412926067239155098353305887\
352347575744602107473081753557111853534786369668`400.*^324, 1.295940185505742\
35122742821445418545236012271804789145952261541642676803813268789582547371973\
85329944907613185610351317794658610118339519093939481507556323194177798534953\
24228034745564216039843680042726522965214712054820323864739228381841390734194\
87991947067979578882648045672366159953656537230958883926377546057064390350830\
4752515822910913129760673378720187397437175995295236584457748009355276713685`\
400.*^326, 1.3270792426508578554891338289535202272727424444332260057107875494\
50324075059883622364276589263317607036730407528908528333168565761042996598277\
82601119621373403862732070930694962962061350101308255730715796161396485295554\
67428693038592384361553998350984408407211778607100687886791834029088079323244\
71707946987028441541598327790314364372037278036219317224290425638029952138767\
785235920736409109169404077`400.*^328, 5.236493889816000028344082233938406996\
69078527339983772531850395781876431514734836431627066164463725210325381907335\
47561397613580121625473230029710961378883975298873053740285090967159811756582\
29888444541289427322802516942291866205813334353709768909501102923971435438196\
96974816818280272194193791401947071329902393703416930497691089330465535076699\
3939806763945777892429770504406080072821921475566645952`400.*^329, 4.92566905\
81026086195029671034462414180959108046082863371761364215851358052046703581105\
71519948481563738904003307772741340361605347453294058970574454294983738512372\
86609655506094902647408949184420233784599994158811394918379252152836103136434\
47645954736025541051141763711020749064298618915574051275965786241253491776085\
69809372978144233071194666270419859354079702955185296018047874526969183139489\
171467`400.*^330, -7.31336127196585783920669526276828345742698639182523875601\
41659443849250144471399039879545075513471676234861320188177395311306562104848\
19929218600289948139628579933893462164328279500726456301530121975599339002855\
12241176919579619566498540526551106179981108302766712643970862184952993054171\
85571625479208894701003095497964853012752833703051885100045170159420035064225\
7237327890461668661942012340285412`400.*^332, -5.2699979076587918624561986704\
12627262550598662659927929003388154870239986027122074890702877715652117554487\
53874084053894132422544931668956594395462898671833446300136742668502552553739\
77769275004217952613247480697623389950284798292355299835424502285997047460699\
12741749585831840867336797741037608998272655088843123675196420999490954494869\
289311788559295965733926057610990616735581736369291337873437617`400.*^334, 
  -1.666695629622823662398827363252453300538116519999110180409424698112685800\
95443116120689896765338661149304358375479304591249871187526957129342697997442\
88764510983659406004667684113189210467523078721182166120596272711306442443997\
89728768658327216560237021880648196606070034519773103871993253613483316069258\
61553582434331912114494339912183591848033525881747128892180916165659377960759\
236907188154099652`400.*^336, 6.136376867744206475564636981572119878834609304\
26114001292954682785024854940824806268863120853352824595000024159157519480859\
39561911449950499714194578456254155682937473251408938832215825199334202639264\
58698603252747573094658638748557729507218031225673843436901069331520725401139\
00777711092462143971943372376403692990821022076425290973051894283445802392485\
2883326833248867089390042516106189520654523641`400.*^336, 3.70700573823721973\
14492920634774344574496909955217467083558193692722570199590920149903746018521\
14027039952659941417133302813788635051575182370026104984187861664086611228018\
37061423777921411035954776723297278278152402339500846976796193856028370397813\
29491437089802599186853933907791363866562198467279994754776026700424173632719\
77559027008982688852534007597142856340273760760492310118053444011251875785`40\
0.*^339, 2.088833502929925154948525654895711728730473278510497311712075446790\
66859846316826363951165077795010325462290800523652476289946547937664793880195\
27201505613563306193960430881871506145847124693022762799739859261132086822538\
96907529767771475778598083194434603295163666611747177697649049819723563447316\
99403935455722589453341247974699595733162640958953692881717275953246028225992\
2628332136541146248419537`400.*^341, 4.97272534658280645477473677874685112098\
98276175058897982799239564429578269110596113050467766339214349455306890125864\
79701807744104159420582559065462099800639072552778941597824338515658329292144\
46882119258550311690497634711648917387697750252237845705293341302456354340623\
67582358373928032970229409342884647748209642614516249793126711420364328875168\
33602875329315293603145520096848339409822210303408841`400.*^342, 
  -1.289612777484521019174516723677995195599318737042667371953287076608942812\
87754495947654446899231024644574126010421801602136147299347537190165535954792\
92947732277411316637442272469720735323184280885167540104620848779382123807702\
82946763015042919365448337904224216300000874557874140721828614100261200678324\
10913074049830683581091233705916313852658280549014091498165320525004608700114\
0367589900038867876`400.*^344, -1.8038867823647708282166297750808740510231774\
41757775539011648892630787024850710572300279647416255897552087831253960884335\
48289349149053253036901003621929648852639738025801689294731062547774821229507\
14522245070949256764656381240336442799725633515088473956568703697779083629035\
84353226392806335029760720587408851714803301813140519600100216085829599171513\
016232799578676214993466768274912163935205784933`400.*^346, 
  -8.241249904320456851728148505907999595495615513319514807935577292952546585\
65831999027729454880632116321243355781287434467608611149239789299605017618200\
91106824535521045212672546500731026001946705182765023225390936516997005800180\
30175403906439388562310347400010357671334704105782239492856058560389718976641\
78475476888642446525233289030743423267726013946240829591263078227819973112699\
2739783950019606068`400.*^347, -1.2324052734979413771996269553913283649164997\
73795205674252013714282312673686246255236150976548619981374301988282158379650\
41642478593272429464125718420718500673417245029210440046892152062333678500795\
32412226617343474154402859108273937345877642449105320278552001650788080699147\
93680811162850866610201536234222870205004047643161667870745586462867249006347\
719477463570419906358422142049496966561351857351`400.*^349, 9.851118756736094\
35931796690577876446693696043153197551569603731188979105826640281283251672195\
41487299586048611579113935680018796404481600755652467793411877392068250351087\
08828423487004296988824453456364546935934010760474987748137969593868674917036\
08949451940055934073289743125954692865637322086983429103475685568072436415715\
3912122700997304787360479786067759472591447906571571657819475030468642840325`\
400.*^350, 8.6413035049122833351951634677538577631363616725292675219062713036\
19407178622277845258791651316170024352041592154768730715068837332368282005536\
04761027082819765995149067261817627827997842040754406055016440625167848253618\
82809932029775889178560614097084455638936168990768263644677409794224357087040\
21083021176008577818251436424695893109576437776362698352695433132624271099564\
529812014394958207840013988`400.*^352, 3.199923638018646280196058523527762687\
35249372387379141511726418704815894317645472015365133992725337939833995766530\
24667235831772294965348526815215975362756279920153412862115485495278316022266\
25694723216950360605221125735565027472229200813899802688062308916367445698574\
69067810570520123432942981355778721502375204521363139672964845763639119690299\
0580625186473375683300138990797426444930983462386043329`400.*^354, 1.12037781\
29276424933944981578548910163140382827842453495199476862743591205052047564978\
75729993619966022353884038703407072190303297588908623341482830279594872130735\
93006143247496362040955192733072732776272157740114160360531430733934574141215\
86295665024652081481278962871848654728420839494770600296516154838481552122414\
78799282623860076846602240807789763115508895232928231139727587319271735786727\
024705`400.*^355, -6.23950290378615250023484504997979022001446546945280748786\
81128443771446837519151287992687938053472809685574443320780332435605946443742\
21300710341895523987194073466498646699029586805166112702995505350466434366059\
82037541514079904718923097349913502561239185522087554260129074666389452927152\
15092209370647342716841887799135652502014308422187769813973073438030610550188\
21909062017618767100388328782809894`400.*^357, -4.114329045130382974767246078\
07786641348806190925927874634878906840296540297891203949822198430514550277239\
68190900426698942667260259222976881626690169688040911582096534091418132669124\
79656776961156165600053331939809428931804348649041357470766282053170121863705\
55669513848644319666744272991299706625480884985131093508949836342051343813523\
0501281216625785756836009853815679322419592367935461125847554338`400.*^359, 
  -1.190198075913537139973675238863769708470570565337819899502339556328150700\
16840059488058243961469052415965383604684930835445735611885296418304538306824\
14784351360536031760694697759918810386330978693540598822581958239350488058965\
08918227117603367321750569562806361205654490376865087413645550770717365244932\
05194727674995176493331434224657171869926555721239214795016943489942904237761\
0581213970604581571`400.*^361, 1.66569592776356830905044497702999512116640145\
92388174652285799760416505273378967921233520698527126325491899517088449776595\
41211818479761296998868833610695426052777121286975512917566159577546378711563\
50060760509087857001148224269754097286833008979715972909769444143433059334109\
55770098652938841780557407603257322325733221634519767299929596827851941874721\
64353441818562739448668619026358573926526959981`400.*^362, 3.6936249972474079\
36850007340399157081776456462501797668263888678877100864252552117450074432727\
80276223464445990128654885907319344111608404744225800839192325238196917150257\
17856210073702147644549717395881763225264175969435436416209209322346814830344\
91214604425019201966870071860723427435244546074569438949257088132595214440367\
507202166532235571371142069568495560084136532926826233096067866385192078344`4\
00.*^364, 1.94884482088744206143393110233626692232078363947839033570860213106\
57630782807767384096577918103097814364632487506613687891831851842276837540730\
91217117738580419882139774115951431863186436058827149252186336702168156185350\
95081425178209797848972223290080677445035324416146845905453452141062740237043\
77664785825579967516408251379817129032588226649419110081440887284279558247565\
8677432398324627930118256`400.*^366, 3.95808785597500060662851772286846587893\
01899849432436113073951846686673001081400559204407438747749293610739172060371\
76895121579805409094758187351452679342855229183179399448312340803413702826460\
97498042003698580222645472493886753747049411668654845705203860598232473321641\
81657587545629588803171408861091935673248598711695656266813209911481780079932\
33965570919406475854102519881225461816893655207059793`400.*^367, 
  -1.922668327112740584522134077264861332126882629696962483972362320435113669\
63800956361096608163398313254678763334414212225471618520723079865356679253356\
19148458580131221097202536451922272278269091842706702708720826139143326432200\
76165784199866845501180687186571148998660856533342201315686919259940902124498\
82536230850897195598163111316481042969154851135749928788820306483959462320484\
9220757246439203631`400.*^369, -2.1264095197525359647815788972330990136133108\
45973913178575878384921174135467781823307424188558819223585414457158856640625\
64106653090994626032267336206746599496389195183262789138619081784416766179901\
10332944076898061995554545928983517553905296299568434389672919327639526106205\
66831451468776972254942533809917820907368037806035612149452872183512468749048\
511864807452366630587014366618077930738615644505`400.*^371, 
  -9.121846308662218684748688735286582857236114041345774122376805745806015413\
54955408318094307241218340686127323198672618187437517644134703869169372205109\
45268965278179245806039046437137520786632957142889667185152681871557426163086\
52267186336184875433090768856271086535263586271163475523910092982033623248040\
41437667345653036942566076220895358785164971233228856580089451332969231561832\
2940187339997857915`400.*^372, -9.0227501977464007968470804388498483604172011\
96518940933309967260118779835726414134128786270593773314710984727510123115543\
45614384606991617737016542426098997539750105399168639596321510128038828435975\
10912668918999929166247505087899878474222166560035210636165732083468611416191\
07213433808319408609347726153014296559177145471773000098276832598012017607593\
316185910584795511143693989661616188430011647232`400.*^373, 1.549987516840844\
79332266233837096218199441758703781986342704255416540031812108522227780506582\
62098401340949257367725942508611900659576734015190049375357231252718076381649\
07362075266163116937647625284629199798548073179964843006492115515306424027499\
11659055334743599192724047022422967834390126631193684846894588210046791101880\
1742496428651820006089919050769638428712553843442506037721543083611391579682`\
400.*^376, 1.2094595892967576338316585717752362282053841526008198020302815308\
61190380652300144043216563612776740117220641465451351200176073354649497622184\
70329392007035685174729278141559732781423239896399360934340950427199598128332\
83034247260443583392975523330101124780753969800722628592106900435047253717761\
62062568035567676414830972664573672547770081916716634359336928090424796839522\
125813062807064664064822724`400.*^378, 4.143787190919182331649636002621679699\
81740693730980784832445168777902760889283614130763421903269975820828331135801\
12389131349031768545023574339736513604397740902417344505924931196565380019520\
39280145380167953341106680727508026962929677693894775702890438213584045626809\
77548628454609283098499485316148498882972670643592162192186582888623695686814\
8786047437168514764857095552038221087923837867792044688`400.*^379, 
  -1.946747339660050038976128280310906532049816108048047978712470521413877546\
64937252510759744745354544983716753556981205890390058534866556771040256553890\
27204986110634187231696455242454942837362958023295522236167691420200385918261\
82303500659912738917757911078038347657040101414229285621746267093324812656172\
47204909460660037221344829349793861984430894268123093144177763583157530703602\
8233138141470784499`400.*^380, -1.1194015413220863445778065153306765145937946\
73543230415547950196572293697258986315855161443402367604636144216597915052692\
34351605551324258039989790995986657475404251090715016132314869640389437076611\
20814920428097375333940828856982820642178244460161423288106825116256168067446\
11923049831352195133986301427054525611715767091304054306946726341716008276598\
154990312758279896605181461047235269930410643729`400.*^383, 
  -6.829340374502031248629245005339049568385914879942760785905951493803998913\
32612559919033516811098169652807106430592249435741375825137667156387636475260\
34337119150254077276708842622519753847592883742745076525471173237668669215847\
98558991458496653447647365627889235491384406720185870618210763048280548069385\
75625934192856142005096271210572576093274640150107368093047081134724626163510\
5614221787922827693`400.*^384, -1.7499911967096348137350200512310114359506070\
54190925490825067779856308090423462816327043539871011598981974255016449055789\
30622146921317506978095760158506408138497290891455852764881291601911404449190\
47599386972606868903686855483116319778307209461134162852045624745870699987453\
57741381830927363557146199408970152256768919873340672945523901910034048512895\
683965069365249585899871747100427490357720708095`400.*^386, 5.202181466384548\
02351366431904446752758794469648529878751801243174848702577451297343424825479\
60133280553663226032723219994865312873547519873018295744455137627745948972879\
28924202458880736441215612360246178665522797621317722628814959478395839422684\
07524432969468132739461863944006562611054086152858055324206000074712660600723\
6065538756712182619796958761241268813304501769439406515126549732338703432191`\
400.*^387, 7.7288165383836657066079125879112329975241267486658896597764586230\
92987465553927944316842321559734161347223893128564790352325211795865328899768\
44621152166607477289267182016965554512124901268807233955769425856157163431944\
54999360486328930759672069994167786150608088542174718686176485875082113862519\
45248057957342802132436129895245399453164560449256968703494250064299697503863\
719647963192763989432811793`400.*^389, 3.817315617628299522282181340853539088\
43824048378188172629400116812511162092536441843952306419433819183562469694108\
09091828082368320992887549219297680671342217930947062317096409761059943356136\
39234197142393709477477606652170580590159213926097046771931546437134605856490\
54913690706171870710457108795611897069167987144061616096622528956529386424870\
7782502651243247295323062500084958563810037555668568883`400.*^391, 6.04060154\
73003607891203565146410522767762196835041531294688408121809186565707424309089\
25236602185203311175282153968849038647620526512251171196952007213798280100737\
75135423829238948746247161635018336027528349704890739573360240090317528207916\
60706197616744988956719464133417826320438562155509227264851804445382505330108\
33947623646914738964100594902669011209020119584193314147856177439368159614710\
969765`400.*^392, -5.55547474375121651615088608914988392236679776178928916222\
25320069857813687344548001083706205340061640652834639313916736588467445363240\
18128590014555118370368329159801288545129235577314469877892622686159246732349\
25000959344451033367948776591182978989974425864764038165030133970584857543085\
14395661236636889877610612973206030694812094112379908724675152936215386475729\
29796672731217825353305581546588743`400.*^394, -5.229038735108683675941200381\
98940240827213046143189747585281075018432135000064487760636719439711285860199\
81869111095773980568009435042628480418518657285859905207380713572713209259544\
64187760327697513692225453766744584241767416257813726781816489922903749803992\
07867511249751352819870142913665735058377720183565620003843998522220454461038\
4126715691309402552704600577567157047203793614426532279256528549`400.*^396, 
  -2.087379744838968836009279754160717610082812257297156478142325944666245109\
91361201582404611770399435528527117051152866116300328596570854613190927965486\
33153277612879858512698712504996653717735123601821822072713570649889065982474\
08303790835808979762034900090076418524135662285330837081869176140389026239899\
64042939358110714445413253207874241039522148181792169343939666414819678408717\
8280058746664353437`400.*^398, -6.4492447183188594082400745265844328614827612\
31975693430084244655203699880864243652391996014588799346103336334826859030903\
25423401784324534404003893279214509141601157423968418298485348427304276346836\
94707321682823237425932635317759749813238182961455257507861216840711041240225\
42832957790853901930745186196359717970718578141230854156889077276191360719021\
469516299458989856328282619026385173415549248164`400.*^398, 4.934386297156786\
52981881162283525692366402383765708772718153633982030319471188702628894641844\
23151251125631529938401594286249255644172168014514829076455036748456169322658\
94965205195924060188054175426334603813857339744040719300087403504688971494668\
55292175894856077092692952322672119857233829569982742446522689935077953224658\
7081668675753186846074058222001419263528669924605412934242401909714182842853`\
400.*^401, 3.4993648655258818559020932434226935626322833102590621151934622628\
47711722588794555292094845305889010674898143720064148669632384783150295496147\
44668312537522493551833126317296219199134702440208522831805911406840059091128\
58992508918272577129724610288801535915572875894704869989905687226375170030611\
26110529999285116097207780066026240055514696716439697226850318351015247145777\
005515692378694289581723008`400.*^403, 1.085529109027537779495150927706565613\
09654546923527688154103482934896688626896582640161999408580655934423690235635\
85979907761870948071873276831648209536600751638107309204261811102288024266375\
73034824904413536398109079451208123057143558270443032382548459641955553775626\
55615062965251913373349844312267510940910443394775859679849278379763739938380\
4475637536249398559967561172905668509050933282922285715`400.*^405, 
  -1.794525192842158798014523692593704329277247500303368972551460093135060297\
03737692622990701152894639824014373579176588322282990331140417449310904887352\
68103089278720078480747776479209537403856624088994007729945499416493338478434\
69881990570691664393978319268045689362803825131945955367783554832742897619075\
79994943884896579762945027586070634396302960705070285921720943650203242054582\
0393031936879427767`400.*^406, -4.0863298058422438782370423431832800467720781\
42843927923124376717469463617651852195660629056737858993004661999940680279521\
10774981261806645034682929568861289890540159175507591883908799367446768424783\
29453472868560919567179804139106783998732936180622128333155694789388669415855\
11539707336429471860349481402759650709895561596206210672163441874097232320012\
235205550085722240455746082386588258866873824207`400.*^408, 
  -2.318109266011407898043330599618402852598888529434872051783641372406240591\
23957351805129407251438456364692255691457128306791123526098914068486355644206\
26616836897018709073617296274537077805529535398869227554184707567832745882285\
64367075841206630772582221192510209951062297748477845717208576108987208685713\
32768843358348894400063631979087016928743665757320980451713853887665291790518\
1377523322557110896`400.*^410, -4.9887164319777823835710225395893327787686836\
13164174925683946206532369178402421391917187927606001356643856094285576320829\
99752085063783235736782414587208302894944968015831846420064536113015811168591\
81506035928030488184335039630293964451238797473119697369358226628492555449941\
82897047567105333241414566540563861599743582248150091134364382095863002501060\
420539219352361794153178787707286851957888476516`400.*^411, 2.796315643369782\
80958133964202446902637345558999873595509156354039848295765511629029321457308\
30426758090696685504318931096727409794173156137956138462000358982087745564034\
68857853577884579458739723583111715609409376028569007660088393244306091173447\
54639911869820657922382981796923592470589376041174828624958297653193150531989\
7729240398152357938121196000761203254390846808810776491561642159267073992896`\
400.*^413, 3.2788004869037159357499507142570438525079777668328509390149008211\
82011395187715816095804620389958605694733388188176101350395159884468300016686\
41343522372118143155313434933390612328549950294830182987401479853272244609003\
88564158970875997581612678531010512058839339428744489711857736707715234669666\
47541574738490281094990286282379482274782702717554250773245402089520741679509\
044163150896683843330679528`400.*^415, 1.509232620556552468040609188782041169\
19657806719673874763738194122939154159215902882397509396000589598246580706077\
04103342559772985667723190114644903573361706704638817057667074518532158837238\
62022316128315003336230003753627176980550999469775239268668896767129037520526\
66334845111943766470247516335232201512459817123076579144325750098529183020952\
9758442729393775218739323385006828992884502895865150623`400.*^417, 1.50589881\
40821362448962443426996065239597602137049462059988191950581511480115748781591\
10490301849741437400808310359403720328418431941450349985020828228098866947831\
55465752671047762823666107430550008792017728309906627341813998554567275148688\
02683624058760040734151032268182543262091850193696787101763695287741802513890\
45760750517890830907700176410140996953098536695546793285983954231918386732765\
406195`400.*^418, -3.10748103360026048061808426996595930170166801523312376667\
99259869471463827266645948611752306502884925937049895325752899858721484386067\
96536564888789545588116160810493728078310892837447420141042080844653347824360\
21646455987292911907998675656411463755116541296596721185043413278698739708509\
74170816453181223912231297862154780298794578904530728669682116691715001134484\
58930749771385866464979706839667664`400.*^420, -2.588368712164181918841686452\
31315500152475631936109288041342845316248931034280549721745134530284148487663\
72383566038786126877748855668414082513922808011920308061275980660778679607524\
80683408371829516011705937707088783488641149595026040909948015619197909730329\
71221266521856068909571634421227441063295174415994021993851461321605319922856\
6198704525139659736709075509774298719567251327714864529825312407`400.*^422, 
  -9.476115920892660397931479850049489178153242869551437015223837175615703267\
04290862982181831749283860259400907070444967242587627363394790081273050830268\
23009514010175432515425471970695815912361843249998851648741144951741550550935\
31309781087591659360790133356932355102507009321974214862819138110749099539131\
18806349036144380536169917125759290346607827034867475312639368664556190583764\
0459914228191525122`400.*^423, 5.98813530879221416276391726410266314532387970\
13923987918187039621676097739579426669849902563865821508234144600444527811904\
64699919046019464273863573210401458425212790515387877353905448015859335801064\
13464520763059916580731574511271533297267837197211167412252243579558294111144\
69051258176693123899328552752077430573245827352230117171829937717134188850459\
47741574864040280967477070826676938239615933075`400.*^424, 3.0961007950216826\
55696412175228468809728402784506439793855450097517774410486481483743735990524\
44160872149482397185525660666966544831599661602145062275740903791696697983915\
70711766688978994847839683491126299734095731674012211609834226249981392355351\
97885782631890616216399975042902029515308744683258823136503132898215224002198\
97651978716197613597875947258705682696243324335814950188368417515068475655`40\
0.*^427, 2.019417379440335776601661043989328528561349200654935116747570313965\
45272448935829422096679632835235110810441128111099212844284250380809811707362\
79640462664943232676118230988615773817987868331385040271797811977375415939452\
46708246004331660634924335972235739568935797482264916883190370562746942541679\
00507402465107222222834396440276468076675959685480950779425966013661804493624\
9173564447653536705767263`400.*^429, 5.48088159036318435086057868297111786721\
75251093323693627214798057088027884156034617096627317861990468551262594926853\
98946132676280170387704000677366016406837653343378000131871943759833190393505\
18555733435160558560024590267421958342498279724349066019232541003537243857093\
62727262592342619412193923180662491119865697279675675309040948876633283442914\
79223818761112540291739112258180158395136663046154215`400.*^430, 
  -1.902942468039822760706995005732505478113899871447673454695789496378552968\
47309189163212585486961296153411857575146277078804226529289097842144232695742\
34762397932575312044689203203900389204105327923793637625377314027838323484201\
48179849918505405795925528313053359708520247881009752284206617445607910188832\
13249742781681238101614730861607314328686050409643476193678759079020107086135\
0553804176520156148`400.*^432, -2.9419202409580870963339312555615766189584710\
12926223818182179696468108015177078261846191363936924698996864517489100464084\
61799636807016091352077580596136475050961084703577039210139949553275196046372\
54750191145997957691926787623743220223758748098367856590167092152869143239674\
39427347614863501890990705876638434316447637855762617233302496611975923962537\
310169733622473076665748510317919407793646853944`400.*^434, 
  -1.552028785963361298726623848406023052046867478335897371764490249287975637\
32189380712707558589104682871562168782862156503662387476726962806700483921341\
04738089861354124940640324976164770689936781390624433953853780115756667882090\
35815656706866307617657311305323638978845896795090201818074950940525082618419\
31622494561223073124042891371865125289565032313781677247356017224653938389659\
4351319848468770727`400.*^436, -2.5348137016344186777201641852844161075920257\
64654665317704041241688839246482065474913290031390156597514983890044801389048\
19298648019557191170794307503929551682395435105029755256880304693459057927516\
89900482499038586379635216112952660846588966956800783631648453759832951181989\
76458910409075121274659374981801201480069543260163665758787432759044034774747\
879202447005704662515718058302570798659361385373`400.*^437, 2.741788073610652\
17425097446701179364897123484051880791943176222966357792283502694065121883036\
80612376911544035276229418875931583882840868527566784785273408295972160798893\
38613729902810264171201227983731100000895895733899321357503826569895036575806\
59975640941982370117555280459707514533513147354544963712645158131361247148838\
2423211362576760795015274171314857067226365484865951047101892283232230922713`\
400.*^439, 2.7297780192158936231840951605075132900509453733574307871634873732\
43176421841563099034154832276330902387109276758854539743915764003931142866743\
10836822724744190517632932046686850566822065036110096259557116386688535391653\
85108942971126726002113417895713997883068689255170699633116973369873227681004\
07967073257401995726124485551796205693211193380698135251036616534958816280939\
661812986698010960753560665`400.*^441, 1.160374763937836549768814774883236474\
30743304859364631579588703778517284411888421751852596581349389155601675711291\
66172363197275789113747141105202396123689468704751646004056543874828823686053\
48850477875747235340790670695449018400049079147627933236535905591193549515597\
63819999960361244011783106465303305890273835850858050175331750658698206600711\
4605838337223945823008302962252261627334533888866575205`400.*^443, 2.52043582\
77664153161814405593818805161580305304657722128789893354456944773378314950450\
90635268944337272252708752860895130334213821911725202474813008418035974436489\
26611223340591846031328043784276857930401049074589877750060557400852094879349\
03117288682052033283308467846472731941761251186866457173000808348296247806931\
07655946418377407397401596637859107635745299558314371117970204924763365705797\
498021`400.*^443, -3.31183329910923076619621608010177821652619450392724197458\
90653674429565563302501600707394971509725192807649037440079026601451018685297\
41433020456270668758432795568837690012781624386836586069585891205176608741876\
08007784732594205412429324200068593580763514711315853523734934833384693556434\
05232641023556183097926845894053336167097988460190134017394628988351850712651\
44901945691451951183548639925680102`400.*^446, -2.495562281673113002168590370\
81912723833744875005471820111230919349592864460051479689237907664669475301575\
85774852408347233544893238811335027982661768808380039540974091688541092564403\
05456531652677930331022751166768661168345962391532971632744824116330340636986\
11669259792627387748547009395774891996228869524780487908668064855769343882194\
7736451443933490162086182802461549600821081136308467485720759826`400.*^448, 
  -8.189000586170155956511654038617819480537240403311729585925008953623541042\
68262877226991229811255155222421297121608523466471245140590097011393205109713\
22035557115617539254515240721304486487749025082972736581818723990297745644240\
37414178850223031639840494056689821225559922855929054933662863901948673949452\
90487065855085583166275356017986204914980157520400341542972639311717152938066\
2878902956967048126`400.*^449, 1.63326657839064184751593101148835710114956714\
88511764543860485463227535035884807466254288322515450345563312151207184576697\
90451819338801690494957828330420270308286824994215751234533328476890231072206\
97135485024720482347569597782764748819786089448707024198570887836512642512558\
17252559472765430697478077902603798830421118066528281627164133568492031355606\
1472163636557607332937293426357609291665390132`400.*^451, 3.72823154886278887\
30345547268020303541845288900954724267256933733210453969777383955870218769116\
41374926442004608393782161593939761567208753095643652325197724223633472654955\
32307208591115568433824728084409850505092559953475247348705426840782818731547\
57540857687236068687468187629276971227250237102844286271046635003594262348664\
09953259144719622822882370151818668969470043378276486218676244391132015554`40\
0.*^453, 2.248501211699245886021215002694078528565497986404594382139909826611\
73929721833144125851588306757042499556180750422994383270171367541991004489678\
92277352502889956952104630906642014294726511047312656797100399246442301941967\
34423045433395766106531441826792450702849510163967218515693309599727812547081\
53567907961512951251526872055356373421375118993689093869339843116280757435228\
2389912669178962088417649`400.*^455, 5.03505462732735352670149226554889898973\
25090364726465091175946665816292379995319669705729576037602984124961267537189\
53720344729224028255667069582918407083251778300427128056354889214329400892497\
49904853306191686091011857141532326632949263902002113936992377965954334701164\
17141216983706138815636528731821219462543124636732799797024664699880361659029\
36922750063185645321735458781606133687896782969107738`400.*^456, 
  -3.311145552416016174157365466762607488360527406354255209728860752751602581\
95727829201216377874570719614171311124378766386555628329210720635654643827868\
73928782598490895139717627548575988697676686345673119798735565783522045485819\
58061209837816384012021558715192729884684821887241836956154635661306886482677\
01294589655293627319307579137438599288659040985858096139866380376905016313852\
5460588451716415226`400.*^458, -4.0562941719516601593546976828488309225224036\
75294072414436925397340268386685121616832201623805094280447601485157352100030\
91256389166852444414549501464641672538220765112050094505353088859431185832555\
28643502390836045742962498996953888708621751636572400040094722853299163486395\
49204103986361352039660310438806645793739076580288096379127111859243703659673\
711334387908292601249813884343387684887733331217`400.*^460, 
  -1.981214044597136266231634663673647627588924980942290375259652442993861191\
41348708082171954166308558510115729722033068762910179417785797105087640953160\
67974507811667492553323415819832391106033736479678242706799974131865465999847\
38594633188256497336329480094896018578786243907397793684400557898667760605049\
52454336430798001936082394730204329136574081550573393543166276307643965403175\
3622873307626436492`400.*^462, -1.9067283597739605541449452666415168554416648\
16984216413685646329624116725281294947234656408227902965479362541844715215097\
43637671134857868102087061414807466617677541481874141823224302879723450520428\
49518770218963876722011509851785788351790551474775355192392924246836446995668\
00907660216403904917843897318984505731397379225346312877159598744413745024438\
112658652536660782347694201382982140328823181661`400.*^463, 4.924687876792478\
36344256202974726652953998599960033249882019550718513180167864968351816797177\
49772317522343589107382243404073464041590175691200405227082598879785400640599\
25664453054404551199065567907758370573991284540981568785502708559441595414676\
69571125102383207185959226045946326938347406106251791372942117254605270250268\
2253611345739830947557361999229769168304533809981610592567492886855612670679`\
400.*^465, 4.3275352711243378672420904636285330065471070995609759148449016624\
39571745550030149435172827038277724773524945614823493217807657645606648176019\
26275877597001170095518038678936842824006869724517585891153073390859662238792\
25909399689870506196478796808881373116661673099803590508798705535173295332119\
11215482100977407625826859657977665665757998918346375198614691754824506508350\
351059287031814872506635978`400.*^467, 1.672891286521271027061873977011517031\
96672638111127474317908591600046722852908013875314193148992548391776088069136\
18579510861840642628487521857973129320844846029556329305455147256740093092286\
50265727415266299110270558895084559199735187890453080349413018867122037469857\
85657576227598344535446663907900293375361461886338883972201273839651978080730\
8524527538932013123235896976169871452679191963006565531`400.*^469, 
  -1.443432908986583721685700051396399707848118300854030615864632857176457538\
14875935189011491179219023566831729441495656283683304005766246903688634360910\
79533512684561803004919516965064415825286816690217867911522088020558294590257\
77529628188553468319617141778313727265948651433489290474430139031501558804297\
17513908100272989971939261026578232581859424967153853480474658281243648708441\
8724858994313499118`400.*^470, -6.5879971987137095005698108555756338149202669\
26536289923871457754219412772901786959319027614884329988214639934242093430105\
68244375824911676259948526022173941174432467478409876666040518523292890096092\
99544675165430084740616541697531749118012438526399392892144887672488718003381\
29489197789527806853878569161789865967962026380116555150058017418639593494871\
767659139313520048736856677661321136995654583222`400.*^472, 
  -4.545405176960988556458081931788664412494831499024634142744435930292582118\
62398753399781985182344497981861620483405489103661407974987221983388848376420\
92181621545910457924152763310922770924754561762950605819011826600124057928855\
32278912375978361654537794922172683991585618154873007687017392313415760143292\
08598505048493276482954186732528742502173726933250518758351110352628363162258\
2082225867487203374`400.*^474, -1.2878575943921050203362578442996610599300612\
81337901010587573622052050333022494364292612227516020886184071687991430606563\
71604144418269095057849993655332054694923576028525377479833988489053465339705\
42673246283356809794529575337864390704686604939864950138099215575994961525307\
44059025136737373686726876099722010976152125224480336927689894337807793681483\
251408203496643423010436811463824955390658940718`400.*^476, 5.299082114837070\
76104221468219956715442857606381107057471972075123454621466407813813413571686\
64336205297824671709589313940756380889500671624443502053656275271888256923309\
16149594503718926110785339970845048658619343626516574797293284593914135621072\
86777078908246248909945189926425532852526959848762755964725744729407830232137\
6922606799271135354313735453984162188441958531258693627041313385437119922254`\
400.*^477, 8.3952483820843286702304291426510968260814930342934611092223295922\
35284053169365708376588436242648586870623699409833214043429170464325514803807\
43108252205233478970654809454504660048350231452690676524709154575202013931877\
59990748792437222108146900971583382568168891155609117645649986189976170706335\
77081559446091991797757172020429581162186213348558553098089400002178429166147\
180236672190593527455764389`400.*^479, 4.682323271020463275551632706725534126\
60281411565826548147701412117859934047759176694765274957310138954750281848400\
86728007010736566458496119150498717025987467456914964112336936390945686420107\
69312016610571872981356955017130585904788733439842457915873605773810825785892\
15978739809559203727696629544893526096776407886634987321527036541173477620988\
1792187170093399836356940596285425975851680638442721522`400.*^481, 7.69973295\
91240212375302874342688479144419355416482947759693468399692744359051686335786\
75621287944724858297394729626213822110338569077980640852127912540519533665529\
79590575977255902398925249176327134737468792500895797677836948629357485785587\
02013478638479854395656296507263723325831553677497928471646647463087321612713\
16200144337611713877486705231742399783095695686884133368347725236742906875673\
80487`400.*^482, -1.000943602695769290655257621894073170513676522950524533495\
90212706963753858680782946186239936815749178372222789615718199307115488509927\
37224796237592028118930918117434091065745298246599790730468809479626341521978\
84939374702408892485363097537782876514528584637875245510182780492092983809454\
64776860402803388665683324628559823826657148261493039216683445696485502991433\
4773537379339225636486275469440026`400.*^485, -1.0420107321675100885476647156\
89586521012524522694434998111272509584696305446178847509366577288415762904055\
00910521281042845250668433139409138405134978150588721158477755441576736312745\
86768493062529782116636807764761399747468364295470451706008997228590289839868\
97153663430109248195851767663320437494669944109954426010969521224908638444283\
396583993397562433045474848465923315964360557064707927451224488`400.*^487, 
  -4.666690318089361876914317964768164954852658052991812885304603734108799298\
74412633865359524761237619117833613139725293423442386685358871163808306272302\
08363498224297585381849750872104672030528523539130961030626895672994139551420\
23478567323263528164420717897919150384430285570560616749376029446025109549822\
63402776254242295464696369358317698649421437439550091820729835215586680955496\
999297584122058443`400.*^488, -3.20270674230972864151610342342357600963008587\
47340347520383584566034180834298658333748668946924731548959845967856034006763\
38064763458352312933676248160137383802169753645204075892167670096965538618398\
12641945090721803084125589305482211700591980987408325290175316750545404583827\
31250981495718955179952786271699136057063138178761521311748409168950218115189\
80814457299081348943333253737281618052059080053`400.*^488, 1.6024097291817019\
57841843915290993448431058450802812426844579167239942471026892590307832063691\
46722051517561068552889172928467013268617355385324602295901649202339013992191\
26470000051309944992765197648004969165695119837879934872740604233394781870081\
80333673303018807144890978606624377374225145262629016636391856782093102849287\
774600597656859262399974332824539317540460195487089877863302866254940826647`4\
00.*^492, 1.27006459034971251230768476526656039262422781766852796020538593497\
13664967181220305403703321379536885117930953001357091488784205425053578476826\
80611284995401831089643650823207299449765967572901836621063623407040026006314\
59243505824924328125776359829059971229650480149890813039526262835878437358588\
55438379760089395311001252954486487226935161660216634607409572076851957553174\
63645656474889671997468616`400.*^494, 4.3551421348625145980967727993701221838\
11385379282521570719603427852746518548342178893723509325233689825136506037009\
90653465684070591884582549180174437376688103320853221582183138044768620331483\
86639351293679670575082677855985346547033761880108012047317710002074928117576\
71586976764171761862938965680436780574720422518647849805698668902607704214988\
353381574615891592805897121154329569602439730596359568`400.*^495, 
  -1.061996608041101666176493244532619018236714674783834507195730013905561588\
38603638004022301789596546119319567759430435685297371315314952493167413900950\
43330103791588909869629410873893780987141611067897589309473477575791088738956\
53339080702100393985169922745847888189560031010884930841194494554349231447860\
43602498346187018263843492131879527268246404399846012574034657328727673837401\
941543140873875824`400.*^497, -2.39307857761359948166486822596625700487809906\
37873975646324605880856270401538701242281043279880639743283374216259770554446\
45411792730696868448255420555923056996847895455302938387202347541347408923470\
81521290103310813833675611846884793738349720258434139418559218170494431108754\
99080256622076296877463564656860963778948166945879034227979090544444721816938\
40373627418871748225025796080873935470165919089`400.*^499, 
  -1.519769529357281260714138192408168662149310140277195646172801484359724571\
89394292959232173061667915276405317759763627003825426729986119929152780278803\
04030652898962147589367677141439559603933879996246437507694274695303423699422\
11547064459109512761172803313388056779054299549113191198691455706440188579632\
70405075192465431950504116503426038998406544439014695384437032592102643898238\
6219574643640481856`400.*^501, -3.4801582670963225632421190860479657408134049\
37297476935181501227422917461805524880043547289362926854685016552719313846578\
36266790005678234544457251650827671595191013797715399650745128114251535364195\
52680804523596149399082682412392237549505441915637295738095893252405421037831\
27896447710666677467802923770026425850429079822769235549312477560012673521162\
089524213887983186567932996799867325988475200863`400.*^502, 2.725396505203272\
47146643121090776951733048804090381937512669188562821150456093914283428703189\
73444668675297689176197904177093250523585308259311046137955126663779641746088\
76512969655168838262003316814399192423657076795684146410789364647510860314973\
85573564193313775754928981304060919580187993039454561394203985528407053963044\
8752278604208641679095176858480831193596154766695857900040244559406507049716`\
400.*^504, 3.4485020502060805720770366038479678012160814197055974435331400473\
60178083667299606726291696687063466945323546390774248755300260780058353766083\
48459920519672216889546723859036612815143924004176230264640087321904481188185\
93853223110445738735288708602432241769291739240365157635179447422552915625648\
08670539395778392292535158982620206692551239534355891231492981235168502793547\
163289512555513806738460103`400.*^506}}
{0, 2, {0.0102659822546843351891527832671186941418278018536382627181680354719\
73662675551920249072381929529049056271278434100402331288639555183049419053593\
55051347500962357110047340949664420971736502301208086647387242973835204664716\
12627478275750375058007127296617789735061464915826725563791060464901028923602\
92687789485367337429589453205661624391702405886715652432299755460587666292332\
73856215464352515880405222`400., -0.00684398816978955679276852217807912942788\
52012357588418121120236479824417837012801660482546196860327041808522894002682\
20859093036788699612702395700342316673082380733648939664429473144910015341387\
24431591495315890136443144084183188505002500386714181977451931567076432772178\
17042527373643267352615735284585263235782249530596354704410829278016039244771\
01621533170307058444194888492374769762350105869368145`400., 0.001360980864761\
67165902038269602639168768239713040878701077450915318475842507120832305778010\
93143467105077798760423959137100366806849003296466801346750207235016242865068\
13581138453121995771827614978102508924990719794500935212132792854722427278485\
64029813621371067698542400652314775764559460853017884733885281097775292823255\
65753802524435935494574414738095687668947237069054798906583025031139075243159\
45`400., 0.000461417221174236443830329896950343559195229418044131252054860353\
77690707838178183442446587328333512333962593582355356385360107526973324311825\
36895817698200912100786657003392419618208991037331629110761315647608495013071\
12872757144653890202958162637690521110325624243940195280071903553220833327365\
71749777884424559571715158512097448546097595995371741152581165281086373735668\
59064048888384619646411491954`400., 0.000135972853541273750883353050636265137\
73201949213085334657258521565551767262642032978934110063922759780064784345492\
96298242128480035358784044686067300757735850289047939455306169986246159598136\
25481825973329662100878766523935494735024375334332318899586236814997633276274\
13956541346807532686512861687460722095387071773585130257863754667794522816822\
89430351102472115303201435648354998621024360238721606511`400., 0.000010713829\
77339837160663316218250725461325119366274523152827618645463000621971337762163\
59385572507913852601678205258240194663849317149399926818339811581211101287162\
52350755059310109441620411721558651662545127770270159812468077307678310310464\
96922416696443297968706358468794245603803180536260213242280261717698691102441\
17495488270583944931802206513599196146427066745189699116437626759088470078937\
7228436`400., -0.000042085368327867004227602493687906414937166297530130446586\
45570180794924943701320190605191362051537419234093983251630317383432315333225\
27333949905846688111599444194017197182996330011334098449608984594071604706488\
03038206731672280348592425685194604381250699153936026309342901208563280870184\
26200466595087349170390411401681756836652337791352746560487603513034840296344\
765349831099804185060734237086124197`400., -0.0000649916730907588837195426955\
44292823761428492689850489518721278174501304894876732652539589675131325043273\
15438485859284997177776871628183653713919671488790938220500010163103273712421\
57489965391682543739851357143271989140224901394829836124598177081367447268065\
24861365509661538308295721832404522780841697612633273874480573363361880393242\
95364974581278702723800600962897772560111080547318706254436533238`400., 
  -0.000068780525409357728695505788650416764633403775015203782439309042495338\
37361248142888389124554169346097072470746373045860112133057534852201740127891\
14489759064340274318763144505379867200148179531425857491093465524889826029153\
26907071886326177251400787652374183903208345460886791863386586075939078537459\
26641919497434034059605532940548865923099480613627422589222375478321048440343\
811482728808400870888778`400., -0.0000492812253776709207054833397176163423234\
85268593614230137912831022419496231837458439970128966898952603114142331895483\
50736409806861056494319710797780266673480669147730664643291450554334830076843\
76406636277466504254058405223648873259206832503016393040142559886740483329415\
74816149260173568452854557291711685281450677467815179574601135448540371746830\
79901456851435242895175535561482080044280247541495454`400., 6.934854613644486\
72196236024821392925545037508462582521296935519858947919350785408142534108681\
32159038925739192246759142718451546316732249916192459589675340498961297590676\
59716168746428792579127894933822471545165112353135676757619791341142241418278\
49482014921771866494516186932229143179574387678207589507122048369885599846248\
9811324055548358774613203730882422087273284891167537490913217749421203069223`\
400.*^-6, 0.00011538725163164042592996676380898983344358094538163272294411221\
86287136667029387763010133461514645465069504662607530188375531155505325409263\
86598196929255985920145077720765958092447232878175540821824462266836437027500\
44751885951857744918195182424644541612135108692749467423879550828161389354402\
58360773325314848464865311856929366398213385815142515313372674042098875265977\
266084795242673759336950300688`400., 0.00026996242667941255821567928707061356\
27163328121630780080340355129551269822565904888409317499806487069823337569853\
70784753230706618287879488198723513800887612880504823144706774673525019223648\
57437800497506289415035483711476434272643992960904604052319551322736201930654\
68185976933121947483600555186209685520339261279388667233475849610911136455667\
13239193994175075262826305895956696683045916856821248218`400., 0.000376208584\
88809201533703412363382793471217502953588938472084456070193165574968203139265\
89877215064319645821790325177469244225703932081488093817585189554106448178829\
20981109555825320161047754891877123695945648064730107650372603041843878602911\
51240926033883300943380753008653438370053818438858714381793455858670657851230\
88675288018062392975465581108129090555581341558213886091425338657895560165409\
054286`400., 0.00010911551589707815722428960310397706286016106248870597331777\
76043808966031600304476957736832470202691862568008324450684607233729860568671\
27754715121677542753779164186824501660786549022556927058366417068922631431548\
44891945627869996465262650623962357789680374573975343181295480977994613960554\
74424646144879775991518486251395987722328583517935931043171234621319741150194\
389942428034801166473285589785882`400., -0.0012715249447051386564301883880077\
58081683315939323910179427562533501102178976962867321075662215246217085517092\
08082158589563993678613054971340365380556101877521714830277368982041102067236\
79392702147310341018610601681679794693516294413032556574555928953737636395201\
63484898007479888086254603804903149013126591439326390598366657399995214846193\
798789917696571524219640825737494402092155744430026846784528`400., 
  -0.004749704441351648750139774303416808696375502840103379679159683085056563\
24427406367177698818864393622387172397151402429675970458204338271966215852339\
38463415849327602451919079735597469740371441553249217864366771709330189034475\
51581647630303261144869224933595345491111717791738716283224601321812625287566\
21576348156651570086885954347793004510056505598740258882618844881802113029434\
9028465229070775059297`400., -0.009405143619550866379594288856235622207796318\
56539507397555948463083501725326111466799761782275506793970365206056501404533\
52497491452823575917009850255328786743024966467061630355768430312976269387296\
11493975874356892589679481088123639654624148808929383375437408367652009119895\
33321856651654505271570989667816556856529437198217958298593909644622160578346\
4808868083444699324169108105291322916140760876228`400., 
  -0.003941705920042391911456531041817499740893200352871130626057889091285881\
80754239822146651499990562883907073176431562476202052943095566762644608183588\
66434531136718001109104353908120373510943517430752947263590470543136748600036\
58364701507209826668420787150658980613238206888636888340456006174018093340444\
13506869787714129206490996705815299332451888718740459424980793031571976981238\
5802997520281848322791`400., 0.0541837191321527682444157505330734840489023029\
50716014383313026097203034550689434780256737494237596201377302746922341821019\
14404724287479701031927635101543218302133298060224780251791686521904244989384\
18038315188152016222099502738446897751169599209348109764848232304202846559728\
90672392175044619423792992316098474483396501942255218261596564741898415762606\
97792346229097700606075261863384873461617698775`400., 0.257594504988510162739\
00387995816166158082418455284641881443438079590252676359004484712179023196460\
05689350002735439883769402082683661850743315103365002229818321644665323230694\
61134007012458764963032155812419704940812810467254617987240664657414230326461\
16440220351654000859105240357184634240687633483040942201634080962768091767014\
0787386880618769533226067917564096415158023282216807154472500544492871`400., 
  0.6197790436554479812661322965705071016459113111644779459958855229540552204\
25690420333412060503895466561918072396562450154046812625315712145993150141099\
25757431968547127595989484963818195816472128024235767686326380797878238164650\
73829423046561401724921544443707914388079271741712743021882765999405572053098\
82210620142818885634068345109286883802276802699386241859340018201957045040036\
6698941983855976342`400., 0.1788166311564375902143894424493034334206410365416\
31834008140242829874973808269112455323000292003492616827354813068545097013919\
09900578889839973204446623003375785427527653391620041030338895637874690317269\
26450733332283831318725449274720381685273702075028204747568095805564091137761\
84739919334332732483177249868424776607648563252596771611146718521427990917895\
5218259863844704129224311860033146371495654`400., 
  -6.193301522816119770409625988629737281962674566885364742921885724711353646\
00236604020884351864265519200508185407607295423833914925752122100157422631547\
45740226585158398999036436454758676429682421138516457972248304591907710319778\
73223455298189219839689706012824517440527904725168258374363710636077611044215\
33876874579854212581894211144780197091355791773604564383013635074908768083474\
2851579641403272006`400., -33.17301980875179898947958501732650188090163630126\
85520169548627118583002265841191932976718375958731252007158529518427084144400\
43328147039205939785561840800507806156212971314338883894331249893530504880394\
24137670084601073769996991272276323867683825790508049513968115489036953130380\
04287735277105292853548644090771073878493435346618380008368087186644799950575\
3447466015278784336262418650486988223858594`400., 
  -88.14626484901938688209085243701070369619014127095414458778701697905091700\
38196545001120341931860574873780352470532597873442693610150582416848464479325\
66140060204111909853544104850736233239488063699464732848438268896129061558454\
88014262131466870418224314906537444763727889043218986803259318311083488039478\
84679953285680166511929690070885688024545464940916901878884396416332385601664\
3561067771642155717`400., 15.947107458821103313489509768603465061434920173060\
43489900847178327848006618813137299980548592732377010012761679783178734100053\
81341298084877227469112005403268704970907089613672503836226500129912020578202\
23634915833130972895788603609520698982720481578784578402791101962889179782264\
27830535925844437358153942681924861003521262019641994325408250338473996686076\
007794953344824910152472082829561113598791`400., 1513.67244352164883228168371\
16570905941328522592553209465145604847020062075863731876715137090913726443209\
49402768199290316522208614584611120008794478348922391934783459662248999038146\
50934221213381422443873098167256676255189218578584614404951789044474960281792\
40739074616598037659247485382185344086971630220655084686943412599457588303776\
26721826086863515787981150763027720142927015168145231276744901164`400., 8566.\
64081303267019557332133052565932363040455689702997311022524642414022073466523\
29427461754513224451987161566342636611980932274032854098094116722949536046940\
94018255475873298664839186906544761395023925947130215978473354188444612535972\
11919169661962805976048418724567729154959714949192435893339525087504275214897\
10030865423713252990506940256044539027354738506713787732260895826534334343768\
67725591398`400., 23342.24967751080572980118086166483940718583000557065434886\
55143273132466763463510065613188281298029948465357749083795191901100298756202\
50684758192979689468547954248025643914462424554709212644598560683986037149528\
98111579542603270103976406809839097647334272551006630169223998776451918926511\
39311760980728692478459416433606002673559803589468972198739991268105075024086\
6279346068875780147476774407044011`400., -27402.76644091929644421221923264577\
26044595532356176009950355225950325309189767510553777405324037625522055436040\
84893690928767246454138559676483556069029133614576915029345752046530554120002\
31529572273839625296875087308344229925485804813095208911743268812800967803440\
70312197861822700515872274682287084358651889615443057382784399942989375646932\
5428893899219819344272456822858277185412343168629560990332`400., 
  -685347.2034786352607263479885941111074263882004105530347362652320260915391\
41311897616026342176489838769923919033656381229978826359027734999892921221542\
23619987347354920139369150677761574395619171312866501984806390382035276704374\
47075496340964545838012524299714177738386038759609818004780252393010692175528\
78692769412886214664705136189002979346605333470142645130833513856646866275650\
9827292463408564209`400., -3.948145709261893122570433004402244754498257753636\
24780468433598704125714977610927921220461877753675380205930815299490337652435\
58393313533213871534523302980124855415828111973972086129508449467071916240235\
46857141044568821515082969732465852091807450491297548846102117288385316362090\
31395374888034239188639841344591582546830694400419015845969921126086262400714\
8400486444094847824794548588450438721208331`400.*^6, 
  -1.021771089510969137604885057545910722917082658076917544822234166214785687\
47072459190908119838123896840621942784479573783271579193693540137256250397986\
23730252730709290076166774521568595518590916300590177156328015220069009213365\
84637284328939611986701428341041206917160981810755524208797358195575212253623\
26043783074723934984133072100517616312040365794360966676780974960313739898304\
9818539496405966061`400.*^7, 3.1893051314844933967640509398486283371971126176\
16433547002548705183318915603291876239624131277946235697556483933846332645666\
91930085065933203037846358126917574246746468979571017680847390176766911273308\
87111563789736055721717936838473530953024708876394520882765361379294230994763\
83011986139480214704922165612045470467263923757320442773245055239917490274138\
498756557945500825576723490474774819332217551`400.*^7, 5.21598941551420735624\
02083161443349052045111130431690393039680588702029967520125683884516098387801\
03892340168043631028546158519568264187190513146770922645185483859480435799071\
26298594701484428176942323816241904479083741763758918463004840000890155855947\
48752931024610351986469145599603402448035059460569863834595547848056156271934\
34447621431775275654555884729484385601793253083992984977062877240393897`400.*^\
8, 2.978827033848929247969705033065487053727855888822901769007358176921750518\
41081734304741155277031332112069834334247834714439139397215386731466191025707\
16530371006216548636404289533297970985869284821347342102858360205498333176683\
36275969078081735952753677211732331814532172368934168106633566814561182275064\
94277041821439341277409899877941895205736819579822833198003169157080092709571\
5928484842616089482`400.*^9, 6.5590420690155696940636602725381316357404631310\
68950139137357409606317818470714889688368312622559219088123375513005358098865\
56611273618125691437974924815253763839512569140642364257522996602774678480893\
06961133079305360501033368219941085407421096598553848881174398934392138544096\
53509350278882628946470795517411663381118959217322650538408707427070891890894\
510572334344701191531084503198887227484381512`400.*^9, 
  -4.765134508602475022524189401157899583877380563985432982028698850045742964\
82868748766141437416400934009377060788036812634724953498888787258783772429845\
02108370964760936222409709658139894732639976315656413475517758720669788784149\
51840127993869286791735300209283095037452519037266776015862497622851978649640\
85580219086248488768113611275924763229889933036083456774371058567401003208727\
0532733296432626223`400.*^10, -6.21913280533359821148019905132891402772316166\
44233087873395100814848888582776499420048267044931369468662285919477252017499\
29514101885480748137709019610323641462546226315750996483819285733342170726291\
40036509117328525282804485756594783607861222641360250648713447091160130945612\
61313059482962693110644311569330329373415657408298578360764140472821103760237\
83780310488626548139631437168716927930206529516`400.*^11, 
  -3.436266800785820187255117757030161292167692424410620904426361974354721895\
27365028262529830000967678630659680830079025670035685928079166108854989266467\
77058131703579809023391305967795850684409339178565990982072289066641909419256\
74474095792651840755502891097108136147029075033765619972043300804820244348622\
24005921585196604601491308397881308479434432187549603820172156266589658844806\
2265187394076062952`400.*^12, -5.07853406466286290144675345061345653887811945\
54180074734570714670635187950982905319832677100804305838138699084126843715375\
96059274573179515910221425522138246843312117984481636710048766057949137725627\
46994536085929881905655646501975068342248764348424481636847196001410771736573\
48230436051837918916844150302558548862431775162983023651345712739545002606422\
67735363158260149540973971000765992650411124823`400.*^12, 9.74876231081629402\
25817827910208727872085648873693867949217250953791980541270069230216771035819\
65145341401872870289985756539609987921006179519954513154521242482595192710814\
38605123018366611949794821782812666459220793750922424123334442186277762130092\
82398665841857986961581333096670424316241546524583506917593038021141960741555\
07978239135262422040688586649082011234068709835232933474921595803343620736`40\
0.*^13, 1.1005708103369108277453832320377757327422248907025482226463390352967\
70717618105786610341485453179446802271479760342386571081074392565490429985324\
01959502848675678819795291375336518505844492122241604410164485838999919187951\
20653372097813378858184846275721392414098698045464773398011816458266746864743\
91353584743842313444004218965404595365781808448959666518418269663643939310298\
117395202722747558105203`400.*^15, 5.7161495167435228939886593367804326874971\
65559645594969806337603891823853486750155446679003209196868518647320742882305\
43283060416334824390511266411555951287143472969130305905188991928172893728626\
93178315763026476512489828553271036319519355356615707561587547227303645688351\
29768911663333889583944101623597572878141839271947417187570354263273919381581\
460300000016339692151520647056209498465371039340868`400.*^15, 1.3659959207401\
59163897759894414788429953314383067067281983901246865511986531933410643013574\
39622708008001705790160658084180989808993742742138061211109101429778237965524\
03829663140418589396128903943902556170579954959196753867569098087360715599773\
16427908614425917805273735198583407277160917686322747794841017064469540191956\
69513891394403956532211946459928707937043304636019747505397600306410441588577\
7`400.*^15, -2.73056291540941477005058845151389963574121148564317494829019274\
30642788373236071802162506183682724932916889600618252932795893946039059070500\
40696589829817218156302840665409827220461376145370390597499388298844268123491\
91722256066844710118068483792439035560012249198443216531663025484683969690377\
80771198901774714623849371199897552852405294786291297784715334575343578804877\
02152798246435652732533636506`400.*^17, -2.7671455115667057651241735502012822\
23117971148489879584993846068106931308773989992200166924333105599393441053580\
15547075671627010886085689505567041698540705629474118124701310384311994160157\
63517824231909996471997280215810907048481402211819153539321841068459935910091\
07620041664605662021930083329207195174420268965383973437093393028203017026807\
677914672853073241335782448434584053382784619013765885923`400.*^18, 
  -1.295984383166227703279418165847894634630380466220173661137303501033960833\
92173801205540416928250447299140744526505323485958142867323689873100890640085\
53756967140841900457041849429435866550053797080717581112880608049801948068069\
92751647815828355918238519037705267494434365689875953881805092519422653366899\
24549150976321371998834806952155430428066026558632798710462260041650915972434\
0183258508608601432`400.*^19, 2.465550234297562307190179527015661220434640807\
96499778461421358426810012342890606537445150966285944527630455937032705754411\
08539891841266511339038760748860305569857842739383968705294630032413942433211\
93608351866364284858656545626652273509295134459831554580932649820738790024543\
59896226215247995319163974420768957019070982471303917026929491523035657958519\
5699224100390061315144713918427023797854162932`400.*^19, 1.031291034274508982\
10976668635913362798261249600605587476816514407794140624371874362299367373902\
36630326020347274607913939507545613526547895800437041991166900076140454229391\
15319099894285676389850089041527115467715472049768705397487980287438597583518\
98261360051299720337462744162067819915467289162702360820957945176902307596445\
580405097048732858709690988570912353679188559262387994116604650636526521`400.\
*^21, 9.524564718223756911844484923619540730439241598869444364429807715646961\
15839980138066008460867468870677262522641527080614960901634589048548393489864\
88890470721152360723840918535401417985601560504929348196197865944338488546304\
70048796565967047386876108880165480877020797413704713932039148066671914433389\
97991584684598444056105668302720061276232658088527278757738275865405638682208\
1030445327492635939458`400.*^21, 3.745250733609005442101148458901919415662922\
02318317947252444229792527119523147177368277224633240350880681620514357408731\
46847732225753631755364954108361108131322551127119290129989537869925187150116\
60150620651163577987334051021169578398988584276173732917850432759515572711179\
04282504839876331914509433786017350875916109914293006594352347026494003418475\
4624652714939034120947568106193377166460911042633`400.*^22, 
  -2.232079525208327480964925647929146418269555541080407986340412799710304115\
09467429893077235142073794434431538683112076584156286643366015979459230191309\
95526213313530383777241347871492594974920133262871475174843816672446091319313\
50326300154709487625019031266208432565189298648996132690216909248377604308135\
28517713805515897084648019667572629218848611871370006853757410727457511149901\
4054032779403868038`400.*^23, -5.15325425422927657819948584312414582457090825\
28487212776362358893939104838647503559831690571684222291000271822380759979912\
74716996239068135382070548986967498269484329894004535959337059404035216170317\
83665996113411668480845041141134529512115411321018263313304166475823733099883\
96560482542387025489419860795469880709786519191556080135255142191111726119631\
97201438077508681119540828417113177499535339137`400.*^24, 
  -4.340220722168452161324059007610785795110381405877995836082871954384397102\
60471170338034408678340747243785666981077121180975756633674925201772572917540\
17480503766992941761040698212322037943021397927328123310059531502144019193841\
40188264190418223119556788073182829410111635151807792044581537288146996226194\
50087335280092194865216699470451942501256239630444827394683692476135724896214\
0685720157623566986`400.*^25, -1.22780819403096311616134198547653334921406403\
87393854203481243471246464814327169119850066088103065919278645761107617894252\
42511240939605763850043872513932931434227233131272051481225009463675341462656\
18334899810230183998412201996506317668069356751871865091861046747371422128579\
27580161789583068420434726025244710357931504353557624402464155471441542759009\
81229607491719048738824482729394588577210610097`400.*^26, 1.92179384389125108\
66748908724917714609728222931412502348643077065522150057507433480684594725339\
22934100876280621439276507229420048173500088850742423382404207675453684376968\
99677537134099012051397945690768180742204202125618041599141663564807220296358\
71797805769371517572371928092755205687563651997926934024862514704220259575047\
72519732257440787080804108463818930042599014254663439632899168603227194606`40\
0.*^27, 3.3407342968196426168421594927177911979391240895007981486537044206510\
92656617068143436114164063946633514689845864518761571992380024091971419440039\
60900428210693743000784496231750556835360443770658478452327231130627374193308\
37358689369733182887879490658778826021021164892684522844061357901292497993293\
15778033014849819517233969348167932658012021511977640473410426656573728039026\
471083031774864581594488`400.*^28, 2.5338456294637938666541666967493653704989\
44072215668404572034075698808291164160457508636659527931851557305123467789494\
81109371196419092542810138891649678602698582085307012136184839785862152261811\
57194353437461577784792404921365837924341139809602247161125006769978089293556\
83628470606061936418432112679911567720049440709491795543729904289392931940837\
637781766635553403370841244626423074691806307762106`400.*^29, 2.9485484785891\
82099624195136828924721865379285342622617739898362454991984688413646738986375\
59273834487335355682214370440511025030710278264367191174429126086535346853021\
80830934153712431674844048181681871558579983485462128979535176495314986170631\
44268333412397499179022640492544034102491105367563593781100515093169372029858\
98495280485050941768921308741719067344969057720478538509211877962900305824364`\
400.*^29, -1.9012029614249497749667586855963806038951551611210352282510084437\
54088820291370962813192351001253329552812727566845635949780597589672782396862\
71565565938478248816711398776616480369436275569997592824883277255997332529328\
92609879568790862190963052590607778554847077949875957594910304564296937264422\
60450309856806070461707591232483619218733769384253017323041906280322234274110\
161683400018911588275303429`400.*^31, -2.755813020139781534525973855323174831\
83371781827182481259435386452746855807497065356300411398587797257347215593722\
45664636904650179157352275938666774383338639594637184313081655087692747817623\
23278934981144395055965456062112799049765817740590386702265862788247726999723\
72494959921233140113888886335005726767577833891694912756876271875185162829825\
3069816648171331759991803811419698845423346175852733982`400.*^32, 
  -1.826985719570596561438170938272335740391917942308143624687984319368954793\
71680011955068782782050817433081506405405508364232079355658471098596439980009\
03978584843798325145170514386587953027535589130003528632339254941190480732227\
58066173263811955445178608662690655085018980221430495279108721226545531820396\
48630617013046682188136807964248616811758145369007057191902408025013126025251\
1060667519543490874`400.*^33, 2.756215338656712648210263923463980805755363426\
94014762331648146279994964519551093857759719754855350050569608011178726177722\
45400810288058121355257358285106529172506961740518104639980442430024734300805\
40670340239401773373124690766105522821376466616609459423269235837906035029455\
07006098213838651743177861096464995081610889645637140611208018249172502091905\
2520604437546984397334560792399678359836614689`400.*^33, 2.251172343981587772\
98607160078656359278976134853820468431050498876801189428858564430226952921983\
66154908344258995348770283622419499813354760224991440397362730006572441720579\
79123812727292243768749387445580599282872004572688961069146129845515238703292\
76286717506053723296465013727580478802173081102761943658341850926613422606351\
8473003070695751765157920296787426660136818648465553233919073451836775141`400.\
*^35, 2.837420243500982712933970478511669771866800978971841840066927690368721\
65447866671976201666457942577126123836056719293257135540862555639003955693956\
33408554680814209538758648657854688098452791492735782303343627526015080232429\
15834832338689090326825202704562393392931642982315929208681219660226453936406\
25993835521155545103603721315937014622539006016946428237901583388424908857926\
584361424508812077244`400.*^36, 1.5465136487084239296548224634851603995439996\
86308428207046220869135092639771568953120851874286635885870487856587027078635\
78549365166857085760793244360819475101661149546740191464488511184179627444660\
77711363196112227289203568473885129569692786896857458908209958130108244088092\
84953074179624117644569101906660957437674918940585155393715455952988806416070\
556806672692784427898202814884519029323961223312`400.*^37, 
  -9.783723940912357907948211068069217946266278921271445038152915935254982083\
64734555786777145027110952016196000412495740706285454419656752978472526672576\
89537897522604888132048789702922798027959522005167285470964108636157848532687\
71248999298960888541037189792061305143932268228221727989799222044235568671062\
51262617050387848437198872556095168327042467357531924066526778327915146777266\
3041460378299238802`400.*^37, -3.21589570398886112059090347854527132237379140\
53327390326109154970161474291931683696473909893027219739818059568744034120724\
70469554263382896185964444186048410419576302756998772496099561538000597268859\
42521619835858486809828583805911493530873261241811110000086534738737867509235\
10456195596310948872667161512403718372398271029157208135085032978065430250651\
81007964340210853696980416174338674210945719039`400.*^39, 
  -3.573999294486180791586988490473912002419715099778771558995761652844349611\
50464247128736152058434345105631694623574020078254068390776870056360843132883\
04460193674598110997721062078794368162056439133194014668793045588885448705944\
15940811132400963507571008191382731577336378222433714060991309318622700822521\
87501232176331490198871011228783346058570586540943663290199123768532611039979\
0948734901214307898`400.*^40, -1.39112245156760811450129379757710420165241489\
92903629140861850952487481422251604954774596500169872965820447376664377421908\
30229118914918135365289785402974929098329045303513534184947304803802811433549\
53670637204735248519019865324432432333546496830412784145328118095509017022654\
68928688261487433887197097680132420421594716487353646165864876629992830945143\
20984525121383444296655147856153106099565988678`400.*^41, 2.41362687196111020\
14744273155733253787365596653643332086408726579148289638058292922911987384257\
12140755062975799566241084556255974809096755002598331715555505320765044726311\
73539503833919950886692534071138673270815702234282342732853265401205266776221\
55924815535668198390519585647007594496987235393764348115839124318490523517550\
80604414556414214684941325956583984767260586592433297307889405679401589372`40\
0.*^42, 5.5247464560849853801621977943872881202685292918908919424143469294616\
87656649342540801965390546621667214487077086036488075446077115094370491028683\
37742971024250361230479159297515524034962171079647892817076780988357958434429\
87336335344657911980786480280221484793914194208337479922951141052251735220599\
23362247246718050943110280179404722964590521467954067174819562062273434820726\
91266629243056661452559`400.*^43, 5.38428044479522401761680799914520485409123\
75310404948464599072422584027253308830955231261094488633903639305685176631851\
82119545649538783712383371901112956816059852671357394373368476482352780192210\
21335923222965451799827716981839570841877988497269038830175468189425001019881\
27686497267356501844124439329307591030229354942590024053250962361327406388085\
57460583508251306944923785193412133236303442954097`400.*^44, 9.06497074162893\
83217642786803938233147214407342896843191686215664126804543188940898332130813\
06913103769737255134933230731720792345226880051809982485625203645611731097076\
58208722106040872663688485637594994662890789126192469672585031127954544864502\
08930573362558200446703129488961934450490627782493391901853740510615391372616\
59893331882970592831225890120958404915943403919239465415881679816657919250458`\
400.*^44, -6.1636166717128916129502220896677591812071438991996427951753985856\
35868978102396596302483355548118818862069518848886452486805068962778950633046\
51395588465745289612719393544034340557012004806960596186834654164318279915646\
89023710086698855744302592737232371735632393067995271169314343309201298503761\
87786331491737710283273099750490554759706645810917626005179624292804241816926\
563328085298267194929036597`400.*^46, -1.132190395635157366947955026521167758\
62884510073102853254358874881965407086801947358063010573905664876317412395915\
48112016616551182369786822568640099404419520962468818405747385076086445503509\
17636924505932637654747844907919149140698373495273757852770835083962915667533\
67886750661814261989860554403067174923831000797232890266970677360230051247815\
3722225907520077287730738012266706639815200384969381551`400.*^48, 
  -9.422801991006240451113925639990623703351842092064965623482829397683215672\
84347027949818711116424607936257406428126417852967698042432281399072137968277\
55049920632254255168496075921638960086121912974761628354520398164113718042987\
77616109700808662432281529163461429643697475103482749276526171590171969106604\
50054791806517526955583701036836986319072938323870225765308113461994466063842\
7958661450225497948`400.*^48, 1.642407286086880094297655386550943596017566468\
13781959222166407802129476151863840373708128329148667146767987374908078988606\
75204551220336986455091436751294557778027265354877355154563119182051815774790\
20432354227761360840040250183734048046782550868972677280822040703494486889502\
49419620856235777161481622940124829678987710788269228782504785546580463145003\
2602045794743495557340587975644001537890017226`400.*^49, 1.757617837358290696\
97815611811159278516568255799107200698549231591607443464097672604501372885555\
01662010175228960498963520698170583468668357597796930872894726246775106943410\
85528287564196871019693144418922174818593192109961480731248893085088410093032\
86355021089183853670106988353098416524420946363075540267893853142561233188058\
2667513191018877592176683928104256415323460239406790960847894786546549996`400.\
*^51, 2.737319912845925144261923325850699929664720124494392131557574659701919\
45117631401311679751810273903940372311999544955426143596682267598848170076606\
53916706746803139673351581336771917137009492087675205463804015874648787129638\
10695996734758481357644387651141347646918244477926526855820546300470468797145\
45087159707991115464233969434608484310247170033408466372981247738423274076484\
5688314251169845814406`400.*^52, 1.828492629126022116851504519340308609866483\
08029247440392174587227104064534013552143195027054887424564108376332196275577\
90628424104162854253247086725201912541643110995911751857057322701854214635842\
37708800326182362016825436145856018881911666773404245478255916787723406147304\
24456178501116887710565511595406688474609626161038982373886191897976835054259\
223102391632116426700187525687435829044167596629`400.*^53, 
  -1.437159677806615351663897754318848769137417761817432270629423952269104147\
32952100322856116001934483986075665104287410091897933203867823090622576603808\
37951286967779599929619377282616304401049255733293525155169566605396784442726\
35698954864636163498313357235840375546798918583265745534330269736215775493477\
77482863253054123258200750042940363259011052238171014549831767211215203209626\
1145201305719474945`400.*^54, -5.72092232048996999351814986223357920532738715\
14517305807530500549142489765025664372843333921501349388286537870692928245095\
58661944760687682567100934055622624370966462321302112170343452761935036473439\
26391940363333456901855511048530832552186683392904800847007505818132762949408\
99629553971015187887946071321115826244186675528738850195146519036859635379466\
34952044096751975008040896707416516249675230042`400.*^55, 
  -7.700051272590576174056710005581929426167139778946942264906464128754241215\
71661450306111138944725648025829156964335648029492088470623126190503811572401\
21532325346028490417335365940947137401164766463286058664064539068207583152427\
08848787510762699692446243089942836090932378110121690627127859337484877412869\
92975978725233707890221222219082829627508118915700116319839924054346163289317\
9872476095343818992`400.*^56, -3.54495353965477134424761173285834143920520728\
74628795729115578347446884487781455611906890488398878222462727545689229641078\
50676179666576879135219355352122001172042297039028116708863977708191377803772\
67152497052166060489833906042870001001322228399835080499884203490274786986697\
77910104695957114341448366056149949077339799631615281019488163852407213976728\
58258192349142364727627930709611797270779343124`400.*^57, 7.85864834706763816\
71519707429273904502916421527762295969769319219080488249600336070301341759662\
56328558679081950170999148219627759041934606779246381977850348886393449277862\
18331752606990743824764931958158600771521905478717095243045811617291815747590\
73493790933632007586932196006016642454961670380746738270857039942587783258356\
29906379741280365146294865874402528493047601756415188973016530998154462728`40\
0.*^58, 2.1358297499713485868733569525027671666197133631593163086334368661510\
65441225493079302924080737117317597748190052888297042428824507103078898482294\
67592953926987166720724194653312629896292528005158715891949382238750224224364\
40099458553221395306864386908719583327262200704289040214046799211519863650493\
15413747949123387083395472477955696086021708290968147136812232968181754485703\
227691793672311669480063`400.*^60, 2.4745365451904965913235480920239363984726\
10025269327299506899018731309511118750627234809493277407158703866088544534759\
78623951184528719235381050643262390058763608448386751407195999112886262892467\
10713989911466939018993343166393393841774299911715749015271906322520322347978\
09386007862729582888074994871388718641486730249103774844756612587986608216248\
584685871745495798447169410635459626740937637893755`400.*^61, 4.2850298757790\
62896470844310552967197065077450623091698778362278368114654015239295546940309\
69194320670331142669285659089475459779340059137232541835312318146587521909731\
00626961020193534823586229940341406797417998034733422938304684025567151722437\
63736069671965542003712490412715873742430792494582443291763644807161244836908\
49509911370320180226019524468296970596514049875687621688449227991693212667418\
7`400.*^61, -4.23755382189093748928260584397625821115346297649688348386967991\
82303946904504603261013704942414863758953403400507390899818182317960259203941\
46880005804182351877344468290156908630068893672836677663539687136286248638317\
34879084934070167698757174800536770977250665096388840314693566105327684675365\
88169901958855683257812603711406597138874393309550898044216874358101329749025\
81589879137832195365630360698`400.*^63, -9.1220404606320935262474979391379003\
38400913043781491210648299033553284013786646678514826600185442454626053563747\
65016356993025540364528643533810458816233112831237427110536291291472710392110\
76844425586101096518614934976659107497102384652193655249856636592335357907773\
70752027446825282997868431850924433764155795746704013296605375893654207971244\
794833467748786255270145317956384501244906650223391049909`400.*^64, 
  -8.842375765348379777682538341888788019357208450160380100339765945122032047\
95216428997364983604647682537125567605726242152740224170594904732281227832144\
99868015782476526980242119642680687185212914639139302299469087842052560876948\
64367358878734403868335580951610984711109492834770224589503966280742590373746\
82760483733744007744442991913900557866291004500697546108557584771065142540153\
7076102211731876199`400.*^65, 2.391173823464848144185549305564733696223374708\
44793653808792017558269155868862984662925438162845659345782446082755765967580\
83996274030652083190487283055556610533753525018843141129760745478900818938664\
57912276068603280830779726039653150223135943434944040946324077407805325985388\
39935977451475615785613428905846340025903486114184479754832724928784249335979\
9065025469560893859106676770284131608385268541`400.*^66, 2.453556298396591916\
63099406401098925092715347800915032927159296516112781590942923848922290067779\
74316465960647785603598818994345528468057474259070893699310356820399367112794\
19728380909782299048885736835334832507653801544798242361918034826770744015605\
38434457770426961429634605648927951066191287143086737811398854408291695316478\
2257963725484203769800371971517351538338727053649948167763783480870876044`400.\
*^68, 4.425554253190254926546588187841341619181021239968140734958228101594643\
95739921264343901674262424342237588217233234502506073977820310423741045655797\
33655466751928139610416017162968954335333003949510790043560623980854728480694\
98133456023061872285896100651629985486430062507127474776870273552554210229969\
84474176228518382726525341189966780184873279721471067036892836199430001857715\
4264578867849472405093`400.*^69, 3.344370963881114784268437564352289492667768\
91662080312328013765664326943608031573224785776856161387992174611402961582434\
68309442753543807398390015554223386405365382614497139809766779600524064430969\
68386834918683274777304226052068118617522794718906170232198209486656263349896\
60224903739520360450184019852149653336199423344186320988199093500607925970469\
1317733384665442822121169484049847292202412707082`400.*^70, 
  -3.609910328425275150905279963279760434459337547898483030202033835525098806\
61928323125391572586843739715481719843620429530223821641233514004526334276244\
56202439094883266820306955630256400859264314545569584885112413321680744591110\
46313874529377658406879626901602387773283461085156914208403061705140160856108\
73016845554610928897387860545313169166409857610668787805776638475321573714885\
4591988631309714085`400.*^71, -1.56652528244440724891292639019859382536620523\
43800526154977570761991624043417502187681077442633112865986279024591163419725\
82906580689630168360541528549042938356772303684698426140556526906770790437230\
75829326542458211084234193384512828430238606684368656095527520049210156780934\
56394546375680041345355798323092041765231386325776190950612950369129393469495\
73737564038941933164716467882057141552309631563`400.*^73, 
  -2.411818040989579209219334938660623890335138890047889338918351798395861274\
08951498951501547815708224947431328395756341415976156653401356668196506176787\
18740192772761133138303853665055760782160989813071054193143843916860491252267\
27172961435642632063687981270668142059591552214821544968626517211911825952236\
33099220950332905253782844236855376209908964067466267165024233034599601477653\
8885208030485614765`400.*^74, -1.17937508750885761384676742691337486433330071\
05787394196094671439694089436126324139605546147063335368368961295990910432949\
26639560216408647258205378268269564284958741145310129091033465221506997715016\
21829555408516434894649118358540545249712928688025166855411480394775182405195\
61065174201689300148500122467027008481120770206785155735797697074947555711804\
08573310748941729233030091454986939460748336469`400.*^75, 3.68515721163325341\
77941132280963543351498949386669033655770246413028531910809128055006744216191\
96416979259807239708571513684608595119849541600345755105037474928839540291550\
79669354934084501432269637235026206487573177854540646020107141421365444867754\
49012797499381051102603037201095651013344652292153149884019285344003358438682\
41328222507751203138647114868649758127525077031348260068241560709697681422`40\
0.*^76, 1.1117979449866191872854439225471515439842254922852758335868263712999\
64794332780416250179404387128470341447296518081104533300391909353910682848204\
49767334568684288522126264591754037667193344881224006293388333875293838855909\
15780695900480549105953106188762540567078553901152225586688593487258138787398\
31617443862784621368645930205091233010966955968328825496271886645230998996021\
751249719955644061712236`400.*^78, 1.4516111941952321901748421372068357401415\
77189551808206673693517619711882322938007382017840584644740038991275914334146\
03191605432440322879672797499831912925292599064388791354698657600245437482764\
13003812587506693035698998028621504120542070277055602028971495270413808766500\
60050590715166033508781996848553509512802506600893234365764767616731273463411\
30113593552704645769320710674599379921001306234324`400.*^79, 1.74020628453706\
40867934392419444403423405696525356162026337245980602453718469945859258353700\
33326580572572363231321360636740870368655010478890284481526528222541843282510\
05552531798489900381787954656445570712202453669421488322833901439850346701829\
67398073893525495852728013500414241628306132569380413763939969240812190503515\
76913254916193247075188672334086828892704084846819086607490052779488040138805`\
400.*^79, -3.6622726686940618161886523534222021709849672585837041446830651495\
46753008629468238571873432565739099109593302868421564642762824665037328177766\
30905047840502340024752640469087742441967840681251170362631367341865360096566\
55800186444947436792122489151732785085491698444201373375611542504980352811044\
95461406299623733983492067222929656557383453056020400428348597305177335282444\
353336351346221565078175289`400.*^81, -8.768954515338842639817168226111814744\
11634266801648000397456317624523634522455595673644972966911385281203449875528\
99899807215993080765121716990735330764016158868937234694840942190558955677454\
84308825211931668440197579673266371967365624123604540019858166114653720973515\
84030373198971354237642406540927098281887830777225509815427631702527515460453\
4933428600730189654998014679892358047809402152057379989`400.*^82, 
  -9.378280177230354441559552939010586765266294437014163364223953600476510166\
79490045613885470839865524048344539039254050481684646540982711870300492372796\
88236471086835295006409914608708476482010770931007802819105561176642646433535\
50600929047633360999206850697085299615363345901777857887013067163249960069068\
51367109234297049565206985196742592233797519432234836601166201735187799735676\
1118061539038191628`400.*^83, 4.321307930539908627818474703902745953728900860\
09920641835706801381286701695554409325163944687627783216866117780570503800783\
15108129704205355890410942177056262317066518185350913516780206761011854429281\
19353236583537571954414043251776895299689006535788795007747083416967467874440\
92487447871287829376416472631004935545028368805290488522791446555512211058623\
4802698325893896972010298757841566950686762705`400.*^84, 3.826387454719055536\
43201989962461713414395888615802229004121352473709273342283026245949875460340\
20528319925236354704010908435774789228458161481220700867271219492513371934362\
68023567487788252302372147870129082898764948748863878298919667025832800835533\
99454674210645079834386736347547184286395236253019856496960444657173614121758\
7082755992846729168998280880552439283835456738220546450899338554711752329`400.\
*^86, 7.644327123985820441292376933340851156516544187245058088312521951268797\
88805864278598553122197487764177458406675207895447251799478937060340927907903\
62323168061324992430109644901642169717222463336894083384558754726019337221774\
11319941967378394637472242539074157699687814307001853249133503120706638782619\
31597068187978505455945154149506862370307842513362527728278765020114809564281\
0591294331757213858814`400.*^87, 6.134035659835455807562833152469030575342082\
41646436259732542375266453335386479610381569480868956943885017453102854987889\
75586158157776844200740460409481343328743965308694714516738734173512269799315\
05649494701664742987943680043587006928599860877021660571713372393156953155768\
40939251347631248825893091105621295060554913828948360472791384560833619139623\
1364233031833189172088323644370845544036116703025`400.*^88, 
  -9.663503071520085577681442888143935643319630503446983604149610529097400599\
84293169669659657465089979700881111916010005917543947140472107448859645239460\
22381952852085036827175783270455386012601515270295222205343284092767004296940\
73797957101017301765906189142190165099344243229633151328583349122164897941308\
20207297308322996150358926577210475076581353367828701904261328142555115801908\
5379171343966207815`400.*^89, -4.31189969766924554140766040582512105341877164\
57281707296600845491352428071722602841704980987243379503476042285668612239947\
25683634503936309574543561681428370104987608036097960462421419776176781471873\
46559633924855673672682104540355333115893683879056164422418957828319723211469\
21029148138480198731677118031756623182512960772358647222787791429017298346758\
91999432091196490172802943168361789611853152918`400.*^91, 
  -7.289131959511336516398914106185977938558206125224557045475577673564252222\
69006703738345898583372489701685163607718561053034930335602737296160558567067\
95345041768703602789105515480307153051939984288838844647521336175564378011447\
76167433060270036117018329910324995616367393579422871260037127961672423807383\
35733870242391081168806728077576977832490757467453640656383725719646638363609\
0600386654783494009`400.*^92, -3.40058277614394592154423254171492478544965060\
08895332736767067102739502586035619504611170609193674987044353847740774189371\
77480546947605749823845241035069623834046170234965718501772246314030997726031\
77687045945579048788637807886167346301098843625830392142462188791696363326318\
24095456242247429745495472436446998207153400322001342241200202088465806929469\
70821455029418952554802401784940980738034795454`400.*^93, 1.64671722018994252\
20464173577976276303709858926646495746858056354708468713081042740273521363529\
93311581078543130934676937855358977449076184782778866965777924318563181365295\
74467991992993242135826749778204042301957419144227826119719257769724089240031\
10111090467052776325597936870973716559762592664568180397281291408219564503885\
06174198185285519497633046050321164048149584027687511439048388847851570605`40\
0.*^95, 5.2848272036696871461472233231465651723608929222018056089036961165280\
78340352815997317316886552902324040611831608761385695254191717725919110528509\
24849343775995071879760960574069959148533418368304190324032497617043749218820\
41509439320990741401008011708746550971630015555055207264872192126847955889910\
15181648132879019200750151877576823027964129983634913168266851833481886589497\
424851251790689393414636`400.*^96, 7.4684571368332100325414031819211688046396\
64447438027803508041632141189879292627789078348832101493242801022800973765039\
71022303334811576545399620367447836060184894703898136495534621370440736948816\
88623675433978859414213926423532778677318541080585396381245570968018719472299\
17730226140482783371387836011054491917479182263984983395452515599830344390712\
530161147168636583008624892004791718910048337655059`400.*^97, 
  -5.278055631710849518749996845449107347367567118011110859363057075692123671\
84170819255102170751476874787984981836261277685768369201242504917806568102067\
24640154099744760346408529969857001371555179391530472122046631165499550564438\
96179606847779675474526557886514873099338510506096299187141208635386680879702\
28592270674466523286311973671416412099776704993327658859418648088786974448148\
7692699881581785288`400.*^96, -2.74188417474048637437117526678552985793873687\
00900081866936593081563593095834874651231044555990774031818110130004742202524\
05315594985166923476181365820814828237318929071686863644555317643843445991363\
56106866032628208906634814662749643053268785460868750287200932103080931987076\
47950105719836749641800475517306301416655271349594798725434917158469046272500\
00420260572304470006737259680264378837589226214`400.*^100, 
  -7.046804099136493160103934411965506511421140412220554554583080954364037367\
37911190032433065158037059589443567683733270828442775572060751933958668842574\
66351305347034563445301226521428882500460534581579371338044748481923438002694\
06322064985180336592016754504899877596072390650929686426695894244305978287132\
26785349757668975397935943473103006762472637105879391284367505902851514917326\
7172441830377268728`400.*^101, -7.9546445328079388953822337583265517397910563\
97566920400888670040593147426016435624317552184260131172610352649902767970884\
34798958563287030780970931735339965293280998220598473866712597778914217145508\
35160678862848011443523273250032081978676075426665155096302302801515411604173\
93017827893914008387995637041761260525528831454046498035448971517706955628404\
055221546586480293116303557917292293149469179497`400.*^102, 6.218282991493437\
67106158859731754319594058487478064913799656003873349025621054697546896629545\
82783537428268620132449067437983565237320935835450126248936160186795696860780\
37255163171878740629008280874632144099848338789714617183412460712629119604268\
47346927966117867789543606229566504151493037804615219284943248114410411168771\
3469167708321934408112208115734834067932304610984970879054496155024367754786`\
400.*^103, 4.7465476803455210952655444098633657760339839700905925715344390712\
33562228017649590377986401002566545282870923683344248843490070813123190201070\
69833741930237447815312267847636798590388371367260197517575062956760039774899\
97679604021397784153744934542587067657431577066315732677755879105887293233036\
69390185830367666689771167191106208496871367487962749176048065073351504116672\
620280037226110231265052659`400.*^105, 1.016899973428990240236893731671562100\
19779139713648945147374406359892933431050253430254579237610213721787448047763\
61131804167494743071132929233026468711434668614169384774211157461120394193594\
17552547557148765766819760957313497000566625770130007971373807789560328295605\
08766312144374391522421090458336286360822516786684407689530418695839105599098\
2807466902552021092946701341490371686607887395867184166`400.*^107, 8.15483162\
00878478437269349324317167735341488063783879627673589236436687450194209360897\
20706850968567936888312656109353509601197372106578391805505383093637797341165\
40312910384217260336580576725119437021768923477020196478974995332443056625651\
46577123770376664409285664099678173257907268577688877998384249474128684717173\
91995454282503219981334042598844503525908755929199172774096609045302891446154\
097236`400.*^107, -1.95892824217688463717730165829875350560024786365689868207\
35078328326076950762444801720801800920263468370333867139690403091697454357931\
39299386963813387432281206702262059712780104631500431422970240031227471730999\
82370631984627834832102012787320089409698699839833021766951168966000303178347\
96763266005233169794650608504457053916386510079960588347905965371442026768636\
57505377752412833519214089819884658`400.*^109, -8.731930306004623269771931996\
41281490055336301718586340011257293331513473777043079279191698887604378680646\
63033304712529879411484810533771805809020313581470057663223104732535482791807\
42685133509964009596100164706899545956976460447532559896040859308166432738999\
31688883831099946419108316141479501458338543913316485277803236970725729356315\
1685724855973555855158175929138617928654004073064975241893833181`400.*^110, 
  -1.570648697572787787162409149571198189162008971256026764475208641059270937\
78391217672744487013499435325404468746742060297457131837075050718285041825231\
27194086329020299766641115722717846877121623232068671619339545079160102766855\
69449964972966132562386699506118000471639471260266985285677944157063913841590\
20412391413223402901888088325368117644743656606073001316991672064743820167846\
3615929446569222119`400.*^112, -5.9962776007378686328610250465416122680155779\
84482344610880291368524429431049834544991255580861455546083399786431071865719\
85330179352642205122353165140839002758758547467550447929569865767558337469306\
62334181361317097775386750861207539797295423142113047068336563842876522210174\
45962961436705245656422341491268742456763812962353321439589079838600371674880\
914437353818362078698484722353954472295228202098`400.*^112, 5.173898159168399\
98674184778576305747203701659712992586893003613469029615461045003962301304065\
89802833559173602305583022264966928814690899864572508887775636289449486842716\
50212521877358628725929380573688976827313628232238197007354082963281400552798\
65371288979130717826847836522300610275416417824541892746853374669893099770539\
4105885400570197870125639858654790755631289336347304406295545200878384565213`\
400.*^114, 1.7194828907909611666745026773144889720179548067492517811622731205\
04868264565286281900349730210314771142648079719834256521775650154057580219007\
59360465324325464730584139981833694708144033711721429067884598376634335303740\
93532113633633526959882201537787040354674940008302389134991806665848240734771\
15335040767212105651394732616352387240170438985855800695501486269205256412075\
343518626185412526922333645`400.*^116, 2.543771128633563747718536801931420694\
63545826845414319691235975943816352781760759121709024594980835263466328478904\
54153077358843851024668482363494969670209064191866941219064198087771424690452\
11581818200856490247055875801346484556824100805034389617669169999984112904539\
57621697170762665124338300619049758040635592983317443796554548615800707763208\
5410905631175705183978763051493424146770794020056713236`400.*^117, 
  -5.877918353178281857138963113385396895144383779455488859280881432511866525\
96046644324563706375480377011455617652747936782075705486724971133013114379521\
85770235641936183233255846396708520271331498515266670780150055854795837697049\
52920477816892828779432906027959802524595186207008765127177474756008960751389\
20542599070580638532279451458600101435871468672020969436922113160546386772559\
1785565559817557807`400.*^117, -1.3469568969661400928634310455021229554857301\
09390451755973845576925726786077866945411013291783091451247228137418362433200\
44713669801512061876232701264411608834269115732517996811929468106255672228043\
88295434383022960587549065665962631306906752708553455954596755418548139242627\
58989945793894538764049292455427319196739848561011062616094507722904214250414\
434002434778460597819364394505430768453809848187`400.*^120, 
  -3.623435745104243798360110104192682087922993835121660408499935393823415127\
91230877574563601518249520163217248924155911492754678852519578393129811930007\
19469383278967139238043532004648656590154135885420885786814342268423510870448\
88581954239022008198706852930777035315322821587061762679137051614853189404953\
36205833941863038529784595383522426492923409631785984582299585512737028818880\
266655548115585607`400.*^121, -4.14223470915199103165254902927818063897580014\
95921862418566293420470667544113698854078900319477454463569510052521061345506\
30820217554540258327567990914868296879676007705595891679599588151507297443059\
37246970899589209043796268331810535261641382430394783309446441329244519287787\
06742803698752243481868326273914766218415213470988475448089487003672025978129\
93691166389308651397509287203889870919037105709`400.*^122, 5.3708865879670849\
52097376331152382697804927741194193146584789958709151308351662700711610920105\
04240012259069044490040807752882577882685295633411263140402940292439056545529\
38622416001205455672332412955349931185257810850100828281466538943733000493876\
00133555789072571178804806723136089166147204832267492544359606063686803859934\
414073653617830326283425140201853635738119543598854379428029702348628933049`4\
00.*^123, 3.62352305463060716456917320653036131590829366687527878810546994268\
80033492391499656593712386703402706917214932483873032634269416582441843911093\
54621848396094779024405655884845708266202173316523634979787442550857996931375\
78742494539822205887570871900133868983111811815845742223497803797494641969404\
52101975610561238467795065532060946925017160059009893588938580390648796911633\
13972006460723136096177976`400.*^125, 8.1219732018525701848925953151909904924\
04914536591454198181782803234096960922417006758931246136494910076093524595536\
22329200959164779281833929784327004019865545347634362917528012205140770165672\
50714649044294868715544050612274924418825979057663270356560584763782367280912\
81399733900572699235317997173587642196425772182126687221259041739268626467123\
270761131522009072413466098093079109158519924684670854`400.*^126, 6.060404129\
65233884764522728121962335596468637670129058293377292832435991071561769285983\
98139570773291592743793388010045650714343245548309880309894333602909271794771\
86653868393929670975626886547556316313352521880036978589332133633170904882611\
77406403327427886352028425658439655482912528453273194406530302842853377466339\
24882111862099000589822991485323826702093204185564154305988605240125135927226\
64014`400.*^127, -2.332391272239459356778345264812352108281410336067670850043\
17805211662390868346194921875676229409873548721527182255575081048998879342423\
14457534361507093215989114540503309917767979373969860421166345454301722212061\
25330096112479407373157721616404168827950771983774359480181220071353494128649\
80001257894150320610685622488076600557135190444851814801286405266965039736436\
0521430821840089323784536437430116`400.*^129, -1.0250190880613081126284122501\
94362365208986025806444178976148848573721573734254740373942507448036599049258\
93557635634991261125116929493997372277464066992844822814477535264939340817058\
38344026631390335209100395509173289463900140177416052751083014180694299770990\
68908709667982961585435199667618026339614297910919250020678483671202683708290\
124861109985175220446825868914981401707946477972199399184196988`400.*^131, 
  -1.911548849630651943142705338989530456569540014679503295222344378387243976\
26062528648449790658469272519977688803661405807180949887751278355858090752666\
49661092845399808207393870218295156076980290731546646458509723245782588689915\
97123955351441602624998156195741233412905491959460437034767200065685569860011\
75200154743777187744818958017334780602554554906295469219869694293286588184035\
4984814748348921832`400.*^132, -4.1806095156572195067013010988695990687170290\
14085659233537376353691683281179784924466600080465182479478340844969750590399\
25737209925180859499004484895732671241856794166062941603230408086572302780709\
95185404665624011266566608065231701202077700754773866904422020194921774927307\
77519224229842447449446328174228867463599878567935423869780487310734348198241\
972089298707131463824915450067788309181455886067`400.*^132, 9.064747188053507\
71007313667233735931342890660752807027866564258158431251214150825327916362306\
92605575496155684945024802974635207508103753014080336646550827775013482597372\
94795343194408419902699060742294308574309107054111242187098013348664263258165\
65248475577847505366855557219206303148842136616544656871213170068851484769153\
2731931108196785993068092269674773828500280570723743087355074083305987338097`\
400.*^134, 3.0656086528481709522098241608433813886473010236039959259293439677\
70535625207791561718622733995701272349637062780519381233851692507337586265729\
68175945882234240473041658816969648360517532453760794869139840963281297514385\
39416632644430655954299090355202497134668431033133375892144198652301600353284\
54142871252122497713182295003046179178584237988993432334533126080000400462099\
706631591885279226698540575`400.*^136, 4.604486327203677647060673182975821470\
71719873981115403497466067769823677364596652174301074936833323292100275751147\
38194878731768270347164473945631963705877685679627041478940229777020911000319\
84227767822573179662527789622646279941084470026176644812326188986407376525591\
17256824060643071105060503176982607498671479465047863587598469259876133772388\
2233539735538428652267991404862312475794896645568455855`400.*^137, 
  -2.714897251978319870494140522747372514847035825846517742287553428132075641\
97021570092696789455200224997183854660349652384578833459276331102161165750494\
40054540562687740425735770148959584002962855891549292023698759031847765200781\
85029464279616522484026329436880352069157815946309461145155960375969008070887\
32411941049768587733846754816294003323300278818049938186084007910661914431219\
1458035832231840529`400.*^138, -3.5024736102766566209834083129561714145302581\
44380699222878746210392437337552894155038469607743575806303213704693930807438\
12574480265415013534655271562741633517538074181924733835711158390193546962918\
32635819898595222901540163687258369198566561936231094473392399409296657937902\
86156097485638776447077624755756531416654881761320519591764409667329561994694\
295027490521285852729321961135540980462986929919`400.*^140, 
  -9.679070741668966715307887783942960621671341928724217407612124224864652491\
92656382475613868669113046745609685925889830706765922760916366698308436465753\
02089210404511592037233768524992136711903901498068271809822395524874206467955\
60298281453862076116597182626270754635939996610755410135126728392557127513599\
79276652074024038300640359683606205566282615418595498175328603329362466843677\
1767954830276480601`400.*^141, -1.0714436248822664917793321969880341014563547\
18605849511460603712201252685923333815157638175392155574141964090990638732355\
67601928803283032734965450580275653315030807169382824613252935324319549312626\
66888104885245122876604141423656414785232079227989882213592018154365791888669\
64272308182488763485394294451062944223608582168084275403581602996577214934580\
951380748632980394820674704174183958784669659253`400.*^143, 2.277818864242102\
53105699610306897146341813319531680041575541444694254970452279103979634348127\
76635478167657577855861742610510952625906151987188863216818486484532679510327\
98048548607922456145830158958657759206955740966471684288405730153742995720462\
29631874703662280564523003794058638295871265618626697616148277954059515466863\
3711810333541947417054091594022573906670637586996555201256159497878473057235`\
400.*^144, 1.3930928314844387725825436455678648078921420950290339292733739590\
01025249142388934682589083584629248385116543781266523929074631481827688959715\
92951666035457090521547082520491595954738920280070664225618375948858571771805\
57868877749929812591483396043923897025028200446260332007624865052608908893561\
56920084167588977155752723356308474091531487838703950552833326919554564306894\
25948848901232494884059569`400.*^146, 3.2015686257294136557716132485684959437\
78316790310512936673394643896962290809908968806288948445326546738427411971201\
49245825566515482850335800442707140266325327647243291825422596861294362312081\
16767125612093828489774667189152734666535316846986923165170936836309390956967\
44357912139481969467819570654939257975052896242117301049967918815273894126881\
09648320167025774546898920785901282510476610233714972`400.*^147, 1.9972227322\
56000496639478177397198491021700227486052789754934180873417744078104362898224\
54732585700973247515590072797456021176468604809281953320215788560865075544797\
02346556641315470811303072503562162880292428231656639522755132847828817427528\
76959397046717582448081576319852795129772302044096208780953807704581268590713\
69549233044917829598036953506488407430359138484974237590673464710209529014009\
1579`400.*^148, -1.3416849087823008810574358480073684877205917399648051350103\
60473239003774406025100057608842164264621139284599880058881367418166201449745\
22297096746022816033043859763822366916443720337762580560503718762531790711164\
11838413869220212139272938202732637235873814738614600118252571737615405287398\
50306759539049720320186111409987887519787174293551429108506279896802883913002\
437569427078887987949952757317926`400.*^150, -5.77947136196324393667606516675\
12705876302298453635943185050554372422044302048629917844079581074310801260287\
80990120895806150040853503987737330545646092006849864672584255570094758415893\
14540687013899722170124028864976515385296628751978674050344006341870492543580\
05102474269213878764414973946015595715000078746491483165857794384320148953666\
20448152642348375872328702862148473808551882170097648946440677`400.*^151, 
  -1.091529132239344971683328537690175483005063052652988024339545971815391880\
22123566088465659459850441850893364105434852327813372816318493327128566829313\
44166154503869847953994813493683893100982040365522733949320416874747112467698\
60865464551911926003939097620669918157558307981990311573181333510227206246509\
86064376819686006476657999004096450922737812099369391099102069926173017944873\
9592667127677152384`400.*^153, 5.14698458300734941392012542199657877513649684\
59820102022704244309622593057527831917241165398795374294828783066463323821279\
73994091586775370779075896467273416495424994202288455440432421487976692459030\
96124168258291400408126011235180745479456276045455467394473618012887913142674\
70725481502349589623367512293084023299539687359335521849109173334231153985176\
04248342878718694061057413040142472800302743019`400.*^152, 7.3805142399850558\
69906405523678386805407890309644219996530569424791698544411215700070513055088\
72752855930061215342501265514090618749195817053859760003622152122623858521050\
07916613024526368031176575308495706899195496998024209727400666436492414238549\
00509928520308017348102205024443066711830040005024918884880671705551244343185\
311154446025767190740034164877412601142621059323694861378555031364544254963`4\
00.*^155, 2.50922077195301520412243972809505758001007481486529173724097009380\
04902736945764462242468221754007897961629755310655935640649725066815424093389\
70690014701446280147592550360697289116565228478190769116697097659915392759049\
99535416407638323495432712158846266646618746256427199543888436175652671060655\
48287661670372690690881328305247810591872104974280410571521594478409080078846\
23683008287729448003684061`400.*^157, 3.7073103767385309597942716356394642930\
48639046291231135768002112087900791615042771034387762352489170675812861483856\
36548871511718916016643864573578510090316692743570235511698159960452619708223\
54822602599334122333912758089793306298606070934869003561272958243386317413041\
20646085892744090706683807904424808044006518777954843317324114755708790710378\
204672940462887666036935851614086533179320246067904275`400.*^158, 
  -4.253373376731825867880392792758874612974040170076297185549617697796354693\
12969757473945427887407770744041825941912100372059839178416016063302512800857\
37889159613542970445673911851656733855158270362934313870666179524788107636517\
28084280435808523559346649502259377828202058878094111278522263422249677803914\
87031602354237188193580580968435988915704744608351675962354308355544919233631\
5844750789453869287`400.*^159, -4.0635537787217295237362057016073844771790850\
17435649042287215422532698346520374636074902844936361912113423634043926137258\
15368366754626571531596865880723170296589550455474845259406040832274299464001\
08070619835723117572099582306820081989766727007057620446987203064561594524824\
89393840138265700678355033455123955327322614496863191930119030333102251438753\
584560951568834489837925655573709754016346449082`400.*^161, 
  -1.136389443187952512829560796748895268316777290754535823489127883790997923\
77218476310434092959604677040103670214809556429532255077309103185972075748883\
74046345030900814196787080477513099208644501734008889929414169888079485277421\
50965037662863062884244144270011227567203482241994585443678147186383981301085\
24506262642817057655702714588099154640066614954717798317085986671629465126363\
9661338517660422466`400.*^163, -1.1501859502572679040812651056268286378225728\
77115309502950224818023859988215352826422290068038786125624473823756945662867\
38337358679440278724287002995807553694185287262139979133533383054801306017890\
19158520330886273283165707527480725060860497107852996959712335514767798343803\
35920044792749988856018557415103634226565982904801721191205429584662074381747\
513904544985542784469964915512925819210806977047`400.*^164, 4.059989871509488\
69162232515006258973403032692867840982017545152711170928089064629802187346765\
98872110500550181970940697586259420458091114561868340091092999543620281054676\
43505249507371218102289540707342732793621238714087887039172299929885162864115\
37557191626826462039888632179696857119949598240388878011675803831356680555967\
8535779582145297613548412841042381175444067889740339038376820179168441933399`\
400.*^165, 2.2963540555963412889143042239433573294355988936357262990757343226\
09953590517055865977789966722231995725073068499675838623038052944468493791316\
70729557292625873092455564071728970068985603752644863626144654542586385643685\
95198385826068703125288019361892865990438588368822732390280362462720574570733\
82382211387696772812623967008962707064920697575134799875406556476461855868496\
749332966659393885718313849`400.*^167, 5.314321262624807218820978285823658982\
12170047207497749199659619621498680182234359812353139924857608529006694271837\
25761659884998495941795170459678514922171620101850408628282305471584654614867\
42313679446857501435277179683189550182965123651002763271824293968647462269631\
64340906813813269993516979946929342413568663394654187701247715253849033744417\
5675779367452931993618190874633381716032946366476895483`400.*^168, 2.22118230\
73437059274261973870358508926952336075644245860675206261740687157770182509634\
28940634652590071320288620543694510663913751935714425199835810127060706361684\
24697673821452011909641521715934018947388088242465585998401063007549515584569\
60101242086036551797415766882034535548877298190144653901575534986565421273253\
14721162770260928751205754137359904848726968428691779573691437108711814099609\
931374`400.*^169, -3.19329033703574256046002969100216519991392839397656540018\
53801622758115400659595518349902974561705977529920401963821986149075774225206\
52562030925785464568256188233134315701355519792458611314215128661310522675015\
81804911742643759288325342002383566590466774207431735071153332991827463381900\
84584393293723439520898152593945340172745787283400190396401353077003727834061\
89322705189361889195044392159350118`400.*^171, -1.344392976719140583060336942\
91462389703810323943722750712490382705914828714690332881533671715336979910348\
54248788329556666788233415811583944188437797089767863653029681849418848177394\
17527774747786741733396383533246726507457313385298386882308909671632174592623\
07783612193691427447302938788401268783620658073775465410114859281857978337633\
3070615690506821180422647405728957264329843268227064520038651966`400.*^173, 
  -2.511660009687367509168137273893126801003396410387242418200377494128118416\
09914211905701878366582060154780281990320823823969248869367761278091681188821\
52514450947981884672303628032561731159139292664574894686014495601577167409571\
16904748506582921445270712230016258479104634764673785793107746421397119134029\
26399724299162859003874550359491078687663538273617522842973363281620627287316\
6146047115131930912`400.*^174, 1.14390556181562352885812363777851428348377694\
94269311089226492138096071353519625291177909976022098563254532403462783839601\
07190866024763323207344163251114504725925325292096041536716944668859828870776\
03596757201564844298755117350264665635746596502273876269094955926671954894250\
60888413178707833757122244753707945410405975140870980291060375181609337418833\
95307907408594628779622989976802529191899690758`400.*^175, 2.4109796376514574\
70150512773399103263049109370397239246507423187604328148068313310601997230499\
11500385798559784970871813840058553056729437505345345308463819833496577743640\
03826180457154548255581864386826699177970271356599107598371881576110077364019\
00445266499532042593315291636591043283201009022322647193700340221469728186212\
535937319549987247714601202866492696753715688345053832569961990640924242367`4\
00.*^177, 8.16248410314209475714946604226585796450525411317895591923680514195\
07495674580423380927069481799761485795193333096147667296632072103959907441955\
23053869569766436890734249361933091797631357634916489638906022170277378658907\
27530478402196279362691336276412946539976447819812098729416350248156971448029\
23654595101813406328033174656926937309894541897543554667621435733320071989687\
69296682726093156613671443`400.*^178, 1.1429529374972933171258727860095230828\
54616249604103430472742757908162615346186915884913533581811175117099687173626\
71692283415165105226772782959169496205332601886982475707089461681534281659664\
17027454996897710733233117370728106124054500935271374633660536410361385741653\
20719271270224234821013956785128564249651798983691896572587061914268811396394\
242363187715515090221087397516552215274901277521973499`400.*^180, 
  -2.315401298527494843751697198497672576882176594214932201311973493218392775\
30774950039417749565905202191453413947150163286012390618803000435144806470600\
16153198621634911868158134112957865639262771674003532321241202051944099792335\
60543265286715079917021811548698613307481035025197529150232583636322684513368\
85374005066492337203246574697356257343920885482530690019397988222628602878953\
1654327222263081004`400.*^181, -1.8303021886350467758526816368150918567599659\
62929194332416020748028530911643392494537577405529568230060220549798639135617\
03820688724337401212019864895489495016402617902948389848631680499671783251574\
97865420671848048300536680722446937282896251975614419841743123483890583194944\
57249032801685440864491577064284415204862010805817956131537947347722705604463\
162203609557692248083548032669497919834871864669`400.*^183, 
  -5.111468491869075731633922138032906352500611824434465165662142760737905132\
90160462932042947617814681125916195399955855639233361129958351112103114060773\
83602419735025219248403438543331966032655933512843008838208391853755923181806\
40333101008794104888937627203905161542634127433879572837128326295658267094194\
34892767597531965254569631942541510021913700460964076080507612686777931909288\
202937913118800292`400.*^184, -4.32742763256351236552325861748025582814342922\
91246867722755985732445434024797992125584480165328861330573149601130163839559\
93488072403199744541757812289065013562684233917810442385845743885711836173031\
73421867548510699223379243790120395684475410887916411339108426920478370618859\
31845290501506024445081194859057734346548568262756007191259984023038230929252\
218269985025388499702719307399607201623845071`400.*^185, 2.680093550068892120\
74338486342156728758538561044738848535846543482026771913929692683192983958828\
61474828698565173294342267141963636566707987074560846286222297129407159770812\
59350684681197960625214765710470300866465585119368131712039883787188647813475\
86902541436997365035926562052602638633150094524131062603134250305705980088672\
1600692677071264113566310547454830787683800042792141902415918020032212104`400.\
*^187, 1.42220482871804372187272655778541347313536555643384200607133373802547\
22972113090497386302052100042211769262066225933692887014964320945456854586600\
68157937608252744440572051802879520133968272949973631236231103788963890677492\
45575962010774120150938485085524952511441600520475205377306851905311936444378\
25019135005816394644397071738323476781745577582673265141273478486764735202601\
54446401089765173082445`400.*^189, 3.2561564911948993893237381705137820081355\
78520427077267993736750194436566184648117767375172660151342779839566960396379\
64607693148779830488069412217224956829897745025469989408784609074221445750477\
43045157343062525954480122758081602066134594102306758624516462328523516386709\
83046654723939653044806908555720433707036316141428204915928467033683746206920\
77602007757381769104167879985137078241011006999443`400.*^190, 3.3271738489238\
95872343575877318150776552995907537454961319875099765908852496440910367827022\
78330991350925118483989569774154383564737724650174804759165776980654453254253\
08551888023468636057605776183141429921724210699753813299033052271611418788770\
37741316000993452534711885099550814461217753686800050063876214040588343331796\
37254405460705007240579913655677378466989822862748178050153711057254288833501\
4`400.*^190, -2.7712286889030145647435195331479842835577598993985085772658459\
14247922438928320183438902236960497395350342278778735548181080294338918538980\
28011109343310887502461350236406458843491327227667417109081168342546650911394\
13026833543109122954262729041815606092766438937855263157499015873740320887024\
86269597483191662328286221662316507990090131198534349782073785344681306693761\
401725345565918576185463674955`400.*^193, -1.13781004060733189310460388738211\
88041583826711030921039991986113048701046053353744402224311730509386869757685\
67332375958423869545293954872021649997678223434525054502469584760205679938556\
16522994772743700402981041171212217159705539774569175126063934591211826178918\
51823901556794271008703866695806009691246868714277034030069571116145223033179\
26960336980738917883913823765073092453502846970663252909242`400.*^195, 
  -2.048111515870458328190091764928972348539851973290893269268911293178682521\
12200997003488385189374411262530544776907489893712412791196573631821986950173\
36330004800598196803919852939929817178395918411659550341829122926107446110158\
98101086749432366402172729200763788134923586656253891241142312755734478698028\
20317788784858921649460175150497606823201792613653092314861710994375947888787\
0819259191082843008`400.*^196, 2.20121698595609575623875740417487828331970376\
72009658434265720572034832914500985725791423686156657755598823028241191846706\
31873787644128959458219705033329563246081544356798386013659713252377976342260\
48038156859992803644510067290543314104088960107893782624125506249520149298992\
33920675946891639627976841327249349665424218615346880832897922132562674886627\
26164819226631506025916549973418641185768118141`400.*^197, 2.7995930660021467\
05539953814999176569323227063924938324091910585933332563190137805903046457428\
63543828585803484993622604988710322718369881404128016487188305909184228820823\
79268077591329313526849838381712470285221798084755664836941320821280344132357\
73135549205825067789099804109901529419234426284631255332095610366426777921398\
157695167573501169388833765030848809172429136107323894530641106132817377753`4\
00.*^199, 9.35931640698218826728425907957466183837659274525734158362302114050\
42036329427230356010601257348310501532254491831736192771640514394411605770125\
81617243972912695409503240053921235296839074044192648725402882615349380619109\
06606808943164456345227003035259665925614967067092063736624057612636678086482\
19423246520476752155247431631836343650814523669037016615412650812089199169398\
46907805028322068319339902`400.*^200, 1.1807449664232620494738625140111348704\
81845283092299704946187925655099434509828045199663393669118181731999827078228\
83986771258887185919814038078913331406605400827607359612600920098526852288048\
17454258012510575009769270254867016374591818408800557817264297013712842797241\
11164487259135273279860723810126043106877732795942454201287628728825890969427\
829263058949998817334860316857895351229956801675185132`400.*^202, 
  -4.114877691096577744231643347063659516487367620990212448232097628721363884\
29745412180744982568775410287241314311882151834662143879269007364158094455799\
85854316201530498345107646320149030195053561657733628748084607306838117044234\
58629450957852298857274436197136672080003078063835023162718052299240613208156\
40395176470698954690443707794504039023392184585973786442461999002911449965685\
7110753754850403904`400.*^203, -2.8513340971924673550300572815774560339303347\
31485526966458516166620460089557074336381316125013209465185847277405092068698\
07474211328017519924490470793667662983886862141675309168188533628848562356346\
69731962039778275416040597821061816767060703823178012460533677871638227621053\
80701974135215629544805030420955263183425220385537108918851135825702405568508\
014030485255278368337482986006697014834077293216`400.*^205, 
  -7.849400262719671404627747650297282190128344916159141584370165529753549774\
54608346385492012040830876197224145129088189247343384291120366526427004387636\
99481961570104070434171524899540637407901109142762075428950541319359720503220\
49758913075287106564880126448768642391697239443055601663483402358143228372390\
36617726997921839820092106800936109369931785325155596521409593081783149930867\
7256995524851518658`400.*^206, -4.6458025598854189129066885176400323471359403\
03661042717466257484544841938179151596834177330075228252930883119498867641567\
78437775746553932320126541212469370185351288808153810517863038909605282579567\
43969766899975416690727019079629755094883697731875508079291154242441043361795\
60485254054987429969751809289792481642321215051238949232312120336336074776891\
204692397399739841766520158692591418679717812877`400.*^207, 5.895279581701523\
60825447989012690384825034481483276666845054341005701125600835163929490819678\
39767033521773219154560888255055264115395161474122943808496959858024278271069\
55909483325880257863147815670882585601380592737950559540053747710704531075162\
79483042531501473646183644619707958885201872760561655757649421913916418257288\
4304913423806220968936960742249476086879875968527083716132594384843148848443`\
400.*^209, 2.9635608108147902123409660824144257916130952460103023021175147459\
65806168837751580938727592619877307193084863512105397402099691084379050500438\
54920383002828234499482090163832242122511766421439692579003737946827472995278\
50772541989006015926013526574308215197610207965932055019930903228832270995802\
80785071712083777079624995819411671064058697458418184798795058521261296598673\
171580913755992902274879897`400.*^211, 6.584303295533130770371549846589992616\
35657588009479599493744107449986863486606507790650445022149811324829315226092\
38979814315554865986198499779629570618731524236242184741608629146445872139133\
23485493604727693870698522120112448975765461351995379694055110555590452300003\
76374535457003967828501803478716150158978568597478794300501799727390570054954\
5942693166657708643403056519201097128469387361956087293`400.*^212, 
  -2.414552496970953010078754735836640834381403743258374780195920152848647519\
29242599408439438545367110097547313791795872099769284649906134142115991517617\
40851378565161199327982750931042522189490901917600591383288997273003791341381\
86064352571301483777752327705835795263270521874411216015482698062006659148867\
05633717021446025564077701863329637603668115265764652423164069601241593713831\
8103003106655439135`400.*^213, -7.8924495326911366938016092040382881721664695\
56614297723959394601457828134489192117164004541986226113564144245417941439033\
80020501109021969928027434540391118594744347549985205283730371636772863987531\
65622380125183208345694903543662277861941359675685544603388585206797373900659\
53140820749151647829828705517441238037321494851689954791276173847515004756544\
724298005685053649408109126401084534947519432627`400.*^215, 
  -3.152138969362967100002725666832712160857741994386599716507281910235046204\
71671270884788646759145170641055955340565872714750630481002196666468784814006\
45017826915873465691626924482881812074218868144296210616841136788988355157284\
43652789919691609480165404655997849237389377230753727598370196038390607347225\
22939024475119256567623078758206401291334076209521442945023346062038710779325\
7752963606543428025`400.*^217, -5.2883169817119755935196276596114645007444467\
01306805541875345919488821878719069462171907466737791397017545303031441865093\
55979767641156068094987221915143862848202094358687368543212092394576832599294\
37779060338400517499163751905293460771999864144573563978074325101689208793933\
98077808873549758960568510319739054471132724677394371478570785658645447469888\
667107739651586913567710058531503602183702837706`400.*^218, 1.075981257039090\
25485967729145404041497572115602751654152192208774416276239356972506867985304\
22574734442282411355977763879062457604596799187474424051176288259098495321926\
03741392218179050330003567183767297867517862679648332021414671556588597685437\
94917420545498003416744435836170980790546679731760599119025360038679120038526\
944400241438078637441138396077702336598382699856496653424776717994840309646`4\
00.*^220, 1.04392395383317088629054702927593974333297462222236177302058245139\
24714301269111986734898365290713405603651302087879546347445106172695616301243\
23058338812485533077915766903634956127973570612092465800032886332394924372889\
92741260654910146370480201137794910132493909771753739214814119578443042748706\
59262317677381874020638538858342010204912690462507687583702656918753039895773\
70527035370841616716972777`400.*^222, 3.4169642321774412721046963213018225702\
57291697403663575981500222391670825448812799657430374034923442625589842318567\
79410648763440366054553127290359532525263703052394568765220951492962361270344\
71645952596182096812263456663093705917402043130170327774703489139921615101675\
01410502003229106572310525269556481054381880311639434450840719850157143126361\
312713503836160857086649503541005100526260581304108777`400.*^223, 3.580996397\
02613376984669741974541844729051281591158263718089084335367812842380345292412\
33611998301228874941573138048392151507276757625686533738379125081556926946480\
41566655396590655513832561953433509417617194353453731919841268020279706059473\
81982667837179544089290443586628945250536878343518401415681355877549529199975\
95611001143666096377364883230386592592851158680077634922371724165245041183998\
35529`400.*^224, -2.218687865790420643769474641763107580333825078503659876488\
86799216544885444846139486109454491114155691041522670032789111210207905194115\
03049358151245717319727801922895646171374757426774593681421894673382240077470\
65863259245976247837702079936239434769646775620827689481038152081289149170750\
42748723588407145870879140634230227223596573531862870014611926531898925222179\
8069976101734100841310736254351591`400.*^226, -1.3935141304741064848602682907\
75805368958015693886765608355025697068841830410255847162580664620282509814729\
04361756789865820666380273769291098593844705824193820994489965819133720596523\
04735059671877512655077390046391141143736056584231297804042857443547587799283\
45960826991905244610590357884403538572495579845202217336098399462664342173453\
599069402549442245936243729110404049677396849975543405517872983`400.*^228, 
  -3.728728373089366942238220795684518310435004023539748423532900899136358262\
33549871730723879487814642596537781990174660599700456903317637730160200596272\
97336667038991164533363895246265390251272576953302249556554559691338140557869\
30883286284473012452475250291088010475693018890982953596731733697979934141034\
34389742918618708206433742841563252952295203828649600379814990103058432805399\
7235000725519960218`400.*^229, -8.1540879057361169154744374664801583368885572\
35751173367814256626299249635616214208867640700199412433207339479673010309689\
65896987015029038600503031802890473015368568424683033727763759373887477563067\
96835570781017642364931283052050090759508157163176725394282307163409751608429\
17346915212751160123267784640672032618366541438088449633107006090705288748064\
21488125799408937756828739858971643343554680563`400.*^229, 3.9493595407269853\
37167469954544210259725443644327429104657313892926118615796784560603579792602\
12199774471338817141422796326517814363956302633868547749374771434029069334788\
21855443821850376776923582697441586823004256264096552851499122356329044136417\
61095733054832476399876133545777920593286062484767443106017686697899498416609\
650487238726474698642051208989352159812472347226594384638356263522238297763`4\
00.*^232, 1.89180463491019936550249732330376542793776146687948126584585977518\
53665327378234776866582353218714409809868758181937905618990013151714656049797\
17374069368943244390917823672238278883277476713524395501933025552729985993203\
16010730106594798391447304382653694278989012978436920153347980790289694384295\
89348139536157702459438047803295184599438427596031487003925706387118491297018\
68502662762871590461957654`400.*^234, 3.9847741896102862527573707651312419841\
37623934916699092179048690607542025176620209199354846237354189922983256761565\
04282381135510029199313348753076214827464175692725878173670579076664934416353\
11611397951726950533420630741945404974991291700803567528270302133732251398569\
03643864853210094808689321083548455034156843887798653672804902273112958487991\
221631583151827212468827490638660442308370359459228603`400.*^235, 
  -4.239764685383904788243581417151950220905275401263811589762532889801975926\
23052574264666687788066503536117572456163811927025316119242379172685027450555\
94555545236685888339048885521648894635604370760761698172002098193080932618219\
28430343678597839010314232751548766966708185495065966288170619036579656749456\
81985733144628415080562278730644179737581357041686636729760241428644941740654\
6351701277944184294`400.*^236, -6.7462883491956057348021208202587111554387270\
89338044987149136045867537717365550683347183335894768913815450647652809652670\
32707209869788601461067871844849061462984019542804694555570563086988396208485\
03101181290520530728110118990617160418168315067085243729482797065381885555977\
96156731696939825238148945106341574857128237919604039811900802590515815846122\
089260984283833708532143078611265264118448778205`400.*^238, 
  -2.611480222011323445126600145851336451853140077403611487140788853318265556\
21046555961109790672380265868934929012061387050089079440885795860410026068739\
28499509911726231848600871824771019666159662049886199377386019372554586992338\
38980075881944234600463257436787179421046054123414593515773356672297419565427\
60506655540447102122956411938615978410681566305306574945920589403583743525276\
1009538452580576842`400.*^240, -3.8942299820395933545434977654090125436282161\
63666841859720315742004348859992127706276906566545167116230827190028109682253\
94464112696043296331411693853155570533289009035369203028759687729071905634706\
37659085631614327980869550791568427187535692492899347116909228730654428999586\
00878347465309265335172656923469996111073604602697340743183246349479211504585\
559816578263215661544697877925420208407358465712`400.*^241, 1.406513844714931\
45277980137216283348687845163409763787884587998150997927661524251813475135138\
06756632334005128842838578612390434882723902775266057594138411154622847322248\
93342817778145245749874151554976068434025314812281703207091731362835132913081\
78481395569881830467442042409775863016614357769337370656961743009894993696609\
4033485791446179155673588014329158502618039817251119985683436590768540765219`\
400.*^243, 1.1463402793044021955909431756774132722052454250316718159448263539\
75975951645037095793828874411919474211682180564256261465891125775574953635949\
86762849655129027393943479014897846327847333168434808454711126139087197344711\
44892344209859916869158793540291962659955902522615944540884215317263219476238\
85860445539132738341822582879025602308558670532115036527046507351433254281755\
566849177791432859315827334`400.*^245, 3.638718797586672248478293328470745538\
97259015569237861866728781236449830075563626337142714724928647114315821642490\
68097278622659049660220019004624357732964405045614835463011181180232928142933\
26078907857241447939528858992309885373474807675130946160780731927233446782314\
14074565662422237719049548043711165446758286503108598994993391098257268183475\
968584651907753482819244511141820234612649872263698662`400.*^246, 2.688190241\
30557267754938528856294660585884038699918901672325136759164288785516244006730\
20399758460355219154253073030321967954007925883007555424633191279064381282166\
14243708063111963558060328339703414118670897573510852326108850780040815362503\
23511898589655359737290397860736762936511775405526695192541298557930222425312\
39319442044836758482475078066559683011177851917020821022867312685619068920589\
10041`400.*^247, -3.382839755414521202185827569273227128073680819803039570219\
14278178923660924864767906472534789804270144872477844346530986901170384463797\
34198149017526904794540654113341410189286782223434361190643817702134807595677\
73527789371028587081049191991121622623358650646718987307823624971273725889534\
13918561841361331656892272007772169968519498166439255829621922214717442953841\
6367089802683163720165585411744032`400.*^249, -1.9652187337623081711528082254\
17215838856373244013932976623992668576103319843567331940648308940553506324944\
59347950056487691467292018902847594828545978723722101017175015025650290730752\
32907336033263662037261647404476840704741211798759960606827887335548236968687\
15841699075049720201034126649810371122592391179538928036604493101086098988630\
800552283645577519331107277694575688064470231716926695771362132`400.*^251, 
  -5.026481366324735382515604791958424479233308981725083318575364980948128864\
44677048346418633633209171714958076510959809433013191762668017088231351888255\
22226549620304794237998245522389980147873772524692502727856593120314935283793\
51377380708168398205833762874773155797583094695259448766366686495241251987793\
64296281315448510440303518492152899714341180369240603288954300221282849495795\
3435656570932107487`400.*^252, 1.61418035616512985273803372597277086672949554\
39857718895549767647654057680312164588350075679405154229308733657651949280355\
24637779289232612551579456754419593663594652694414302089650716146869624820504\
87726153916114211480047536324384362685094367896769514668555598701289108700334\
37490649038286093339620606919929037220524622603862875935155504779273775901762\
67960139752719523833705386167100333625417225906`400.*^253, 7.4560183841743537\
38697405811128289980396196536087131461728257934898747708146445085304543273667\
56627857560327200165506010103469613567621719831616461080488342571718888719732\
86845030235494857381392900353809449039771276660089198991618096692230378172897\
57713885015628396972797589222984647647886245327765693622373208897009638138587\
052342591757370711893128926456337770099182285300124959445384694031384324103`4\
00.*^255, 3.41245541581498623228540169200220580656286686506883549799184728416\
90901795128950150996538619635101226048508212526640115791214769799015324126462\
50331937896280555149867022195662845275216220935638749577809236140978399315799\
41966794595449266263134688069970076313720317357369226209896952098011157149716\
02440331498084515076774043253563729710316792915878402468487080171366907571837\
44780131322900445952100003`400.*^257, 6.6052196871255135768238977670003269667\
28204791940370925627019429392298306180125895841931046137894731450754304130062\
37242385394100945130745570552526943739923978579462940555435795856559846803135\
54668639672183955751381326191812425868818611818508962753577037978804838598363\
55130803520984716606001126336200708235352238766441270504589359979534554386751\
929821629570759610909525533723902854812694643576680732`400.*^258, 
  -1.408704819975233995000521884026120118625505835822229671856778802687254658\
81118508593355063973836342829200794672814522323978584648074348025841493530240\
44594292741090192691460674912276248951086305722376512826521368885325433308498\
65720311749651941464657932871755201034980086557364517964802646826835229088008\
00026122063358112845246198612989786359421480126376245358175182207998431962364\
4710652427606508769`400.*^260, -1.6027008138535763128630654541583640438884019\
25503465415414682750330825748256442658172292848721890304339181494339360053063\
80463032194924478930100032160167247779081285817403001029434695125217792193874\
86498161578852517079136478680840378849264876956094640203404597741284256562114\
37139932250181555960889145814382764582049029873934836603483866823432241231320\
891386747206832276079696984635713162494093803165`400.*^262, 
  -5.982234700995639902247224706269122734241963337877976999598605827689707651\
14588439478414273913827705712604144886059445452245833618588678215622914585883\
15568561091464636021205222687934095648202366312533791507490103035435201210984\
27227670603242930870399119095687179363443067180391713159121107787778756210807\
75027189109823845702491774671553073424676532869133998934037338969573603569035\
2472428330803203243`400.*^263, -7.3295718487537839359549450456665487270128598\
50474245320620946088105061147531837652482963699428983439699854630068563312821\
94363625150916837551402612825938700567840478528961305039939516091906128367744\
31625126586114480266611322272248600959258040932357999633735638069157473605868\
15551049129713617669657597303178703413047184959796983662689937084530287040246\
003272804228914775350059927640767611719063281017`400.*^264, 4.779549108112119\
38268544289958598195475108712343032715743113963638323899902411121430130132510\
64210369545560357734628608083502706827578764335471144692359586792040443723275\
11098211943030074352269278514964098017110631623499567088118512210227224382627\
25825508801090674189300072388206942388411204288597197628917283873811904746660\
9356722646747792674603228004850834283124135356021450460020461343012014141252`\
400.*^266, 3.4399480854762962471928331594096209016250868125976383667764011828\
58419162510019443432949183285318415219676582663446671539118220478972752060736\
98832174235382598654926038979929206122584504181501706664534078647869100596582\
31969376554323171892043034712779144916537964516275222712091351873325312582252\
15003109447671600943450102517178402563604983793858330667393793090748733028791\
932841647377239212733104575`400.*^268, 1.046600980438349369205888197398997079\
51981070624850438710053222137756424665429999998083561438072539899810097761965\
00602829385010375724112266820513080032781882506575146697580578884442160345074\
36501783211023594082284385488873183167057430632709582851406676673388397683609\
82674614597356217495726169185634961618006360402757151926017812771077339933568\
4641079928772193739230793331969017350452405943270197452`400.*^270, 3.14917846\
64699715241601854415065058345035915074546617647819610129151478380216254986728\
84830124114653197008080070375049730971155887876030344163925241707694067267910\
80660601092123698036210218937553311600471996390612913319362946753944254315652\
29949153626407154519502097255449524773358912412070148713452959308002274189692\
25076002470842765140010720413956955802690061547839736309101006749968407072924\
794997`400.*^270, -1.36751242797849333856314047307288233466707249095801561590\
31511600350515437820326368371233865803250084445657779775698262844783533011437\
69541518829480986804181791327627148295249402776919357481651031211629649949084\
01690699788885495009612037991802554142287390084977575338913898936455138776817\
55177519289663290334393202335566696091907604454890032894475272616135742689585\
59710585550833141458955952159634777`400.*^273, -7.437726561252726124970216301\
47991678440149423716810896994251593879129525185779402407614744051120476411044\
64003091839306664571703126748291978169888066232448658123478489273311003922170\
09606058688937462287834892398240507508181510107606984900159379864155746751640\
78057600395564562384478113970249358270942162054643877080852018733181206809435\
0267824746049106338777910493287745716349842306180517730379773704`400.*^274, 
  -1.779513107677128676359600393251556940399445479982743132459556614417067372\
28210452077206612081236375079972725015387079646394454242947025258213192255469\
24267564063392343867717542743681667729849780570011393672841235535306305235661\
24691850674808477919975629713475953366737316015795179993320734586795579898897\
93068459046163640580679703907381179678569940830841426132011834596923494468488\
7438122439456799185`400.*^276, 1.97921515274281956385206302959723894452357844\
42725738816921099460528941694076033688504710008130065657973771353479550231628\
10403079617073980072868169453752104868448767183634434122986341432137333698430\
14136696398252256255877369597124167937617646720285245789325485418349868844641\
14227332186947504677545378523400872975799033374526485800964592340342960889433\
19967778877903874273278389858320507252810825067`400.*^277, 3.7070418144429429\
37296476006978615374119194655902983641672202015555826998427530611719320662076\
52199173299854363211836165715672981196262342411300980666708975657414119919243\
87819251723568657990784705390971255830640682413709095654323467723810448268434\
08991811133544116057778200637872413849529648724620049383090438857847314669150\
995978321761474214659787258147646152238549493257566256023582200850456874583`4\
00.*^279, 1.62090008745166264943736284301497104459427012480409465679663702797\
20009652488508986072609683462291772974230206579495347054217461065833883877657\
30097036997859430517384322085478073280349530560281640815192544649342007971296\
46654218375669307493857356169257466871701409549234367417483086224427583683506\
57594951951582001705646837196810827676856361759426653111837096770690685922794\
15974312041778757112754346`400.*^281, 2.7520963039476732828131637540264557755\
08947831246157669362859003510195672130517996688203350968926840369739444179446\
71165612145008646098642169725360333444630104642322638204198401061402787000779\
22470090637931721291188913586817255070859527578192792757450984685134594566826\
01829990853203600942673155185485815958603105486541749284883305132685832400897\
064613882626220441759260853740985937571471112056672858`400.*^282, 
  -1.068145093029030248282076664641067532136398137648328459846894512865130131\
64780920864236226971053397009832225554878273243123501460541215956095132523622\
67398741406708352664576671122468078757102849429712353941009587238590973404821\
06242595798487693583888341383818481143907569396118643233470742117216434761610\
26422254053519186286140676255618478363519285625083564843700936682794697755708\
4286647549376303805`400.*^284, -9.8968880445076765253555942242164544075180616\
74865155420188442632208070876788655504364982878530629807150505429337846736950\
13205935759942894301209075998286853591609981573651258524017792615172491442276\
71023380327878519319720421440043249748746356474697734560731966123557976517375\
99178764547525568040310988196031390547743451210479561436603166778951636405814\
461802154514936757796152525057822073447450473604`400.*^285, 
  -3.536279024568842546833855090029209244048722301097043865618347611089048137\
40428851427305048193946235736057032422272194496763403747768833218945517018704\
62479902939512136262213356369840799092566216099478061810330794126498768379707\
85598985923961017214293392340627535536335817763378248380186421953632080592708\
07394740491913486235958131484079038021572496260831702184329158628072854490240\
9969505347671271007`400.*^287, -3.0272550039609325238450646123109174655612652\
90780482560441264819075158424502949964124302609210154967995139417882403268930\
93504090846587906144812989923116855705103306237122013446178486597326618793272\
43779744884590686090309520671066537022032120513926648342326781890827665626437\
03132934736670854576199508355796809899438238986210678491886629717180845407887\
367379682468682463298906317797942042436398907705`400.*^288, 4.040672555845064\
11403179959338468131212282911479518527485627055384756746683484409617691823773\
21897078511749689538022427140071401752907597079664108234477840149729518286618\
68208893853909202808417027167418884206334918754860169302153302821037309355853\
43811640672058226912841863837554273068735258207940453586330641115213868770904\
0947722445691057626687458513226477239245747838593421807264213967649756626451`\
400.*^290, 2.6424049233484576590142562307368844653311559188906859967315151981\
88028892345129694146544467728053879299216024397490528675575325973298390800408\
24539807301236146321346219064346972785072398702735333328858428491347524782751\
34041952281391507884222993256817907116752360554417999206699073138357984555522\
43619228488676776720286208624592565390048290594582343142982625670212810617829\
879420995871829575709995604`400.*^292, 7.589892452885498255966314398039462145\
38937287986548819406672196227027460462742091809365834479404315181161569344608\
33497209001345587652358523480304454971404382079569857869603194371475405910258\
33489134237609191631020695952285569469737594601948524865826457925781061608351\
78150847567183019343127885248989722729058263383808420645076764379779826913120\
9249724203348987676684103209347673721181608389329349208`400.*^293, 
  -2.431589124715852761084680436927775923879948085051897367430360745603126592\
40029874484453029163485966510745562474936721268893597061542589063793368644319\
76997861506414690032513923810507860030429671570990949794203899370112321675083\
47419706296842081275000234421764693908407174378417175952244930565140337602303\
48090923021603356910647400164810569949566800997882762971394919581939854294496\
7412068938680569895`400.*^294, -1.3828501460995296684501007762127934724681097\
92766958273904077432592310040980988585654023819882549069920376772996880596328\
64858143367503389515977094538450796829982357359986875047973480753153638924418\
36318027259370587900455124461579078042176614850315975079888263107727070975916\
09208859227820209806016866771650418022442098248214393084592327146669737150628\
30387654180263585517161212649900577940538785442`400.*^297, 
  -7.088052855905840758969264943048913834425731260735395657299468851855234456\
11700750072299438530331828119782459390995855476237637876990700321663240309322\
48328735576941808520314133027457244067143290934816441637664725266918238526843\
79440561404289986307754502823847489601021357535396003158626407577543228922155\
84054117247161469435308646176307151180874492328420615218009292721466429420495\
2380434996145558782`400.*^298, -1.5387134044471591300987784467124099746701341\
88099664499010228627336027584800267421916816181096257053656884044323382960412\
12678631605189745922262282865189688381135123050618993017454840302621054510079\
89974609976234021591185538631652321067010637284155304762875692717572495933082\
11250968399696067000727258637859666245237601616417665880647489050231636970771\
988336387685802700465490667807291454442712567118`400.*^300, 3.565418758136090\
36442028648979984745941168092458227121001591753614268139070517438668877326815\
47469602577014542256957417375201879149637256124827349659185520584654720840359\
34116511040829324521879062822827815500398619250486235411331919236927438985725\
19166321625171090684667774965644254245759219685135341659036207775741420625382\
3722682703091108562673366027138756865951270439903270474884930908670962691757`\
400.*^301, 4.5726577877947086942290979367135941560430890162269369514458287586\
11690387641423431835666627124676410111873093751400463765065441187831020922763\
95032634115076736509495139550239345537434573062852561055026240916826324962248\
35401513756067587492161534603242614443267771186760279589054934409020355855467\
50474858957368300905280419893319202584928590819061167933119173803219373154995\
48583735655918180375430812`400.*^303, 1.9048030683284393590652616338435550520\
47359417082772316452267012766972075196802247426313370082877380103564144453625\
26043513662528518355638352898828912338046685007155362386626788608936849545202\
99640089063987688484232263240944204650363049576807712130265587121195037037691\
74883960982224498883885686720216470133845083366127467002747443938946281980132\
084350362103535469746503089512965081336426699420816725`400.*^305, 2.619755476\
25132710302940130566405934151316501996507984059054268642349076753390093564358\
70165084797449263003342023256302693534767266799362050484472584586227035514209\
43033384704304041396573519114205163757582651086372318594519942086497348714974\
27357207831547295660851175910323122584737922209261375615834593315243265899713\
60576930403472140246373588935705848623695269834428866660714140277743109204276\
39456`400.*^306, -1.864560035581897995082450367006459348134378886006000402493\
82557811972113395183508297196583698708001567041896975567832366518539950955108\
90772428747449399694722603851271175216931970991333008721938245344835257932747\
81000346209868045482315933843374291615699226517618478777037376613980036318729\
45998249836507340602951994297202921093948530694205478731099696332206723923073\
2143083829755607599034615398016168`400.*^308, -1.4976282163617916499681258884\
07512790749727660165563784092412300853384996320769836973426362841137310813122\
94355809930689989059618093103706582886961531767252103393881902508622473762441\
50932623394411351732158214185377696140658652399003944186582733337303192997123\
50973902237672367613370121446170647645219567789651967055458191327831716611167\
052497710667411613975925221986975081047053415868133147870328323`400.*^310, 
  -5.070779670089682458398303089610117489856718272146499477438818672222244517\
82497599236710867864111634548118701418126195675907192105069749186068047833909\
05021314178120986614601709108697790155392673111532864215670658125871743227890\
89927139846738251699527587230391360041828175402892249404203164048533563419429\
84691338488154895723390476203701372426752553202529297035659467744393187298113\
0488891919078781608`400.*^311, -1.7542450714007230756997389987402981800187187\
45129310827805267881620566127143784816961475253352390126659399388609630961607\
29740393738930079886443053460245738329542521575649760863918731621370150078275\
50595623314182889796470829631907292280442590940844069682640947654395717578146\
05819081916153393699538963240622941382302191942300989553863054672031818434870\
119623485767729574790994258262877460167058301409`400.*^312, 8.116868098699814\
38649294720122149631657905662639552206925479775350331542409231912709436375414\
55301037362800494980081200810364113887885285170630670004259959798799493524744\
68997882096695300388195537203536160550571055682592608123949822147462632947955\
46655725205409606793601751169098394182094678113382441915786538083482562616551\
9099802843674099951026906611621612024957360071981398027394819925899672612338`\
400.*^314, 4.9043193369474563051747600451793659125930854646425937090868232185\
00002190859920583607043256430543961316328342253077381400384006739421539799036\
87572749355071306800520539797249278643280252560885737329302984999360318880606\
55700754671472212522781407559016229926336026000535778080745690093149100654649\
60720635727562878481951206278019078118970777852194602883826890242970525869213\
780978116794904004231847645`400.*^316, 1.302377156353272044985654040726558366\
52260223207450275298962844332069219342082477732752973429935523020362196381489\
90275587580042818157955215267092882883136123280677400358123543961359857098757\
54965627470516102938361707418140256250357884392012133994558960311543569345563\
13223736927482497756863704354955242698579348073483407180393893627266381090812\
3494040551628538123348188931313751884805007101644229719`400.*^318, 
  -1.591620304399155527972177879674655421783104163814810608249753606841488172\
08585589903711537442920591231251734019220654576760214374962691662819803871653\
81333127354932930725128686017166237018128203067314250354249592867680464360626\
62110817331246368419365737093679290943656251576414753674950816559969397123276\
24708190579378986308089625504933413956939701382799595117903401241456613360423\
795900316372728048`400.*^319, -3.31931802796243000717632104605235231795482462\
78671190999818655802854790242167517749796989051115947303520676565174454562648\
83644636328016577666848492915819169605159951509231466674788293785016707395456\
25014041404427291404998908226820805579843510632300528647011587356859440087132\
91819257670067795258956158024482063785523667365369279909415243401841841623426\
19061229503293106551684588749912985721185842748`400.*^321, 
  -1.607248240010345940249311007870847292341544595582105578864814987475821233\
90624161458661705315000929460672964620296355965269302096356320229163238399369\
17684406132970946434683198355714553953033849187437437271545715374908063443280\
47241686901302977253201214807724891261582053513360143929554424975100148271843\
75804495157067235209167030078078301615099592093819302101605505605847396802787\
0907648866623542748`400.*^323, -3.0195714637207658017137996441476334685497960\
26641527159912674737861116016558447851406528422828181409290502426700371288485\
35634788216452235850434725379694856831911061560610610790026407183953109256207\
16225409806517126423373731048628910654703886460845506306381244348338619501311\
72276984511059679468130925247235134951677156070900412926067239155098353305887\
352347575744602107473081753557111853534786369668`400.*^324, 1.295940185505742\
35122742821445418545236012271804789145952261541642676803813268789582547371973\
85329944907613185610351317794658610118339519093939481507556323194177798534953\
24228034745564216039843680042726522965214712054820323864739228381841390734194\
87991947067979578882648045672366159953656537230958883926377546057064390350830\
4752515822910913129760673378720187397437175995295236584457748009355276713685`\
400.*^326, 1.3270792426508578554891338289535202272727424444332260057107875494\
50324075059883622364276589263317607036730407528908528333168565761042996598277\
82601119621373403862732070930694962962061350101308255730715796161396485295554\
67428693038592384361553998350984408407211778607100687886791834029088079323244\
71707946987028441541598327790314364372037278036219317224290425638029952138767\
785235920736409109169404077`400.*^328, 5.236493889816000028344082233938406996\
69078527339983772531850395781876431514734836431627066164463725210325381907335\
47561397613580121625473230029710961378883975298873053740285090967159811756582\
29888444541289427322802516942291866205813334353709768909501102923971435438196\
96974816818280272194193791401947071329902393703416930497691089330465535076699\
3939806763945777892429770504406080072821921475566645952`400.*^329, 4.92566905\
81026086195029671034462414180959108046082863371761364215851358052046703581105\
71519948481563738904003307772741340361605347453294058970574454294983738512372\
86609655506094902647408949184420233784599994158811394918379252152836103136434\
47645954736025541051141763711020749064298618915574051275965786241253491776085\
69809372978144233071194666270419859354079702955185296018047874526969183139489\
171467`400.*^330, -7.31336127196585783920669526276828345742698639182523875601\
41659443849250144471399039879545075513471676234861320188177395311306562104848\
19929218600289948139628579933893462164328279500726456301530121975599339002855\
12241176919579619566498540526551106179981108302766712643970862184952993054171\
85571625479208894701003095497964853012752833703051885100045170159420035064225\
7237327890461668661942012340285412`400.*^332, -5.2699979076587918624561986704\
12627262550598662659927929003388154870239986027122074890702877715652117554487\
53874084053894132422544931668956594395462898671833446300136742668502552553739\
77769275004217952613247480697623389950284798292355299835424502285997047460699\
12741749585831840867336797741037608998272655088843123675196420999490954494869\
289311788559295965733926057610990616735581736369291337873437617`400.*^334, 
  -1.666695629622823662398827363252453300538116519999110180409424698112685800\
95443116120689896765338661149304358375479304591249871187526957129342697997442\
88764510983659406004667684113189210467523078721182166120596272711306442443997\
89728768658327216560237021880648196606070034519773103871993253613483316069258\
61553582434331912114494339912183591848033525881747128892180916165659377960759\
236907188154099652`400.*^336, 6.136376867744206475564636981572119878834609304\
26114001292954682785024854940824806268863120853352824595000024159157519480859\
39561911449950499714194578456254155682937473251408938832215825199334202639264\
58698603252747573094658638748557729507218031225673843436901069331520725401139\
00777711092462143971943372376403692990821022076425290973051894283445802392485\
2883326833248867089390042516106189520654523641`400.*^336, 3.70700573823721973\
14492920634774344574496909955217467083558193692722570199590920149903746018521\
14027039952659941417133302813788635051575182370026104984187861664086611228018\
37061423777921411035954776723297278278152402339500846976796193856028370397813\
29491437089802599186853933907791363866562198467279994754776026700424173632719\
77559027008982688852534007597142856340273760760492310118053444011251875785`40\
0.*^339, 2.088833502929925154948525654895711728730473278510497311712075446790\
66859846316826363951165077795010325462290800523652476289946547937664793880195\
27201505613563306193960430881871506145847124693022762799739859261132086822538\
96907529767771475778598083194434603295163666611747177697649049819723563447316\
99403935455722589453341247974699595733162640958953692881717275953246028225992\
2628332136541146248419537`400.*^341, 4.97272534658280645477473677874685112098\
98276175058897982799239564429578269110596113050467766339214349455306890125864\
79701807744104159420582559065462099800639072552778941597824338515658329292144\
46882119258550311690497634711648917387697750252237845705293341302456354340623\
67582358373928032970229409342884647748209642614516249793126711420364328875168\
33602875329315293603145520096848339409822210303408841`400.*^342, 
  -1.289612777484521019174516723677995195599318737042667371953287076608942812\
87754495947654446899231024644574126010421801602136147299347537190165535954792\
92947732277411316637442272469720735323184280885167540104620848779382123807702\
82946763015042919365448337904224216300000874557874140721828614100261200678324\
10913074049830683581091233705916313852658280549014091498165320525004608700114\
0367589900038867876`400.*^344, -1.8038867823647708282166297750808740510231774\
41757775539011648892630787024850710572300279647416255897552087831253960884335\
48289349149053253036901003621929648852639738025801689294731062547774821229507\
14522245070949256764656381240336442799725633515088473956568703697779083629035\
84353226392806335029760720587408851714803301813140519600100216085829599171513\
016232799578676214993466768274912163935205784933`400.*^346, 
  -8.241249904320456851728148505907999595495615513319514807935577292952546585\
65831999027729454880632116321243355781287434467608611149239789299605017618200\
91106824535521045212672546500731026001946705182765023225390936516997005800180\
30175403906439388562310347400010357671334704105782239492856058560389718976641\
78475476888642446525233289030743423267726013946240829591263078227819973112699\
2739783950019606068`400.*^347, -1.2324052734979413771996269553913283649164997\
73795205674252013714282312673686246255236150976548619981374301988282158379650\
41642478593272429464125718420718500673417245029210440046892152062333678500795\
32412226617343474154402859108273937345877642449105320278552001650788080699147\
93680811162850866610201536234222870205004047643161667870745586462867249006347\
719477463570419906358422142049496966561351857351`400.*^349, 9.851118756736094\
35931796690577876446693696043153197551569603731188979105826640281283251672195\
41487299586048611579113935680018796404481600755652467793411877392068250351087\
08828423487004296988824453456364546935934010760474987748137969593868674917036\
08949451940055934073289743125954692865637322086983429103475685568072436415715\
3912122700997304787360479786067759472591447906571571657819475030468642840325`\
400.*^350, 8.6413035049122833351951634677538577631363616725292675219062713036\
19407178622277845258791651316170024352041592154768730715068837332368282005536\
04761027082819765995149067261817627827997842040754406055016440625167848253618\
82809932029775889178560614097084455638936168990768263644677409794224357087040\
21083021176008577818251436424695893109576437776362698352695433132624271099564\
529812014394958207840013988`400.*^352, 3.199923638018646280196058523527762687\
35249372387379141511726418704815894317645472015365133992725337939833995766530\
24667235831772294965348526815215975362756279920153412862115485495278316022266\
25694723216950360605221125735565027472229200813899802688062308916367445698574\
69067810570520123432942981355778721502375204521363139672964845763639119690299\
0580625186473375683300138990797426444930983462386043329`400.*^354, 1.12037781\
29276424933944981578548910163140382827842453495199476862743591205052047564978\
75729993619966022353884038703407072190303297588908623341482830279594872130735\
93006143247496362040955192733072732776272157740114160360531430733934574141215\
86295665024652081481278962871848654728420839494770600296516154838481552122414\
78799282623860076846602240807789763115508895232928231139727587319271735786727\
024705`400.*^355, -6.23950290378615250023484504997979022001446546945280748786\
81128443771446837519151287992687938053472809685574443320780332435605946443742\
21300710341895523987194073466498646699029586805166112702995505350466434366059\
82037541514079904718923097349913502561239185522087554260129074666389452927152\
15092209370647342716841887799135652502014308422187769813973073438030610550188\
21909062017618767100388328782809894`400.*^357, -4.114329045130382974767246078\
07786641348806190925927874634878906840296540297891203949822198430514550277239\
68190900426698942667260259222976881626690169688040911582096534091418132669124\
79656776961156165600053331939809428931804348649041357470766282053170121863705\
55669513848644319666744272991299706625480884985131093508949836342051343813523\
0501281216625785756836009853815679322419592367935461125847554338`400.*^359, 
  -1.190198075913537139973675238863769708470570565337819899502339556328150700\
16840059488058243961469052415965383604684930835445735611885296418304538306824\
14784351360536031760694697759918810386330978693540598822581958239350488058965\
08918227117603367321750569562806361205654490376865087413645550770717365244932\
05194727674995176493331434224657171869926555721239214795016943489942904237761\
0581213970604581571`400.*^361, 1.66569592776356830905044497702999512116640145\
92388174652285799760416505273378967921233520698527126325491899517088449776595\
41211818479761296998868833610695426052777121286975512917566159577546378711563\
50060760509087857001148224269754097286833008979715972909769444143433059334109\
55770098652938841780557407603257322325733221634519767299929596827851941874721\
64353441818562739448668619026358573926526959981`400.*^362, 3.6936249972474079\
36850007340399157081776456462501797668263888678877100864252552117450074432727\
80276223464445990128654885907319344111608404744225800839192325238196917150257\
17856210073702147644549717395881763225264175969435436416209209322346814830344\
91214604425019201966870071860723427435244546074569438949257088132595214440367\
507202166532235571371142069568495560084136532926826233096067866385192078344`4\
00.*^364, 1.94884482088744206143393110233626692232078363947839033570860213106\
57630782807767384096577918103097814364632487506613687891831851842276837540730\
91217117738580419882139774115951431863186436058827149252186336702168156185350\
95081425178209797848972223290080677445035324416146845905453452141062740237043\
77664785825579967516408251379817129032588226649419110081440887284279558247565\
8677432398324627930118256`400.*^366, 3.95808785597500060662851772286846587893\
01899849432436113073951846686673001081400559204407438747749293610739172060371\
76895121579805409094758187351452679342855229183179399448312340803413702826460\
97498042003698580222645472493886753747049411668654845705203860598232473321641\
81657587545629588803171408861091935673248598711695656266813209911481780079932\
33965570919406475854102519881225461816893655207059793`400.*^367, 
  -1.922668327112740584522134077264861332126882629696962483972362320435113669\
63800956361096608163398313254678763334414212225471618520723079865356679253356\
19148458580131221097202536451922272278269091842706702708720826139143326432200\
76165784199866845501180687186571148998660856533342201315686919259940902124498\
82536230850897195598163111316481042969154851135749928788820306483959462320484\
9220757246439203631`400.*^369, -2.1264095197525359647815788972330990136133108\
45973913178575878384921174135467781823307424188558819223585414457158856640625\
64106653090994626032267336206746599496389195183262789138619081784416766179901\
10332944076898061995554545928983517553905296299568434389672919327639526106205\
66831451468776972254942533809917820907368037806035612149452872183512468749048\
511864807452366630587014366618077930738615644505`400.*^371, 
  -9.121846308662218684748688735286582857236114041345774122376805745806015413\
54955408318094307241218340686127323198672618187437517644134703869169372205109\
45268965278179245806039046437137520786632957142889667185152681871557426163086\
52267186336184875433090768856271086535263586271163475523910092982033623248040\
41437667345653036942566076220895358785164971233228856580089451332969231561832\
2940187339997857915`400.*^372, -9.0227501977464007968470804388498483604172011\
96518940933309967260118779835726414134128786270593773314710984727510123115543\
45614384606991617737016542426098997539750105399168639596321510128038828435975\
10912668918999929166247505087899878474222166560035210636165732083468611416191\
07213433808319408609347726153014296559177145471773000098276832598012017607593\
316185910584795511143693989661616188430011647232`400.*^373, 1.549987516840844\
79332266233837096218199441758703781986342704255416540031812108522227780506582\
62098401340949257367725942508611900659576734015190049375357231252718076381649\
07362075266163116937647625284629199798548073179964843006492115515306424027499\
11659055334743599192724047022422967834390126631193684846894588210046791101880\
1742496428651820006089919050769638428712553843442506037721543083611391579682`\
400.*^376, 1.2094595892967576338316585717752362282053841526008198020302815308\
61190380652300144043216563612776740117220641465451351200176073354649497622184\
70329392007035685174729278141559732781423239896399360934340950427199598128332\
83034247260443583392975523330101124780753969800722628592106900435047253717761\
62062568035567676414830972664573672547770081916716634359336928090424796839522\
125813062807064664064822724`400.*^378, 4.143787190919182331649636002621679699\
81740693730980784832445168777902760889283614130763421903269975820828331135801\
12389131349031768545023574339736513604397740902417344505924931196565380019520\
39280145380167953341106680727508026962929677693894775702890438213584045626809\
77548628454609283098499485316148498882972670643592162192186582888623695686814\
8786047437168514764857095552038221087923837867792044688`400.*^379, 
  -1.946747339660050038976128280310906532049816108048047978712470521413877546\
64937252510759744745354544983716753556981205890390058534866556771040256553890\
27204986110634187231696455242454942837362958023295522236167691420200385918261\
82303500659912738917757911078038347657040101414229285621746267093324812656172\
47204909460660037221344829349793861984430894268123093144177763583157530703602\
8233138141470784499`400.*^380, -1.1194015413220863445778065153306765145937946\
73543230415547950196572293697258986315855161443402367604636144216597915052692\
34351605551324258039989790995986657475404251090715016132314869640389437076611\
20814920428097375333940828856982820642178244460161423288106825116256168067446\
11923049831352195133986301427054525611715767091304054306946726341716008276598\
154990312758279896605181461047235269930410643729`400.*^383, 
  -6.829340374502031248629245005339049568385914879942760785905951493803998913\
32612559919033516811098169652807106430592249435741375825137667156387636475260\
34337119150254077276708842622519753847592883742745076525471173237668669215847\
98558991458496653447647365627889235491384406720185870618210763048280548069385\
75625934192856142005096271210572576093274640150107368093047081134724626163510\
5614221787922827693`400.*^384, -1.7499911967096348137350200512310114359506070\
54190925490825067779856308090423462816327043539871011598981974255016449055789\
30622146921317506978095760158506408138497290891455852764881291601911404449190\
47599386972606868903686855483116319778307209461134162852045624745870699987453\
57741381830927363557146199408970152256768919873340672945523901910034048512895\
683965069365249585899871747100427490357720708095`400.*^386, 5.202181466384548\
02351366431904446752758794469648529878751801243174848702577451297343424825479\
60133280553663226032723219994865312873547519873018295744455137627745948972879\
28924202458880736441215612360246178665522797621317722628814959478395839422684\
07524432969468132739461863944006562611054086152858055324206000074712660600723\
6065538756712182619796958761241268813304501769439406515126549732338703432191`\
400.*^387, 7.7288165383836657066079125879112329975241267486658896597764586230\
92987465553927944316842321559734161347223893128564790352325211795865328899768\
44621152166607477289267182016965554512124901268807233955769425856157163431944\
54999360486328930759672069994167786150608088542174718686176485875082113862519\
45248057957342802132436129895245399453164560449256968703494250064299697503863\
719647963192763989432811793`400.*^389, 3.817315617628299522282181340853539088\
43824048378188172629400116812511162092536441843952306419433819183562469694108\
09091828082368320992887549219297680671342217930947062317096409761059943356136\
39234197142393709477477606652170580590159213926097046771931546437134605856490\
54913690706171870710457108795611897069167987144061616096622528956529386424870\
7782502651243247295323062500084958563810037555668568883`400.*^391, 6.04060154\
73003607891203565146410522767762196835041531294688408121809186565707424309089\
25236602185203311175282153968849038647620526512251171196952007213798280100737\
75135423829238948746247161635018336027528349704890739573360240090317528207916\
60706197616744988956719464133417826320438562155509227264851804445382505330108\
33947623646914738964100594902669011209020119584193314147856177439368159614710\
969765`400.*^392, -5.55547474375121651615088608914988392236679776178928916222\
25320069857813687344548001083706205340061640652834639313916736588467445363240\
18128590014555118370368329159801288545129235577314469877892622686159246732349\
25000959344451033367948776591182978989974425864764038165030133970584857543085\
14395661236636889877610612973206030694812094112379908724675152936215386475729\
29796672731217825353305581546588743`400.*^394, -5.229038735108683675941200381\
98940240827213046143189747585281075018432135000064487760636719439711285860199\
81869111095773980568009435042628480418518657285859905207380713572713209259544\
64187760327697513692225453766744584241767416257813726781816489922903749803992\
07867511249751352819870142913665735058377720183565620003843998522220454461038\
4126715691309402552704600577567157047203793614426532279256528549`400.*^396, 
  -2.087379744838968836009279754160717610082812257297156478142325944666245109\
91361201582404611770399435528527117051152866116300328596570854613190927965486\
33153277612879858512698712504996653717735123601821822072713570649889065982474\
08303790835808979762034900090076418524135662285330837081869176140389026239899\
64042939358110714445413253207874241039522148181792169343939666414819678408717\
8280058746664353437`400.*^398, -6.4492447183188594082400745265844328614827612\
31975693430084244655203699880864243652391996014588799346103336334826859030903\
25423401784324534404003893279214509141601157423968418298485348427304276346836\
94707321682823237425932635317759749813238182961455257507861216840711041240225\
42832957790853901930745186196359717970718578141230854156889077276191360719021\
469516299458989856328282619026385173415549248164`400.*^398, 4.934386297156786\
52981881162283525692366402383765708772718153633982030319471188702628894641844\
23151251125631529938401594286249255644172168014514829076455036748456169322658\
94965205195924060188054175426334603813857339744040719300087403504688971494668\
55292175894856077092692952322672119857233829569982742446522689935077953224658\
7081668675753186846074058222001419263528669924605412934242401909714182842853`\
400.*^401, 3.4993648655258818559020932434226935626322833102590621151934622628\
47711722588794555292094845305889010674898143720064148669632384783150295496147\
44668312537522493551833126317296219199134702440208522831805911406840059091128\
58992508918272577129724610288801535915572875894704869989905687226375170030611\
26110529999285116097207780066026240055514696716439697226850318351015247145777\
005515692378694289581723008`400.*^403, 1.085529109027537779495150927706565613\
09654546923527688154103482934896688626896582640161999408580655934423690235635\
85979907761870948071873276831648209536600751638107309204261811102288024266375\
73034824904413536398109079451208123057143558270443032382548459641955553775626\
55615062965251913373349844312267510940910443394775859679849278379763739938380\
4475637536249398559967561172905668509050933282922285715`400.*^405, 
  -1.794525192842158798014523692593704329277247500303368972551460093135060297\
03737692622990701152894639824014373579176588322282990331140417449310904887352\
68103089278720078480747776479209537403856624088994007729945499416493338478434\
69881990570691664393978319268045689362803825131945955367783554832742897619075\
79994943884896579762945027586070634396302960705070285921720943650203242054582\
0393031936879427767`400.*^406, -4.0863298058422438782370423431832800467720781\
42843927923124376717469463617651852195660629056737858993004661999940680279521\
10774981261806645034682929568861289890540159175507591883908799367446768424783\
29453472868560919567179804139106783998732936180622128333155694789388669415855\
11539707336429471860349481402759650709895561596206210672163441874097232320012\
235205550085722240455746082386588258866873824207`400.*^408, 
  -2.318109266011407898043330599618402852598888529434872051783641372406240591\
23957351805129407251438456364692255691457128306791123526098914068486355644206\
26616836897018709073617296274537077805529535398869227554184707567832745882285\
64367075841206630772582221192510209951062297748477845717208576108987208685713\
32768843358348894400063631979087016928743665757320980451713853887665291790518\
1377523322557110896`400.*^410, -4.9887164319777823835710225395893327787686836\
13164174925683946206532369178402421391917187927606001356643856094285576320829\
99752085063783235736782414587208302894944968015831846420064536113015811168591\
81506035928030488184335039630293964451238797473119697369358226628492555449941\
82897047567105333241414566540563861599743582248150091134364382095863002501060\
420539219352361794153178787707286851957888476516`400.*^411, 2.796315643369782\
80958133964202446902637345558999873595509156354039848295765511629029321457308\
30426758090696685504318931096727409794173156137956138462000358982087745564034\
68857853577884579458739723583111715609409376028569007660088393244306091173447\
54639911869820657922382981796923592470589376041174828624958297653193150531989\
7729240398152357938121196000761203254390846808810776491561642159267073992896`\
400.*^413, 3.2788004869037159357499507142570438525079777668328509390149008211\
82011395187715816095804620389958605694733388188176101350395159884468300016686\
41343522372118143155313434933390612328549950294830182987401479853272244609003\
88564158970875997581612678531010512058839339428744489711857736707715234669666\
47541574738490281094990286282379482274782702717554250773245402089520741679509\
044163150896683843330679528`400.*^415, 1.509232620556552468040609188782041169\
19657806719673874763738194122939154159215902882397509396000589598246580706077\
04103342559772985667723190114644903573361706704638817057667074518532158837238\
62022316128315003336230003753627176980550999469775239268668896767129037520526\
66334845111943766470247516335232201512459817123076579144325750098529183020952\
9758442729393775218739323385006828992884502895865150623`400.*^417, 1.50589881\
40821362448962443426996065239597602137049462059988191950581511480115748781591\
10490301849741437400808310359403720328418431941450349985020828228098866947831\
55465752671047762823666107430550008792017728309906627341813998554567275148688\
02683624058760040734151032268182543262091850193696787101763695287741802513890\
45760750517890830907700176410140996953098536695546793285983954231918386732765\
406195`400.*^418, -3.10748103360026048061808426996595930170166801523312376667\
99259869471463827266645948611752306502884925937049895325752899858721484386067\
96536564888789545588116160810493728078310892837447420141042080844653347824360\
21646455987292911907998675656411463755116541296596721185043413278698739708509\
74170816453181223912231297862154780298794578904530728669682116691715001134484\
58930749771385866464979706839667664`400.*^420, -2.588368712164181918841686452\
31315500152475631936109288041342845316248931034280549721745134530284148487663\
72383566038786126877748855668414082513922808011920308061275980660778679607524\
80683408371829516011705937707088783488641149595026040909948015619197909730329\
71221266521856068909571634421227441063295174415994021993851461321605319922856\
6198704525139659736709075509774298719567251327714864529825312407`400.*^422, 
  -9.476115920892660397931479850049489178153242869551437015223837175615703267\
04290862982181831749283860259400907070444967242587627363394790081273050830268\
23009514010175432515425471970695815912361843249998851648741144951741550550935\
31309781087591659360790133356932355102507009321974214862819138110749099539131\
18806349036144380536169917125759290346607827034867475312639368664556190583764\
0459914228191525122`400.*^423, 5.98813530879221416276391726410266314532387970\
13923987918187039621676097739579426669849902563865821508234144600444527811904\
64699919046019464273863573210401458425212790515387877353905448015859335801064\
13464520763059916580731574511271533297267837197211167412252243579558294111144\
69051258176693123899328552752077430573245827352230117171829937717134188850459\
47741574864040280967477070826676938239615933075`400.*^424, 3.0961007950216826\
55696412175228468809728402784506439793855450097517774410486481483743735990524\
44160872149482397185525660666966544831599661602145062275740903791696697983915\
70711766688978994847839683491126299734095731674012211609834226249981392355351\
97885782631890616216399975042902029515308744683258823136503132898215224002198\
97651978716197613597875947258705682696243324335814950188368417515068475655`40\
0.*^427, 2.019417379440335776601661043989328528561349200654935116747570313965\
45272448935829422096679632835235110810441128111099212844284250380809811707362\
79640462664943232676118230988615773817987868331385040271797811977375415939452\
46708246004331660634924335972235739568935797482264916883190370562746942541679\
00507402465107222222834396440276468076675959685480950779425966013661804493624\
9173564447653536705767263`400.*^429, 5.48088159036318435086057868297111786721\
75251093323693627214798057088027884156034617096627317861990468551262594926853\
98946132676280170387704000677366016406837653343378000131871943759833190393505\
18555733435160558560024590267421958342498279724349066019232541003537243857093\
62727262592342619412193923180662491119865697279675675309040948876633283442914\
79223818761112540291739112258180158395136663046154215`400.*^430, 
  -1.902942468039822760706995005732505478113899871447673454695789496378552968\
47309189163212585486961296153411857575146277078804226529289097842144232695742\
34762397932575312044689203203900389204105327923793637625377314027838323484201\
48179849918505405795925528313053359708520247881009752284206617445607910188832\
13249742781681238101614730861607314328686050409643476193678759079020107086135\
0553804176520156148`400.*^432, -2.9419202409580870963339312555615766189584710\
12926223818182179696468108015177078261846191363936924698996864517489100464084\
61799636807016091352077580596136475050961084703577039210139949553275196046372\
54750191145997957691926787623743220223758748098367856590167092152869143239674\
39427347614863501890990705876638434316447637855762617233302496611975923962537\
310169733622473076665748510317919407793646853944`400.*^434, 
  -1.552028785963361298726623848406023052046867478335897371764490249287975637\
32189380712707558589104682871562168782862156503662387476726962806700483921341\
04738089861354124940640324976164770689936781390624433953853780115756667882090\
35815656706866307617657311305323638978845896795090201818074950940525082618419\
31622494561223073124042891371865125289565032313781677247356017224653938389659\
4351319848468770727`400.*^436, -2.5348137016344186777201641852844161075920257\
64654665317704041241688839246482065474913290031390156597514983890044801389048\
19298648019557191170794307503929551682395435105029755256880304693459057927516\
89900482499038586379635216112952660846588966956800783631648453759832951181989\
76458910409075121274659374981801201480069543260163665758787432759044034774747\
879202447005704662515718058302570798659361385373`400.*^437, 2.741788073610652\
17425097446701179364897123484051880791943176222966357792283502694065121883036\
80612376911544035276229418875931583882840868527566784785273408295972160798893\
38613729902810264171201227983731100000895895733899321357503826569895036575806\
59975640941982370117555280459707514533513147354544963712645158131361247148838\
2423211362576760795015274171314857067226365484865951047101892283232230922713`\
400.*^439, 2.7297780192158936231840951605075132900509453733574307871634873732\
43176421841563099034154832276330902387109276758854539743915764003931142866743\
10836822724744190517632932046686850566822065036110096259557116386688535391653\
85108942971126726002113417895713997883068689255170699633116973369873227681004\
07967073257401995726124485551796205693211193380698135251036616534958816280939\
661812986698010960753560665`400.*^441, 1.160374763937836549768814774883236474\
30743304859364631579588703778517284411888421751852596581349389155601675711291\
66172363197275789113747141105202396123689468704751646004056543874828823686053\
48850477875747235340790670695449018400049079147627933236535905591193549515597\
63819999960361244011783106465303305890273835850858050175331750658698206600711\
4605838337223945823008302962252261627334533888866575205`400.*^443, 2.52043582\
77664153161814405593818805161580305304657722128789893354456944773378314950450\
90635268944337272252708752860895130334213821911725202474813008418035974436489\
26611223340591846031328043784276857930401049074589877750060557400852094879349\
03117288682052033283308467846472731941761251186866457173000808348296247806931\
07655946418377407397401596637859107635745299558314371117970204924763365705797\
498021`400.*^443, -3.31183329910923076619621608010177821652619450392724197458\
90653674429565563302501600707394971509725192807649037440079026601451018685297\
41433020456270668758432795568837690012781624386836586069585891205176608741876\
08007784732594205412429324200068593580763514711315853523734934833384693556434\
05232641023556183097926845894053336167097988460190134017394628988351850712651\
44901945691451951183548639925680102`400.*^446, -2.495562281673113002168590370\
81912723833744875005471820111230919349592864460051479689237907664669475301575\
85774852408347233544893238811335027982661768808380039540974091688541092564403\
05456531652677930331022751166768661168345962391532971632744824116330340636986\
11669259792627387748547009395774891996228869524780487908668064855769343882194\
7736451443933490162086182802461549600821081136308467485720759826`400.*^448, 
  -8.189000586170155956511654038617819480537240403311729585925008953623541042\
68262877226991229811255155222421297121608523466471245140590097011393205109713\
22035557115617539254515240721304486487749025082972736581818723990297745644240\
37414178850223031639840494056689821225559922855929054933662863901948673949452\
90487065855085583166275356017986204914980157520400341542972639311717152938066\
2878902956967048126`400.*^449, 1.63326657839064184751593101148835710114956714\
88511764543860485463227535035884807466254288322515450345563312151207184576697\
90451819338801690494957828330420270308286824994215751234533328476890231072206\
97135485024720482347569597782764748819786089448707024198570887836512642512558\
17252559472765430697478077902603798830421118066528281627164133568492031355606\
1472163636557607332937293426357609291665390132`400.*^451, 3.72823154886278887\
30345547268020303541845288900954724267256933733210453969777383955870218769116\
41374926442004608393782161593939761567208753095643652325197724223633472654955\
32307208591115568433824728084409850505092559953475247348705426840782818731547\
57540857687236068687468187629276971227250237102844286271046635003594262348664\
09953259144719622822882370151818668969470043378276486218676244391132015554`40\
0.*^453, 2.248501211699245886021215002694078528565497986404594382139909826611\
73929721833144125851588306757042499556180750422994383270171367541991004489678\
92277352502889956952104630906642014294726511047312656797100399246442301941967\
34423045433395766106531441826792450702849510163967218515693309599727812547081\
53567907961512951251526872055356373421375118993689093869339843116280757435228\
2389912669178962088417649`400.*^455, 5.03505462732735352670149226554889898973\
25090364726465091175946665816292379995319669705729576037602984124961267537189\
53720344729224028255667069582918407083251778300427128056354889214329400892497\
49904853306191686091011857141532326632949263902002113936992377965954334701164\
17141216983706138815636528731821219462543124636732799797024664699880361659029\
36922750063185645321735458781606133687896782969107738`400.*^456, 
  -3.311145552416016174157365466762607488360527406354255209728860752751602581\
95727829201216377874570719614171311124378766386555628329210720635654643827868\
73928782598490895139717627548575988697676686345673119798735565783522045485819\
58061209837816384012021558715192729884684821887241836956154635661306886482677\
01294589655293627319307579137438599288659040985858096139866380376905016313852\
5460588451716415226`400.*^458, -4.0562941719516601593546976828488309225224036\
75294072414436925397340268386685121616832201623805094280447601485157352100030\
91256389166852444414549501464641672538220765112050094505353088859431185832555\
28643502390836045742962498996953888708621751636572400040094722853299163486395\
49204103986361352039660310438806645793739076580288096379127111859243703659673\
711334387908292601249813884343387684887733331217`400.*^460, 
  -1.981214044597136266231634663673647627588924980942290375259652442993861191\
41348708082171954166308558510115729722033068762910179417785797105087640953160\
67974507811667492553323415819832391106033736479678242706799974131865465999847\
38594633188256497336329480094896018578786243907397793684400557898667760605049\
52454336430798001936082394730204329136574081550573393543166276307643965403175\
3622873307626436492`400.*^462, -1.9067283597739605541449452666415168554416648\
16984216413685646329624116725281294947234656408227902965479362541844715215097\
43637671134857868102087061414807466617677541481874141823224302879723450520428\
49518770218963876722011509851785788351790551474775355192392924246836446995668\
00907660216403904917843897318984505731397379225346312877159598744413745024438\
112658652536660782347694201382982140328823181661`400.*^463, 4.924687876792478\
36344256202974726652953998599960033249882019550718513180167864968351816797177\
49772317522343589107382243404073464041590175691200405227082598879785400640599\
25664453054404551199065567907758370573991284540981568785502708559441595414676\
69571125102383207185959226045946326938347406106251791372942117254605270250268\
2253611345739830947557361999229769168304533809981610592567492886855612670679`\
400.*^465, 4.3275352711243378672420904636285330065471070995609759148449016624\
39571745550030149435172827038277724773524945614823493217807657645606648176019\
26275877597001170095518038678936842824006869724517585891153073390859662238792\
25909399689870506196478796808881373116661673099803590508798705535173295332119\
11215482100977407625826859657977665665757998918346375198614691754824506508350\
351059287031814872506635978`400.*^467, 1.672891286521271027061873977011517031\
96672638111127474317908591600046722852908013875314193148992548391776088069136\
18579510861840642628487521857973129320844846029556329305455147256740093092286\
50265727415266299110270558895084559199735187890453080349413018867122037469857\
85657576227598344535446663907900293375361461886338883972201273839651978080730\
8524527538932013123235896976169871452679191963006565531`400.*^469, 
  -1.443432908986583721685700051396399707848118300854030615864632857176457538\
14875935189011491179219023566831729441495656283683304005766246903688634360910\
79533512684561803004919516965064415825286816690217867911522088020558294590257\
77529628188553468319617141778313727265948651433489290474430139031501558804297\
17513908100272989971939261026578232581859424967153853480474658281243648708441\
8724858994313499118`400.*^470, -6.5879971987137095005698108555756338149202669\
26536289923871457754219412772901786959319027614884329988214639934242093430105\
68244375824911676259948526022173941174432467478409876666040518523292890096092\
99544675165430084740616541697531749118012438526399392892144887672488718003381\
29489197789527806853878569161789865967962026380116555150058017418639593494871\
767659139313520048736856677661321136995654583222`400.*^472, 
  -4.545405176960988556458081931788664412494831499024634142744435930292582118\
62398753399781985182344497981861620483405489103661407974987221983388848376420\
92181621545910457924152763310922770924754561762950605819011826600124057928855\
32278912375978361654537794922172683991585618154873007687017392313415760143292\
08598505048493276482954186732528742502173726933250518758351110352628363162258\
2082225867487203374`400.*^474, -1.2878575943921050203362578442996610599300612\
81337901010587573622052050333022494364292612227516020886184071687991430606563\
71604144418269095057849993655332054694923576028525377479833988489053465339705\
42673246283356809794529575337864390704686604939864950138099215575994961525307\
44059025136737373686726876099722010976152125224480336927689894337807793681483\
251408203496643423010436811463824955390658940718`400.*^476, 5.299082114837070\
76104221468219956715442857606381107057471972075123454621466407813813413571686\
64336205297824671709589313940756380889500671624443502053656275271888256923309\
16149594503718926110785339970845048658619343626516574797293284593914135621072\
86777078908246248909945189926425532852526959848762755964725744729407830232137\
6922606799271135354313735453984162188441958531258693627041313385437119922254`\
400.*^477, 8.3952483820843286702304291426510968260814930342934611092223295922\
35284053169365708376588436242648586870623699409833214043429170464325514803807\
43108252205233478970654809454504660048350231452690676524709154575202013931877\
59990748792437222108146900971583382568168891155609117645649986189976170706335\
77081559446091991797757172020429581162186213348558553098089400002178429166147\
180236672190593527455764389`400.*^479, 4.682323271020463275551632706725534126\
60281411565826548147701412117859934047759176694765274957310138954750281848400\
86728007010736566458496119150498717025987467456914964112336936390945686420107\
69312016610571872981356955017130585904788733439842457915873605773810825785892\
15978739809559203727696629544893526096776407886634987321527036541173477620988\
1792187170093399836356940596285425975851680638442721522`400.*^481, 7.69973295\
91240212375302874342688479144419355416482947759693468399692744359051686335786\
75621287944724858297394729626213822110338569077980640852127912540519533665529\
79590575977255902398925249176327134737468792500895797677836948629357485785587\
02013478638479854395656296507263723325831553677497928471646647463087321612713\
16200144337611713877486705231742399783095695686884133368347725236742906875673\
80487`400.*^482, -1.000943602695769290655257621894073170513676522950524533495\
90212706963753858680782946186239936815749178372222789615718199307115488509927\
37224796237592028118930918117434091065745298246599790730468809479626341521978\
84939374702408892485363097537782876514528584637875245510182780492092983809454\
64776860402803388665683324628559823826657148261493039216683445696485502991433\
4773537379339225636486275469440026`400.*^485, -1.0420107321675100885476647156\
89586521012524522694434998111272509584696305446178847509366577288415762904055\
00910521281042845250668433139409138405134978150588721158477755441576736312745\
86768493062529782116636807764761399747468364295470451706008997228590289839868\
97153663430109248195851767663320437494669944109954426010969521224908638444283\
396583993397562433045474848465923315964360557064707927451224488`400.*^487, 
  -4.666690318089361876914317964768164954852658052991812885304603734108799298\
74412633865359524761237619117833613139725293423442386685358871163808306272302\
08363498224297585381849750872104672030528523539130961030626895672994139551420\
23478567323263528164420717897919150384430285570560616749376029446025109549822\
63402776254242295464696369358317698649421437439550091820729835215586680955496\
999297584122058443`400.*^488, -3.20270674230972864151610342342357600963008587\
47340347520383584566034180834298658333748668946924731548959845967856034006763\
38064763458352312933676248160137383802169753645204075892167670096965538618398\
12641945090721803084125589305482211700591980987408325290175316750545404583827\
31250981495718955179952786271699136057063138178761521311748409168950218115189\
80814457299081348943333253737281618052059080053`400.*^488, 1.6024097291817019\
57841843915290993448431058450802812426844579167239942471026892590307832063691\
46722051517561068552889172928467013268617355385324602295901649202339013992191\
26470000051309944992765197648004969165695119837879934872740604233394781870081\
80333673303018807144890978606624377374225145262629016636391856782093102849287\
774600597656859262399974332824539317540460195487089877863302866254940826647`4\
00.*^492, 1.27006459034971251230768476526656039262422781766852796020538593497\
13664967181220305403703321379536885117930953001357091488784205425053578476826\
80611284995401831089643650823207299449765967572901836621063623407040026006314\
59243505824924328125776359829059971229650480149890813039526262835878437358588\
55438379760089395311001252954486487226935161660216634607409572076851957553174\
63645656474889671997468616`400.*^494, 4.3551421348625145980967727993701221838\
11385379282521570719603427852746518548342178893723509325233689825136506037009\
90653465684070591884582549180174437376688103320853221582183138044768620331483\
86639351293679670575082677855985346547033761880108012047317710002074928117576\
71586976764171761862938965680436780574720422518647849805698668902607704214988\
353381574615891592805897121154329569602439730596359568`400.*^495, 
  -1.061996608041101666176493244532619018236714674783834507195730013905561588\
38603638004022301789596546119319567759430435685297371315314952493167413900950\
43330103791588909869629410873893780987141611067897589309473477575791088738956\
53339080702100393985169922745847888189560031010884930841194494554349231447860\
43602498346187018263843492131879527268246404399846012574034657328727673837401\
941543140873875824`400.*^497, -2.39307857761359948166486822596625700487809906\
37873975646324605880856270401538701242281043279880639743283374216259770554446\
45411792730696868448255420555923056996847895455302938387202347541347408923470\
81521290103310813833675611846884793738349720258434139418559218170494431108754\
99080256622076296877463564656860963778948166945879034227979090544444721816938\
40373627418871748225025796080873935470165919089`400.*^499, 
  -1.519769529357281260714138192408168662149310140277195646172801484359724571\
89394292959232173061667915276405317759763627003825426729986119929152780278803\
04030652898962147589367677141439559603933879996246437507694274695303423699422\
11547064459109512761172803313388056779054299549113191198691455706440188579632\
70405075192465431950504116503426038998406544439014695384437032592102643898238\
6219574643640481856`400.*^501, -3.4801582670963225632421190860479657408134049\
37297476935181501227422917461805524880043547289362926854685016552719313846578\
36266790005678234544457251650827671595191013797715399650745128114251535364195\
52680804523596149399082682412392237549505441915637295738095893252405421037831\
27896447710666677467802923770026425850429079822769235549312477560012673521162\
089524213887983186567932996799867325988475200863`400.*^502, 2.725396505203272\
47146643121090776951733048804090381937512669188562821150456093914283428703189\
73444668675297689176197904177093250523585308259311046137955126663779641746088\
76512969655168838262003316814399192423657076795684146410789364647510860314973\
85573564193313775754928981304060919580187993039454561394203985528407053963044\
8752278604208641679095176858480831193596154766695857900040244559406507049716`\
400.*^504, 3.4485020502060805720770366038479678012160814197055974435331400473\
60178083667299606726291696687063466945323546390774248755300260780058353766083\
48459920519672216889546723859036612815143924004176230264640087321904481188185\
93853223110445738735288708602432241769291739240365157635179447422552915625648\
08670539395778392292535158982620206692551239534355891231492981235168502793547\
163289512555513806738460103`400.*^506}}
{0, 2, {0.0102659822546843351891527832671186941418278018536382627181680354719\
73662675551920249072381929529049056271278434100402331288639555183049419053593\
55051347500962357110047340949664420971736502301208086647387242973835204664716\
12627478275750375058007127296617789735061464915826725563791060464901028923602\
92687789485367337429589453205661624391702405886715652432299755460587666292332\
73856215464352515880405222`400., -0.00684398816978955679276852217807912942788\
52012357588418121120236479824417837012801660482546196860327041808522894002682\
20859093036788699612702395700342316673082380733648939664429473144910015341387\
24431591495315890136443144084183188505002500386714181977451931567076432772178\
17042527373643267352615735284585263235782249530596354704410829278016039244771\
01621533170307058444194888492374769762350105869368145`400., 0.001360980864761\
67165902038269602639168768239713040878701077450915318475842507120832305778010\
93143467105077798760423959137100366806849003296466801346750207235016242865068\
13581138453121995771827614978102508924990719794500935212132792854722427278485\
64029813621371067698542400652314775764559460853017884733885281097775292823255\
65753802524435935494574414738095687668947237069054798906583025031139075243159\
45`400., 0.000461417221174236443830329896950343559195229418044131252054860353\
77690707838178183442446587328333512333962593582355356385360107526973324311825\
36895817698200912100786657003392419618208991037331629110761315647608495013071\
12872757144653890202958162637690521110325624243940195280071903553220833327365\
71749777884424559571715158512097448546097595995371741152581165281086373735668\
59064048888384619646411491954`400., 0.000135972853541273750883353050636265137\
73201949213085334657258521565551767262642032978934110063922759780064784345492\
96298242128480035358784044686067300757735850289047939455306169986246159598136\
25481825973329662100878766523935494735024375334332318899586236814997633276274\
13956541346807532686512861687460722095387071773585130257863754667794522816822\
89430351102472115303201435648354998621024360238721606511`400., 0.000010713829\
77339837160663316218250725461325119366274523152827618645463000621971337762163\
59385572507913852601678205258240194663849317149399926818339811581211101287162\
52350755059310109441620411721558651662545127770270159812468077307678310310464\
96922416696443297968706358468794245603803180536260213242280261717698691102441\
17495488270583944931802206513599196146427066745189699116437626759088470078937\
7228436`400., -0.000042085368327867004227602493687906414937166297530130446586\
45570180794924943701320190605191362051537419234093983251630317383432315333225\
27333949905846688111599444194017197182996330011334098449608984594071604706488\
03038206731672280348592425685194604381250699153936026309342901208563280870184\
26200466595087349170390411401681756836652337791352746560487603513034840296344\
765349831099804185060734237086124197`400., -0.0000649916730907588837195426955\
44292823761428492689850489518721278174501304894876732652539589675131325043273\
15438485859284997177776871628183653713919671488790938220500010163103273712421\
57489965391682543739851357143271989140224901394829836124598177081367447268065\
24861365509661538308295721832404522780841697612633273874480573363361880393242\
95364974581278702723800600962897772560111080547318706254436533238`400., 
  -0.000068780525409357728695505788650416764633403775015203782439309042495338\
37361248142888389124554169346097072470746373045860112133057534852201740127891\
14489759064340274318763144505379867200148179531425857491093465524889826029153\
26907071886326177251400787652374183903208345460886791863386586075939078537459\
26641919497434034059605532940548865923099480613627422589222375478321048440343\
811482728808400870888778`400., -0.0000492812253776709207054833397176163423234\
85268593614230137912831022419496231837458439970128966898952603114142331895483\
50736409806861056494319710797780266673480669147730664643291450554334830076843\
76406636277466504254058405223648873259206832503016393040142559886740483329415\
74816149260173568452854557291711685281450677467815179574601135448540371746830\
79901456851435242895175535561482080044280247541495454`400., 6.934854613644486\
72196236024821392925545037508462582521296935519858947919350785408142534108681\
32159038925739192246759142718451546316732249916192459589675340498961297590676\
59716168746428792579127894933822471545165112353135676757619791341142241418278\
49482014921771866494516186932229143179574387678207589507122048369885599846248\
9811324055548358774613203730882422087273284891167537490913217749421203069223`\
400.*^-6, 0.00011538725163164042592996676380898983344358094538163272294411221\
86287136667029387763010133461514645465069504662607530188375531155505325409263\
86598196929255985920145077720765958092447232878175540821824462266836437027500\
44751885951857744918195182424644541612135108692749467423879550828161389354402\
58360773325314848464865311856929366398213385815142515313372674042098875265977\
266084795242673759336950300688`400., 0.00026996242667941255821567928707061356\
27163328121630780080340355129551269822565904888409317499806487069823337569853\
70784753230706618287879488198723513800887612880504823144706774673525019223648\
57437800497506289415035483711476434272643992960904604052319551322736201930654\
68185976933121947483600555186209685520339261279388667233475849610911136455667\
13239193994175075262826305895956696683045916856821248218`400., 0.000376208584\
88809201533703412363382793471217502953588938472084456070193165574968203139265\
89877215064319645821790325177469244225703932081488093817585189554106448178829\
20981109555825320161047754891877123695945648064730107650372603041843878602911\
51240926033883300943380753008653438370053818438858714381793455858670657851230\
88675288018062392975465581108129090555581341558213886091425338657895560165409\
054286`400., 0.00010911551589707815722428960310397706286016106248870597331777\
76043808966031600304476957736832470202691862568008324450684607233729860568671\
27754715121677542753779164186824501660786549022556927058366417068922631431548\
44891945627869996465262650623962357789680374573975343181295480977994613960554\
74424646144879775991518486251395987722328583517935931043171234621319741150194\
389942428034801166473285589785882`400., -0.0012715249447051386564301883880077\
58081683315939323910179427562533501102178976962867321075662215246217085517092\
08082158589563993678613054971340365380556101877521714830277368982041102067236\
79392702147310341018610601681679794693516294413032556574555928953737636395201\
63484898007479888086254603804903149013126591439326390598366657399995214846193\
798789917696571524219640825737494402092155744430026846784528`400., 
  -0.004749704441351648750139774303416808696375502840103379679159683085056563\
24427406367177698818864393622387172397151402429675970458204338271966215852339\
38463415849327602451919079735597469740371441553249217864366771709330189034475\
51581647630303261144869224933595345491111717791738716283224601321812625287566\
21576348156651570086885954347793004510056505598740258882618844881802113029434\
9028465229070775059297`400., -0.009405143619550866379594288856235622207796318\
56539507397555948463083501725326111466799761782275506793970365206056501404533\
52497491452823575917009850255328786743024966467061630355768430312976269387296\
11493975874356892589679481088123639654624148808929383375437408367652009119895\
33321856651654505271570989667816556856529437198217958298593909644622160578346\
4808868083444699324169108105291322916140760876228`400., 
  -0.003941705920042391911456531041817499740893200352871130626057889091285881\
80754239822146651499990562883907073176431562476202052943095566762644608183588\
66434531136718001109104353908120373510943517430752947263590470543136748600036\
58364701507209826668420787150658980613238206888636888340456006174018093340444\
13506869787714129206490996705815299332451888718740459424980793031571976981238\
5802997520281848322791`400., 0.0541837191321527682444157505330734840489023029\
50716014383313026097203034550689434780256737494237596201377302746922341821019\
14404724287479701031927635101543218302133298060224780251791686521904244989384\
18038315188152016222099502738446897751169599209348109764848232304202846559728\
90672392175044619423792992316098474483396501942255218261596564741898415762606\
97792346229097700606075261863384873461617698775`400., 0.257594504988510162739\
00387995816166158082418455284641881443438079590252676359004484712179023196460\
05689350002735439883769402082683661850743315103365002229818321644665323230694\
61134007012458764963032155812419704940812810467254617987240664657414230326461\
16440220351654000859105240357184634240687633483040942201634080962768091767014\
0787386880618769533226067917564096415158023282216807154472500544492871`400., 
  0.6197790436554479812661322965705071016459113111644779459958855229540552204\
25690420333412060503895466561918072396562450154046812625315712145993150141099\
25757431968547127595989484963818195816472128024235767686326380797878238164650\
73829423046561401724921544443707914388079271741712743021882765999405572053098\
82210620142818885634068345109286883802276802699386241859340018201957045040036\
6698941983855976342`400., 0.1788166311564375902143894424493034334206410365416\
31834008140242829874973808269112455323000292003492616827354813068545097013919\
09900578889839973204446623003375785427527653391620041030338895637874690317269\
26450733332283831318725449274720381685273702075028204747568095805564091137761\
84739919334332732483177249868424776607648563252596771611146718521427990917895\
5218259863844704129224311860033146371495654`400., 
  -6.193301522816119770409625988629737281962674566885364742921885724711353646\
00236604020884351864265519200508185407607295423833914925752122100157422631547\
45740226585158398999036436454758676429682421138516457972248304591907710319778\
73223455298189219839689706012824517440527904725168258374363710636077611044215\
33876874579854212581894211144780197091355791773604564383013635074908768083474\
2851579641403272006`400., -33.17301980875179898947958501732650188090163630126\
85520169548627118583002265841191932976718375958731252007158529518427084144400\
43328147039205939785561840800507806156212971314338883894331249893530504880394\
24137670084601073769996991272276323867683825790508049513968115489036953130380\
04287735277105292853548644090771073878493435346618380008368087186644799950575\
3447466015278784336262418650486988223858594`400., 
  -88.14626484901938688209085243701070369619014127095414458778701697905091700\
38196545001120341931860574873780352470532597873442693610150582416848464479325\
66140060204111909853544104850736233239488063699464732848438268896129061558454\
88014262131466870418224314906537444763727889043218986803259318311083488039478\
84679953285680166511929690070885688024545464940916901878884396416332385601664\
3561067771642155717`400., 15.947107458821103313489509768603465061434920173060\
43489900847178327848006618813137299980548592732377010012761679783178734100053\
81341298084877227469112005403268704970907089613672503836226500129912020578202\
23634915833130972895788603609520698982720481578784578402791101962889179782264\
27830535925844437358153942681924861003521262019641994325408250338473996686076\
007794953344824910152472082829561113598791`400., 1513.67244352164883228168371\
16570905941328522592553209465145604847020062075863731876715137090913726443209\
49402768199290316522208614584611120008794478348922391934783459662248999038146\
50934221213381422443873098167256676255189218578584614404951789044474960281792\
40739074616598037659247485382185344086971630220655084686943412599457588303776\
26721826086863515787981150763027720142927015168145231276744901164`400., 8566.\
64081303267019557332133052565932363040455689702997311022524642414022073466523\
29427461754513224451987161566342636611980932274032854098094116722949536046940\
94018255475873298664839186906544761395023925947130215978473354188444612535972\
11919169661962805976048418724567729154959714949192435893339525087504275214897\
10030865423713252990506940256044539027354738506713787732260895826534334343768\
67725591398`400., 23342.24967751080572980118086166483940718583000557065434886\
55143273132466763463510065613188281298029948465357749083795191901100298756202\
50684758192979689468547954248025643914462424554709212644598560683986037149528\
98111579542603270103976406809839097647334272551006630169223998776451918926511\
39311760980728692478459416433606002673559803589468972198739991268105075024086\
6279346068875780147476774407044011`400., -27402.76644091929644421221923264577\
26044595532356176009950355225950325309189767510553777405324037625522055436040\
84893690928767246454138559676483556069029133614576915029345752046530554120002\
31529572273839625296875087308344229925485804813095208911743268812800967803440\
70312197861822700515872274682287084358651889615443057382784399942989375646932\
5428893899219819344272456822858277185412343168629560990332`400., 
  -685347.2034786352607263479885941111074263882004105530347362652320260915391\
41311897616026342176489838769923919033656381229978826359027734999892921221542\
23619987347354920139369150677761574395619171312866501984806390382035276704374\
47075496340964545838012524299714177738386038759609818004780252393010692175528\
78692769412886214664705136189002979346605333470142645130833513856646866275650\
9827292463408564209`400., -3.948145709261893122570433004402244754498257753636\
24780468433598704125714977610927921220461877753675380205930815299490337652435\
58393313533213871534523302980124855415828111973972086129508449467071916240235\
46857141044568821515082969732465852091807450491297548846102117288385316362090\
31395374888034239188639841344591582546830694400419015845969921126086262400714\
8400486444094847824794548588450438721208331`400.*^6, 
  -1.021771089510969137604885057545910722917082658076917544822234166214785687\
47072459190908119838123896840621942784479573783271579193693540137256250397986\
23730252730709290076166774521568595518590916300590177156328015220069009213365\
84637284328939611986701428341041206917160981810755524208797358195575212253623\
26043783074723934984133072100517616312040365794360966676780974960313739898304\
9818539496405966061`400.*^7, 3.1893051314844933967640509398486283371971126176\
16433547002548705183318915603291876239624131277946235697556483933846332645666\
91930085065933203037846358126917574246746468979571017680847390176766911273308\
87111563789736055721717936838473530953024708876394520882765361379294230994763\
83011986139480214704922165612045470467263923757320442773245055239917490274138\
498756557945500825576723490474774819332217551`400.*^7, 5.21598941551420735624\
02083161443349052045111130431690393039680588702029967520125683884516098387801\
03892340168043631028546158519568264187190513146770922645185483859480435799071\
26298594701484428176942323816241904479083741763758918463004840000890155855947\
48752931024610351986469145599603402448035059460569863834595547848056156271934\
34447621431775275654555884729484385601793253083992984977062877240393897`400.*^\
8, 2.978827033848929247969705033065487053727855888822901769007358176921750518\
41081734304741155277031332112069834334247834714439139397215386731466191025707\
16530371006216548636404289533297970985869284821347342102858360205498333176683\
36275969078081735952753677211732331814532172368934168106633566814561182275064\
94277041821439341277409899877941895205736819579822833198003169157080092709571\
5928484842616089482`400.*^9, 6.5590420690155696940636602725381316357404631310\
68950139137357409606317818470714889688368312622559219088123375513005358098865\
56611273618125691437974924815253763839512569140642364257522996602774678480893\
06961133079305360501033368219941085407421096598553848881174398934392138544096\
53509350278882628946470795517411663381118959217322650538408707427070891890894\
510572334344701191531084503198887227484381512`400.*^9, 
  -4.765134508602475022524189401157899583877380563985432982028698850045742964\
82868748766141437416400934009377060788036812634724953498888787258783772429845\
02108370964760936222409709658139894732639976315656413475517758720669788784149\
51840127993869286791735300209283095037452519037266776015862497622851978649640\
85580219086248488768113611275924763229889933036083456774371058567401003208727\
0532733296432626223`400.*^10, -6.21913280533359821148019905132891402772316166\
44233087873395100814848888582776499420048267044931369468662285919477252017499\
29514101885480748137709019610323641462546226315750996483819285733342170726291\
40036509117328525282804485756594783607861222641360250648713447091160130945612\
61313059482962693110644311569330329373415657408298578360764140472821103760237\
83780310488626548139631437168716927930206529516`400.*^11, 
  -3.436266800785820187255117757030161292167692424410620904426361974354721895\
27365028262529830000967678630659680830079025670035685928079166108854989266467\
77058131703579809023391305967795850684409339178565990982072289066641909419256\
74474095792651840755502891097108136147029075033765619972043300804820244348622\
24005921585196604601491308397881308479434432187549603820172156266589658844806\
2265187394076062952`400.*^12, -5.07853406466286290144675345061345653887811945\
54180074734570714670635187950982905319832677100804305838138699084126843715375\
96059274573179515910221425522138246843312117984481636710048766057949137725627\
46994536085929881905655646501975068342248764348424481636847196001410771736573\
48230436051837918916844150302558548862431775162983023651345712739545002606422\
67735363158260149540973971000765992650411124823`400.*^12, 9.74876231081629402\
25817827910208727872085648873693867949217250953791980541270069230216771035819\
65145341401872870289985756539609987921006179519954513154521242482595192710814\
38605123018366611949794821782812666459220793750922424123334442186277762130092\
82398665841857986961581333096670424316241546524583506917593038021141960741555\
07978239135262422040688586649082011234068709835232933474921595803343620736`40\
0.*^13, 1.1005708103369108277453832320377757327422248907025482226463390352967\
70717618105786610341485453179446802271479760342386571081074392565490429985324\
01959502848675678819795291375336518505844492122241604410164485838999919187951\
20653372097813378858184846275721392414098698045464773398011816458266746864743\
91353584743842313444004218965404595365781808448959666518418269663643939310298\
117395202722747558105203`400.*^15, 5.7161495167435228939886593367804326874971\
65559645594969806337603891823853486750155446679003209196868518647320742882305\
43283060416334824390511266411555951287143472969130305905188991928172893728626\
93178315763026476512489828553271036319519355356615707561587547227303645688351\
29768911663333889583944101623597572878141839271947417187570354263273919381581\
460300000016339692151520647056209498465371039340868`400.*^15, 1.3659959207401\
59163897759894414788429953314383067067281983901246865511986531933410643013574\
39622708008001705790160658084180989808993742742138061211109101429778237965524\
03829663140418589396128903943902556170579954959196753867569098087360715599773\
16427908614425917805273735198583407277160917686322747794841017064469540191956\
69513891394403956532211946459928707937043304636019747505397600306410441588577\
7`400.*^15, -2.73056291540941477005058845151389963574121148564317494829019274\
30642788373236071802162506183682724932916889600618252932795893946039059070500\
40696589829817218156302840665409827220461376145370390597499388298844268123491\
91722256066844710118068483792439035560012249198443216531663025484683969690377\
80771198901774714623849371199897552852405294786291297784715334575343578804877\
02152798246435652732533636506`400.*^17, -2.7671455115667057651241735502012822\
23117971148489879584993846068106931308773989992200166924333105599393441053580\
15547075671627010886085689505567041698540705629474118124701310384311994160157\
63517824231909996471997280215810907048481402211819153539321841068459935910091\
07620041664605662021930083329207195174420268965383973437093393028203017026807\
677914672853073241335782448434584053382784619013765885923`400.*^18, 
  -1.295984383166227703279418165847894634630380466220173661137303501033960833\
92173801205540416928250447299140744526505323485958142867323689873100890640085\
53756967140841900457041849429435866550053797080717581112880608049801948068069\
92751647815828355918238519037705267494434365689875953881805092519422653366899\
24549150976321371998834806952155430428066026558632798710462260041650915972434\
0183258508608601432`400.*^19, 2.465550234297562307190179527015661220434640807\
96499778461421358426810012342890606537445150966285944527630455937032705754411\
08539891841266511339038760748860305569857842739383968705294630032413942433211\
93608351866364284858656545626652273509295134459831554580932649820738790024543\
59896226215247995319163974420768957019070982471303917026929491523035657958519\
5699224100390061315144713918427023797854162932`400.*^19, 1.031291034274508982\
10976668635913362798261249600605587476816514407794140624371874362299367373902\
36630326020347274607913939507545613526547895800437041991166900076140454229391\
15319099894285676389850089041527115467715472049768705397487980287438597583518\
98261360051299720337462744162067819915467289162702360820957945176902307596445\
580405097048732858709690988570912353679188559262387994116604650636526521`400.\
*^21, 9.524564718223756911844484923619540730439241598869444364429807715646961\
15839980138066008460867468870677262522641527080614960901634589048548393489864\
88890470721152360723840918535401417985601560504929348196197865944338488546304\
70048796565967047386876108880165480877020797413704713932039148066671914433389\
97991584684598444056105668302720061276232658088527278757738275865405638682208\
1030445327492635939458`400.*^21, 3.745250733609005442101148458901919415662922\
02318317947252444229792527119523147177368277224633240350880681620514357408731\
46847732225753631755364954108361108131322551127119290129989537869925187150116\
60150620651163577987334051021169578398988584276173732917850432759515572711179\
04282504839876331914509433786017350875916109914293006594352347026494003418475\
4624652714939034120947568106193377166460911042633`400.*^22, 
  -2.232079525208327480964925647929146418269555541080407986340412799710304115\
09467429893077235142073794434431538683112076584156286643366015979459230191309\
95526213313530383777241347871492594974920133262871475174843816672446091319313\
50326300154709487625019031266208432565189298648996132690216909248377604308135\
28517713805515897084648019667572629218848611871370006853757410727457511149901\
4054032779403868038`400.*^23, -5.15325425422927657819948584312414582457090825\
28487212776362358893939104838647503559831690571684222291000271822380759979912\
74716996239068135382070548986967498269484329894004535959337059404035216170317\
83665996113411668480845041141134529512115411321018263313304166475823733099883\
96560482542387025489419860795469880709786519191556080135255142191111726119631\
97201438077508681119540828417113177499535339137`400.*^24, 
  -4.340220722168452161324059007610785795110381405877995836082871954384397102\
60471170338034408678340747243785666981077121180975756633674925201772572917540\
17480503766992941761040698212322037943021397927328123310059531502144019193841\
40188264190418223119556788073182829410111635151807792044581537288146996226194\
50087335280092194865216699470451942501256239630444827394683692476135724896214\
0685720157623566986`400.*^25, -1.22780819403096311616134198547653334921406403\
87393854203481243471246464814327169119850066088103065919278645761107617894252\
42511240939605763850043872513932931434227233131272051481225009463675341462656\
18334899810230183998412201996506317668069356751871865091861046747371422128579\
27580161789583068420434726025244710357931504353557624402464155471441542759009\
81229607491719048738824482729394588577210610097`400.*^26, 1.92179384389125108\
66748908724917714609728222931412502348643077065522150057507433480684594725339\
22934100876280621439276507229420048173500088850742423382404207675453684376968\
99677537134099012051397945690768180742204202125618041599141663564807220296358\
71797805769371517572371928092755205687563651997926934024862514704220259575047\
72519732257440787080804108463818930042599014254663439632899168603227194606`40\
0.*^27, 3.3407342968196426168421594927177911979391240895007981486537044206510\
92656617068143436114164063946633514689845864518761571992380024091971419440039\
60900428210693743000784496231750556835360443770658478452327231130627374193308\
37358689369733182887879490658778826021021164892684522844061357901292497993293\
15778033014849819517233969348167932658012021511977640473410426656573728039026\
471083031774864581594488`400.*^28, 2.5338456294637938666541666967493653704989\
44072215668404572034075698808291164160457508636659527931851557305123467789494\
81109371196419092542810138891649678602698582085307012136184839785862152261811\
57194353437461577784792404921365837924341139809602247161125006769978089293556\
83628470606061936418432112679911567720049440709491795543729904289392931940837\
637781766635553403370841244626423074691806307762106`400.*^29, 2.9485484785891\
82099624195136828924721865379285342622617739898362454991984688413646738986375\
59273834487335355682214370440511025030710278264367191174429126086535346853021\
80830934153712431674844048181681871558579983485462128979535176495314986170631\
44268333412397499179022640492544034102491105367563593781100515093169372029858\
98495280485050941768921308741719067344969057720478538509211877962900305824364`\
400.*^29, -1.9012029614249497749667586855963806038951551611210352282510084437\
54088820291370962813192351001253329552812727566845635949780597589672782396862\
71565565938478248816711398776616480369436275569997592824883277255997332529328\
92609879568790862190963052590607778554847077949875957594910304564296937264422\
60450309856806070461707591232483619218733769384253017323041906280322234274110\
161683400018911588275303429`400.*^31, -2.755813020139781534525973855323174831\
83371781827182481259435386452746855807497065356300411398587797257347215593722\
45664636904650179157352275938666774383338639594637184313081655087692747817623\
23278934981144395055965456062112799049765817740590386702265862788247726999723\
72494959921233140113888886335005726767577833891694912756876271875185162829825\
3069816648171331759991803811419698845423346175852733982`400.*^32, 
  -1.826985719570596561438170938272335740391917942308143624687984319368954793\
71680011955068782782050817433081506405405508364232079355658471098596439980009\
03978584843798325145170514386587953027535589130003528632339254941190480732227\
58066173263811955445178608662690655085018980221430495279108721226545531820396\
48630617013046682188136807964248616811758145369007057191902408025013126025251\
1060667519543490874`400.*^33, 2.756215338656712648210263923463980805755363426\
94014762331648146279994964519551093857759719754855350050569608011178726177722\
45400810288058121355257358285106529172506961740518104639980442430024734300805\
40670340239401773373124690766105522821376466616609459423269235837906035029455\
07006098213838651743177861096464995081610889645637140611208018249172502091905\
2520604437546984397334560792399678359836614689`400.*^33, 2.251172343981587772\
98607160078656359278976134853820468431050498876801189428858564430226952921983\
66154908344258995348770283622419499813354760224991440397362730006572441720579\
79123812727292243768749387445580599282872004572688961069146129845515238703292\
76286717506053723296465013727580478802173081102761943658341850926613422606351\
8473003070695751765157920296787426660136818648465553233919073451836775141`400.\
*^35, 2.837420243500982712933970478511669771866800978971841840066927690368721\
65447866671976201666457942577126123836056719293257135540862555639003955693956\
33408554680814209538758648657854688098452791492735782303343627526015080232429\
15834832338689090326825202704562393392931642982315929208681219660226453936406\
25993835521155545103603721315937014622539006016946428237901583388424908857926\
584361424508812077244`400.*^36, 1.5465136487084239296548224634851603995439996\
86308428207046220869135092639771568953120851874286635885870487856587027078635\
78549365166857085760793244360819475101661149546740191464488511184179627444660\
77711363196112227289203568473885129569692786896857458908209958130108244088092\
84953074179624117644569101906660957437674918940585155393715455952988806416070\
556806672692784427898202814884519029323961223312`400.*^37, 
  -9.783723940912357907948211068069217946266278921271445038152915935254982083\
64734555786777145027110952016196000412495740706285454419656752978472526672576\
89537897522604888132048789702922798027959522005167285470964108636157848532687\
71248999298960888541037189792061305143932268228221727989799222044235568671062\
51262617050387848437198872556095168327042467357531924066526778327915146777266\
3041460378299238802`400.*^37, -3.21589570398886112059090347854527132237379140\
53327390326109154970161474291931683696473909893027219739818059568744034120724\
70469554263382896185964444186048410419576302756998772496099561538000597268859\
42521619835858486809828583805911493530873261241811110000086534738737867509235\
10456195596310948872667161512403718372398271029157208135085032978065430250651\
81007964340210853696980416174338674210945719039`400.*^39, 
  -3.573999294486180791586988490473912002419715099778771558995761652844349611\
50464247128736152058434345105631694623574020078254068390776870056360843132883\
04460193674598110997721062078794368162056439133194014668793045588885448705944\
15940811132400963507571008191382731577336378222433714060991309318622700822521\
87501232176331490198871011228783346058570586540943663290199123768532611039979\
0948734901214307898`400.*^40, -1.39112245156760811450129379757710420165241489\
92903629140861850952487481422251604954774596500169872965820447376664377421908\
30229118914918135365289785402974929098329045303513534184947304803802811433549\
53670637204735248519019865324432432333546496830412784145328118095509017022654\
68928688261487433887197097680132420421594716487353646165864876629992830945143\
20984525121383444296655147856153106099565988678`400.*^41, 2.41362687196111020\
14744273155733253787365596653643332086408726579148289638058292922911987384257\
12140755062975799566241084556255974809096755002598331715555505320765044726311\
73539503833919950886692534071138673270815702234282342732853265401205266776221\
55924815535668198390519585647007594496987235393764348115839124318490523517550\
80604414556414214684941325956583984767260586592433297307889405679401589372`40\
0.*^42, 5.5247464560849853801621977943872881202685292918908919424143469294616\
87656649342540801965390546621667214487077086036488075446077115094370491028683\
37742971024250361230479159297515524034962171079647892817076780988357958434429\
87336335344657911980786480280221484793914194208337479922951141052251735220599\
23362247246718050943110280179404722964590521467954067174819562062273434820726\
91266629243056661452559`400.*^43, 5.38428044479522401761680799914520485409123\
75310404948464599072422584027253308830955231261094488633903639305685176631851\
82119545649538783712383371901112956816059852671357394373368476482352780192210\
21335923222965451799827716981839570841877988497269038830175468189425001019881\
27686497267356501844124439329307591030229354942590024053250962361327406388085\
57460583508251306944923785193412133236303442954097`400.*^44, 9.06497074162893\
83217642786803938233147214407342896843191686215664126804543188940898332130813\
06913103769737255134933230731720792345226880051809982485625203645611731097076\
58208722106040872663688485637594994662890789126192469672585031127954544864502\
08930573362558200446703129488961934450490627782493391901853740510615391372616\
59893331882970592831225890120958404915943403919239465415881679816657919250458`\
400.*^44, -6.1636166717128916129502220896677591812071438991996427951753985856\
35868978102396596302483355548118818862069518848886452486805068962778950633046\
51395588465745289612719393544034340557012004806960596186834654164318279915646\
89023710086698855744302592737232371735632393067995271169314343309201298503761\
87786331491737710283273099750490554759706645810917626005179624292804241816926\
563328085298267194929036597`400.*^46, -1.132190395635157366947955026521167758\
62884510073102853254358874881965407086801947358063010573905664876317412395915\
48112016616551182369786822568640099404419520962468818405747385076086445503509\
17636924505932637654747844907919149140698373495273757852770835083962915667533\
67886750661814261989860554403067174923831000797232890266970677360230051247815\
3722225907520077287730738012266706639815200384969381551`400.*^48, 
  -9.422801991006240451113925639990623703351842092064965623482829397683215672\
84347027949818711116424607936257406428126417852967698042432281399072137968277\
55049920632254255168496075921638960086121912974761628354520398164113718042987\
77616109700808662432281529163461429643697475103482749276526171590171969106604\
50054791806517526955583701036836986319072938323870225765308113461994466063842\
7958661450225497948`400.*^48, 1.642407286086880094297655386550943596017566468\
13781959222166407802129476151863840373708128329148667146767987374908078988606\
75204551220336986455091436751294557778027265354877355154563119182051815774790\
20432354227761360840040250183734048046782550868972677280822040703494486889502\
49419620856235777161481622940124829678987710788269228782504785546580463145003\
2602045794743495557340587975644001537890017226`400.*^49, 1.757617837358290696\
97815611811159278516568255799107200698549231591607443464097672604501372885555\
01662010175228960498963520698170583468668357597796930872894726246775106943410\
85528287564196871019693144418922174818593192109961480731248893085088410093032\
86355021089183853670106988353098416524420946363075540267893853142561233188058\
2667513191018877592176683928104256415323460239406790960847894786546549996`400.\
*^51, 2.737319912845925144261923325850699929664720124494392131557574659701919\
45117631401311679751810273903940372311999544955426143596682267598848170076606\
53916706746803139673351581336771917137009492087675205463804015874648787129638\
10695996734758481357644387651141347646918244477926526855820546300470468797145\
45087159707991115464233969434608484310247170033408466372981247738423274076484\
5688314251169845814406`400.*^52, 1.828492629126022116851504519340308609866483\
08029247440392174587227104064534013552143195027054887424564108376332196275577\
90628424104162854253247086725201912541643110995911751857057322701854214635842\
37708800326182362016825436145856018881911666773404245478255916787723406147304\
24456178501116887710565511595406688474609626161038982373886191897976835054259\
223102391632116426700187525687435829044167596629`400.*^53, 
  -1.437159677806615351663897754318848769137417761817432270629423952269104147\
32952100322856116001934483986075665104287410091897933203867823090622576603808\
37951286967779599929619377282616304401049255733293525155169566605396784442726\
35698954864636163498313357235840375546798918583265745534330269736215775493477\
77482863253054123258200750042940363259011052238171014549831767211215203209626\
1145201305719474945`400.*^54, -5.72092232048996999351814986223357920532738715\
14517305807530500549142489765025664372843333921501349388286537870692928245095\
58661944760687682567100934055622624370966462321302112170343452761935036473439\
26391940363333456901855511048530832552186683392904800847007505818132762949408\
99629553971015187887946071321115826244186675528738850195146519036859635379466\
34952044096751975008040896707416516249675230042`400.*^55, 
  -7.700051272590576174056710005581929426167139778946942264906464128754241215\
71661450306111138944725648025829156964335648029492088470623126190503811572401\
21532325346028490417335365940947137401164766463286058664064539068207583152427\
08848787510762699692446243089942836090932378110121690627127859337484877412869\
92975978725233707890221222219082829627508118915700116319839924054346163289317\
9872476095343818992`400.*^56, -3.54495353965477134424761173285834143920520728\
74628795729115578347446884487781455611906890488398878222462727545689229641078\
50676179666576879135219355352122001172042297039028116708863977708191377803772\
67152497052166060489833906042870001001322228399835080499884203490274786986697\
77910104695957114341448366056149949077339799631615281019488163852407213976728\
58258192349142364727627930709611797270779343124`400.*^57, 7.85864834706763816\
71519707429273904502916421527762295969769319219080488249600336070301341759662\
56328558679081950170999148219627759041934606779246381977850348886393449277862\
18331752606990743824764931958158600771521905478717095243045811617291815747590\
73493790933632007586932196006016642454961670380746738270857039942587783258356\
29906379741280365146294865874402528493047601756415188973016530998154462728`40\
0.*^58, 2.1358297499713485868733569525027671666197133631593163086334368661510\
65441225493079302924080737117317597748190052888297042428824507103078898482294\
67592953926987166720724194653312629896292528005158715891949382238750224224364\
40099458553221395306864386908719583327262200704289040214046799211519863650493\
15413747949123387083395472477955696086021708290968147136812232968181754485703\
227691793672311669480063`400.*^60, 2.4745365451904965913235480920239363984726\
10025269327299506899018731309511118750627234809493277407158703866088544534759\
78623951184528719235381050643262390058763608448386751407195999112886262892467\
10713989911466939018993343166393393841774299911715749015271906322520322347978\
09386007862729582888074994871388718641486730249103774844756612587986608216248\
584685871745495798447169410635459626740937637893755`400.*^61, 4.2850298757790\
62896470844310552967197065077450623091698778362278368114654015239295546940309\
69194320670331142669285659089475459779340059137232541835312318146587521909731\
00626961020193534823586229940341406797417998034733422938304684025567151722437\
63736069671965542003712490412715873742430792494582443291763644807161244836908\
49509911370320180226019524468296970596514049875687621688449227991693212667418\
7`400.*^61, -4.23755382189093748928260584397625821115346297649688348386967991\
82303946904504603261013704942414863758953403400507390899818182317960259203941\
46880005804182351877344468290156908630068893672836677663539687136286248638317\
34879084934070167698757174800536770977250665096388840314693566105327684675365\
88169901958855683257812603711406597138874393309550898044216874358101329749025\
81589879137832195365630360698`400.*^63, -9.1220404606320935262474979391379003\
38400913043781491210648299033553284013786646678514826600185442454626053563747\
65016356993025540364528643533810458816233112831237427110536291291472710392110\
76844425586101096518614934976659107497102384652193655249856636592335357907773\
70752027446825282997868431850924433764155795746704013296605375893654207971244\
794833467748786255270145317956384501244906650223391049909`400.*^64, 
  -8.842375765348379777682538341888788019357208450160380100339765945122032047\
95216428997364983604647682537125567605726242152740224170594904732281227832144\
99868015782476526980242119642680687185212914639139302299469087842052560876948\
64367358878734403868335580951610984711109492834770224589503966280742590373746\
82760483733744007744442991913900557866291004500697546108557584771065142540153\
7076102211731876199`400.*^65, 2.391173823464848144185549305564733696223374708\
44793653808792017558269155868862984662925438162845659345782446082755765967580\
83996274030652083190487283055556610533753525018843141129760745478900818938664\
57912276068603280830779726039653150223135943434944040946324077407805325985388\
39935977451475615785613428905846340025903486114184479754832724928784249335979\
9065025469560893859106676770284131608385268541`400.*^66, 2.453556298396591916\
63099406401098925092715347800915032927159296516112781590942923848922290067779\
74316465960647785603598818994345528468057474259070893699310356820399367112794\
19728380909782299048885736835334832507653801544798242361918034826770744015605\
38434457770426961429634605648927951066191287143086737811398854408291695316478\
2257963725484203769800371971517351538338727053649948167763783480870876044`400.\
*^68, 4.425554253190254926546588187841341619181021239968140734958228101594643\
95739921264343901674262424342237588217233234502506073977820310423741045655797\
33655466751928139610416017162968954335333003949510790043560623980854728480694\
98133456023061872285896100651629985486430062507127474776870273552554210229969\
84474176228518382726525341189966780184873279721471067036892836199430001857715\
4264578867849472405093`400.*^69, 3.344370963881114784268437564352289492667768\
91662080312328013765664326943608031573224785776856161387992174611402961582434\
68309442753543807398390015554223386405365382614497139809766779600524064430969\
68386834918683274777304226052068118617522794718906170232198209486656263349896\
60224903739520360450184019852149653336199423344186320988199093500607925970469\
1317733384665442822121169484049847292202412707082`400.*^70, 
  -3.609910328425275150905279963279760434459337547898483030202033835525098806\
61928323125391572586843739715481719843620429530223821641233514004526334276244\
56202439094883266820306955630256400859264314545569584885112413321680744591110\
46313874529377658406879626901602387773283461085156914208403061705140160856108\
73016845554610928897387860545313169166409857610668787805776638475321573714885\
4591988631309714085`400.*^71, -1.56652528244440724891292639019859382536620523\
43800526154977570761991624043417502187681077442633112865986279024591163419725\
82906580689630168360541528549042938356772303684698426140556526906770790437230\
75829326542458211084234193384512828430238606684368656095527520049210156780934\
56394546375680041345355798323092041765231386325776190950612950369129393469495\
73737564038941933164716467882057141552309631563`400.*^73, 
  -2.411818040989579209219334938660623890335138890047889338918351798395861274\
08951498951501547815708224947431328395756341415976156653401356668196506176787\
18740192772761133138303853665055760782160989813071054193143843916860491252267\
27172961435642632063687981270668142059591552214821544968626517211911825952236\
33099220950332905253782844236855376209908964067466267165024233034599601477653\
8885208030485614765`400.*^74, -1.17937508750885761384676742691337486433330071\
05787394196094671439694089436126324139605546147063335368368961295990910432949\
26639560216408647258205378268269564284958741145310129091033465221506997715016\
21829555408516434894649118358540545249712928688025166855411480394775182405195\
61065174201689300148500122467027008481120770206785155735797697074947555711804\
08573310748941729233030091454986939460748336469`400.*^75, 3.68515721163325341\
77941132280963543351498949386669033655770246413028531910809128055006744216191\
96416979259807239708571513684608595119849541600345755105037474928839540291550\
79669354934084501432269637235026206487573177854540646020107141421365444867754\
49012797499381051102603037201095651013344652292153149884019285344003358438682\
41328222507751203138647114868649758127525077031348260068241560709697681422`40\
0.*^76, 1.1117979449866191872854439225471515439842254922852758335868263712999\
64794332780416250179404387128470341447296518081104533300391909353910682848204\
49767334568684288522126264591754037667193344881224006293388333875293838855909\
15780695900480549105953106188762540567078553901152225586688593487258138787398\
31617443862784621368645930205091233010966955968328825496271886645230998996021\
751249719955644061712236`400.*^78, 1.4516111941952321901748421372068357401415\
77189551808206673693517619711882322938007382017840584644740038991275914334146\
03191605432440322879672797499831912925292599064388791354698657600245437482764\
13003812587506693035698998028621504120542070277055602028971495270413808766500\
60050590715166033508781996848553509512802506600893234365764767616731273463411\
30113593552704645769320710674599379921001306234324`400.*^79, 1.74020628453706\
40867934392419444403423405696525356162026337245980602453718469945859258353700\
33326580572572363231321360636740870368655010478890284481526528222541843282510\
05552531798489900381787954656445570712202453669421488322833901439850346701829\
67398073893525495852728013500414241628306132569380413763939969240812190503515\
76913254916193247075188672334086828892704084846819086607490052779488040138805`\
400.*^79, -3.6622726686940618161886523534222021709849672585837041446830651495\
46753008629468238571873432565739099109593302868421564642762824665037328177766\
30905047840502340024752640469087742441967840681251170362631367341865360096566\
55800186444947436792122489151732785085491698444201373375611542504980352811044\
95461406299623733983492067222929656557383453056020400428348597305177335282444\
353336351346221565078175289`400.*^81, -8.768954515338842639817168226111814744\
11634266801648000397456317624523634522455595673644972966911385281203449875528\
99899807215993080765121716990735330764016158868937234694840942190558955677454\
84308825211931668440197579673266371967365624123604540019858166114653720973515\
84030373198971354237642406540927098281887830777225509815427631702527515460453\
4933428600730189654998014679892358047809402152057379989`400.*^82, 
  -9.378280177230354441559552939010586765266294437014163364223953600476510166\
79490045613885470839865524048344539039254050481684646540982711870300492372796\
88236471086835295006409914608708476482010770931007802819105561176642646433535\
50600929047633360999206850697085299615363345901777857887013067163249960069068\
51367109234297049565206985196742592233797519432234836601166201735187799735676\
1118061539038191628`400.*^83, 4.321307930539908627818474703902745953728900860\
09920641835706801381286701695554409325163944687627783216866117780570503800783\
15108129704205355890410942177056262317066518185350913516780206761011854429281\
19353236583537571954414043251776895299689006535788795007747083416967467874440\
92487447871287829376416472631004935545028368805290488522791446555512211058623\
4802698325893896972010298757841566950686762705`400.*^84, 3.826387454719055536\
43201989962461713414395888615802229004121352473709273342283026245949875460340\
20528319925236354704010908435774789228458161481220700867271219492513371934362\
68023567487788252302372147870129082898764948748863878298919667025832800835533\
99454674210645079834386736347547184286395236253019856496960444657173614121758\
7082755992846729168998280880552439283835456738220546450899338554711752329`400.\
*^86, 7.644327123985820441292376933340851156516544187245058088312521951268797\
88805864278598553122197487764177458406675207895447251799478937060340927907903\
62323168061324992430109644901642169717222463336894083384558754726019337221774\
11319941967378394637472242539074157699687814307001853249133503120706638782619\
31597068187978505455945154149506862370307842513362527728278765020114809564281\
0591294331757213858814`400.*^87, 6.134035659835455807562833152469030575342082\
41646436259732542375266453335386479610381569480868956943885017453102854987889\
75586158157776844200740460409481343328743965308694714516738734173512269799315\
05649494701664742987943680043587006928599860877021660571713372393156953155768\
40939251347631248825893091105621295060554913828948360472791384560833619139623\
1364233031833189172088323644370845544036116703025`400.*^88, 
  -9.663503071520085577681442888143935643319630503446983604149610529097400599\
84293169669659657465089979700881111916010005917543947140472107448859645239460\
22381952852085036827175783270455386012601515270295222205343284092767004296940\
73797957101017301765906189142190165099344243229633151328583349122164897941308\
20207297308322996150358926577210475076581353367828701904261328142555115801908\
5379171343966207815`400.*^89, -4.31189969766924554140766040582512105341877164\
57281707296600845491352428071722602841704980987243379503476042285668612239947\
25683634503936309574543561681428370104987608036097960462421419776176781471873\
46559633924855673672682104540355333115893683879056164422418957828319723211469\
21029148138480198731677118031756623182512960772358647222787791429017298346758\
91999432091196490172802943168361789611853152918`400.*^91, 
  -7.289131959511336516398914106185977938558206125224557045475577673564252222\
69006703738345898583372489701685163607718561053034930335602737296160558567067\
95345041768703602789105515480307153051939984288838844647521336175564378011447\
76167433060270036117018329910324995616367393579422871260037127961672423807383\
35733870242391081168806728077576977832490757467453640656383725719646638363609\
0600386654783494009`400.*^92, -3.40058277614394592154423254171492478544965060\
08895332736767067102739502586035619504611170609193674987044353847740774189371\
77480546947605749823845241035069623834046170234965718501772246314030997726031\
77687045945579048788637807886167346301098843625830392142462188791696363326318\
24095456242247429745495472436446998207153400322001342241200202088465806929469\
70821455029418952554802401784940980738034795454`400.*^93, 1.64671722018994252\
20464173577976276303709858926646495746858056354708468713081042740273521363529\
93311581078543130934676937855358977449076184782778866965777924318563181365295\
74467991992993242135826749778204042301957419144227826119719257769724089240031\
10111090467052776325597936870973716559762592664568180397281291408219564503885\
06174198185285519497633046050321164048149584027687511439048388847851570605`40\
0.*^95, 5.2848272036696871461472233231465651723608929222018056089036961165280\
78340352815997317316886552902324040611831608761385695254191717725919110528509\
24849343775995071879760960574069959148533418368304190324032497617043749218820\
41509439320990741401008011708746550971630015555055207264872192126847955889910\
15181648132879019200750151877576823027964129983634913168266851833481886589497\
424851251790689393414636`400.*^96, 7.4684571368332100325414031819211688046396\
64447438027803508041632141189879292627789078348832101493242801022800973765039\
71022303334811576545399620367447836060184894703898136495534621370440736948816\
88623675433978859414213926423532778677318541080585396381245570968018719472299\
17730226140482783371387836011054491917479182263984983395452515599830344390712\
530161147168636583008624892004791718910048337655059`400.*^97, 
  -5.278055631710849518749996845449107347367567118011110859363057075692123671\
84170819255102170751476874787984981836261277685768369201242504917806568102067\
24640154099744760346408529969857001371555179391530472122046631165499550564438\
96179606847779675474526557886514873099338510506096299187141208635386680879702\
28592270674466523286311973671416412099776704993327658859418648088786974448148\
7692699881581785288`400.*^96, -2.74188417474048637437117526678552985793873687\
00900081866936593081563593095834874651231044555990774031818110130004742202524\
05315594985166923476181365820814828237318929071686863644555317643843445991363\
56106866032628208906634814662749643053268785460868750287200932103080931987076\
47950105719836749641800475517306301416655271349594798725434917158469046272500\
00420260572304470006737259680264378837589226214`400.*^100, 
  -7.046804099136493160103934411965506511421140412220554554583080954364037367\
37911190032433065158037059589443567683733270828442775572060751933958668842574\
66351305347034563445301226521428882500460534581579371338044748481923438002694\
06322064985180336592016754504899877596072390650929686426695894244305978287132\
26785349757668975397935943473103006762472637105879391284367505902851514917326\
7172441830377268728`400.*^101, -7.9546445328079388953822337583265517397910563\
97566920400888670040593147426016435624317552184260131172610352649902767970884\
34798958563287030780970931735339965293280998220598473866712597778914217145508\
35160678862848011443523273250032081978676075426665155096302302801515411604173\
93017827893914008387995637041761260525528831454046498035448971517706955628404\
055221546586480293116303557917292293149469179497`400.*^102, 6.218282991493437\
67106158859731754319594058487478064913799656003873349025621054697546896629545\
82783537428268620132449067437983565237320935835450126248936160186795696860780\
37255163171878740629008280874632144099848338789714617183412460712629119604268\
47346927966117867789543606229566504151493037804615219284943248114410411168771\
3469167708321934408112208115734834067932304610984970879054496155024367754786`\
400.*^103, 4.7465476803455210952655444098633657760339839700905925715344390712\
33562228017649590377986401002566545282870923683344248843490070813123190201070\
69833741930237447815312267847636798590388371367260197517575062956760039774899\
97679604021397784153744934542587067657431577066315732677755879105887293233036\
69390185830367666689771167191106208496871367487962749176048065073351504116672\
620280037226110231265052659`400.*^105, 1.016899973428990240236893731671562100\
19779139713648945147374406359892933431050253430254579237610213721787448047763\
61131804167494743071132929233026468711434668614169384774211157461120394193594\
17552547557148765766819760957313497000566625770130007971373807789560328295605\
08766312144374391522421090458336286360822516786684407689530418695839105599098\
2807466902552021092946701341490371686607887395867184166`400.*^107, 8.15483162\
00878478437269349324317167735341488063783879627673589236436687450194209360897\
20706850968567936888312656109353509601197372106578391805505383093637797341165\
40312910384217260336580576725119437021768923477020196478974995332443056625651\
46577123770376664409285664099678173257907268577688877998384249474128684717173\
91995454282503219981334042598844503525908755929199172774096609045302891446154\
097236`400.*^107, -1.95892824217688463717730165829875350560024786365689868207\
35078328326076950762444801720801800920263468370333867139690403091697454357931\
39299386963813387432281206702262059712780104631500431422970240031227471730999\
82370631984627834832102012787320089409698699839833021766951168966000303178347\
96763266005233169794650608504457053916386510079960588347905965371442026768636\
57505377752412833519214089819884658`400.*^109, -8.731930306004623269771931996\
41281490055336301718586340011257293331513473777043079279191698887604378680646\
63033304712529879411484810533771805809020313581470057663223104732535482791807\
42685133509964009596100164706899545956976460447532559896040859308166432738999\
31688883831099946419108316141479501458338543913316485277803236970725729356315\
1685724855973555855158175929138617928654004073064975241893833181`400.*^110, 
  -1.570648697572787787162409149571198189162008971256026764475208641059270937\
78391217672744487013499435325404468746742060297457131837075050718285041825231\
27194086329020299766641115722717846877121623232068671619339545079160102766855\
69449964972966132562386699506118000471639471260266985285677944157063913841590\
20412391413223402901888088325368117644743656606073001316991672064743820167846\
3615929446569222119`400.*^112, -5.9962776007378686328610250465416122680155779\
84482344610880291368524429431049834544991255580861455546083399786431071865719\
85330179352642205122353165140839002758758547467550447929569865767558337469306\
62334181361317097775386750861207539797295423142113047068336563842876522210174\
45962961436705245656422341491268742456763812962353321439589079838600371674880\
914437353818362078698484722353954472295228202098`400.*^112, 5.173898159168399\
98674184778576305747203701659712992586893003613469029615461045003962301304065\
89802833559173602305583022264966928814690899864572508887775636289449486842716\
50212521877358628725929380573688976827313628232238197007354082963281400552798\
65371288979130717826847836522300610275416417824541892746853374669893099770539\
4105885400570197870125639858654790755631289336347304406295545200878384565213`\
400.*^114, 1.7194828907909611666745026773144889720179548067492517811622731205\
04868264565286281900349730210314771142648079719834256521775650154057580219007\
59360465324325464730584139981833694708144033711721429067884598376634335303740\
93532113633633526959882201537787040354674940008302389134991806665848240734771\
15335040767212105651394732616352387240170438985855800695501486269205256412075\
343518626185412526922333645`400.*^116, 2.543771128633563747718536801931420694\
63545826845414319691235975943816352781760759121709024594980835263466328478904\
54153077358843851024668482363494969670209064191866941219064198087771424690452\
11581818200856490247055875801346484556824100805034389617669169999984112904539\
57621697170762665124338300619049758040635592983317443796554548615800707763208\
5410905631175705183978763051493424146770794020056713236`400.*^117, 
  -5.877918353178281857138963113385396895144383779455488859280881432511866525\
96046644324563706375480377011455617652747936782075705486724971133013114379521\
85770235641936183233255846396708520271331498515266670780150055854795837697049\
52920477816892828779432906027959802524595186207008765127177474756008960751389\
20542599070580638532279451458600101435871468672020969436922113160546386772559\
1785565559817557807`400.*^117, -1.3469568969661400928634310455021229554857301\
09390451755973845576925726786077866945411013291783091451247228137418362433200\
44713669801512061876232701264411608834269115732517996811929468106255672228043\
88295434383022960587549065665962631306906752708553455954596755418548139242627\
58989945793894538764049292455427319196739848561011062616094507722904214250414\
434002434778460597819364394505430768453809848187`400.*^120, 
  -3.623435745104243798360110104192682087922993835121660408499935393823415127\
91230877574563601518249520163217248924155911492754678852519578393129811930007\
19469383278967139238043532004648656590154135885420885786814342268423510870448\
88581954239022008198706852930777035315322821587061762679137051614853189404953\
36205833941863038529784595383522426492923409631785984582299585512737028818880\
266655548115585607`400.*^121, -4.14223470915199103165254902927818063897580014\
95921862418566293420470667544113698854078900319477454463569510052521061345506\
30820217554540258327567990914868296879676007705595891679599588151507297443059\
37246970899589209043796268331810535261641382430394783309446441329244519287787\
06742803698752243481868326273914766218415213470988475448089487003672025978129\
93691166389308651397509287203889870919037105709`400.*^122, 5.3708865879670849\
52097376331152382697804927741194193146584789958709151308351662700711610920105\
04240012259069044490040807752882577882685295633411263140402940292439056545529\
38622416001205455672332412955349931185257810850100828281466538943733000493876\
00133555789072571178804806723136089166147204832267492544359606063686803859934\
414073653617830326283425140201853635738119543598854379428029702348628933049`4\
00.*^123, 3.62352305463060716456917320653036131590829366687527878810546994268\
80033492391499656593712386703402706917214932483873032634269416582441843911093\
54621848396094779024405655884845708266202173316523634979787442550857996931375\
78742494539822205887570871900133868983111811815845742223497803797494641969404\
52101975610561238467795065532060946925017160059009893588938580390648796911633\
13972006460723136096177976`400.*^125, 8.1219732018525701848925953151909904924\
04914536591454198181782803234096960922417006758931246136494910076093524595536\
22329200959164779281833929784327004019865545347634362917528012205140770165672\
50714649044294868715544050612274924418825979057663270356560584763782367280912\
81399733900572699235317997173587642196425772182126687221259041739268626467123\
270761131522009072413466098093079109158519924684670854`400.*^126, 6.060404129\
65233884764522728121962335596468637670129058293377292832435991071561769285983\
98139570773291592743793388010045650714343245548309880309894333602909271794771\
86653868393929670975626886547556316313352521880036978589332133633170904882611\
77406403327427886352028425658439655482912528453273194406530302842853377466339\
24882111862099000589822991485323826702093204185564154305988605240125135927226\
64014`400.*^127, -2.332391272239459356778345264812352108281410336067670850043\
17805211662390868346194921875676229409873548721527182255575081048998879342423\
14457534361507093215989114540503309917767979373969860421166345454301722212061\
25330096112479407373157721616404168827950771983774359480181220071353494128649\
80001257894150320610685622488076600557135190444851814801286405266965039736436\
0521430821840089323784536437430116`400.*^129, -1.0250190880613081126284122501\
94362365208986025806444178976148848573721573734254740373942507448036599049258\
93557635634991261125116929493997372277464066992844822814477535264939340817058\
38344026631390335209100395509173289463900140177416052751083014180694299770990\
68908709667982961585435199667618026339614297910919250020678483671202683708290\
124861109985175220446825868914981401707946477972199399184196988`400.*^131, 
  -1.911548849630651943142705338989530456569540014679503295222344378387243976\
26062528648449790658469272519977688803661405807180949887751278355858090752666\
49661092845399808207393870218295156076980290731546646458509723245782588689915\
97123955351441602624998156195741233412905491959460437034767200065685569860011\
75200154743777187744818958017334780602554554906295469219869694293286588184035\
4984814748348921832`400.*^132, -4.1806095156572195067013010988695990687170290\
14085659233537376353691683281179784924466600080465182479478340844969750590399\
25737209925180859499004484895732671241856794166062941603230408086572302780709\
95185404665624011266566608065231701202077700754773866904422020194921774927307\
77519224229842447449446328174228867463599878567935423869780487310734348198241\
972089298707131463824915450067788309181455886067`400.*^132, 9.064747188053507\
71007313667233735931342890660752807027866564258158431251214150825327916362306\
92605575496155684945024802974635207508103753014080336646550827775013482597372\
94795343194408419902699060742294308574309107054111242187098013348664263258165\
65248475577847505366855557219206303148842136616544656871213170068851484769153\
2731931108196785993068092269674773828500280570723743087355074083305987338097`\
400.*^134, 3.0656086528481709522098241608433813886473010236039959259293439677\
70535625207791561718622733995701272349637062780519381233851692507337586265729\
68175945882234240473041658816969648360517532453760794869139840963281297514385\
39416632644430655954299090355202497134668431033133375892144198652301600353284\
54142871252122497713182295003046179178584237988993432334533126080000400462099\
706631591885279226698540575`400.*^136, 4.604486327203677647060673182975821470\
71719873981115403497466067769823677364596652174301074936833323292100275751147\
38194878731768270347164473945631963705877685679627041478940229777020911000319\
84227767822573179662527789622646279941084470026176644812326188986407376525591\
17256824060643071105060503176982607498671479465047863587598469259876133772388\
2233539735538428652267991404862312475794896645568455855`400.*^137, 
  -2.714897251978319870494140522747372514847035825846517742287553428132075641\
97021570092696789455200224997183854660349652384578833459276331102161165750494\
40054540562687740425735770148959584002962855891549292023698759031847765200781\
85029464279616522484026329436880352069157815946309461145155960375969008070887\
32411941049768587733846754816294003323300278818049938186084007910661914431219\
1458035832231840529`400.*^138, -3.5024736102766566209834083129561714145302581\
44380699222878746210392437337552894155038469607743575806303213704693930807438\
12574480265415013534655271562741633517538074181924733835711158390193546962918\
32635819898595222901540163687258369198566561936231094473392399409296657937902\
86156097485638776447077624755756531416654881761320519591764409667329561994694\
295027490521285852729321961135540980462986929919`400.*^140, 
  -9.679070741668966715307887783942960621671341928724217407612124224864652491\
92656382475613868669113046745609685925889830706765922760916366698308436465753\
02089210404511592037233768524992136711903901498068271809822395524874206467955\
60298281453862076116597182626270754635939996610755410135126728392557127513599\
79276652074024038300640359683606205566282615418595498175328603329362466843677\
1767954830276480601`400.*^141, -1.0714436248822664917793321969880341014563547\
18605849511460603712201252685923333815157638175392155574141964090990638732355\
67601928803283032734965450580275653315030807169382824613252935324319549312626\
66888104885245122876604141423656414785232079227989882213592018154365791888669\
64272308182488763485394294451062944223608582168084275403581602996577214934580\
951380748632980394820674704174183958784669659253`400.*^143, 2.277818864242102\
53105699610306897146341813319531680041575541444694254970452279103979634348127\
76635478167657577855861742610510952625906151987188863216818486484532679510327\
98048548607922456145830158958657759206955740966471684288405730153742995720462\
29631874703662280564523003794058638295871265618626697616148277954059515466863\
3711810333541947417054091594022573906670637586996555201256159497878473057235`\
400.*^144, 1.3930928314844387725825436455678648078921420950290339292733739590\
01025249142388934682589083584629248385116543781266523929074631481827688959715\
92951666035457090521547082520491595954738920280070664225618375948858571771805\
57868877749929812591483396043923897025028200446260332007624865052608908893561\
56920084167588977155752723356308474091531487838703950552833326919554564306894\
25948848901232494884059569`400.*^146, 3.2015686257294136557716132485684959437\
78316790310512936673394643896962290809908968806288948445326546738427411971201\
49245825566515482850335800442707140266325327647243291825422596861294362312081\
16767125612093828489774667189152734666535316846986923165170936836309390956967\
44357912139481969467819570654939257975052896242117301049967918815273894126881\
09648320167025774546898920785901282510476610233714972`400.*^147, 1.9972227322\
56000496639478177397198491021700227486052789754934180873417744078104362898224\
54732585700973247515590072797456021176468604809281953320215788560865075544797\
02346556641315470811303072503562162880292428231656639522755132847828817427528\
76959397046717582448081576319852795129772302044096208780953807704581268590713\
69549233044917829598036953506488407430359138484974237590673464710209529014009\
1579`400.*^148, -1.3416849087823008810574358480073684877205917399648051350103\
60473239003774406025100057608842164264621139284599880058881367418166201449745\
22297096746022816033043859763822366916443720337762580560503718762531790711164\
11838413869220212139272938202732637235873814738614600118252571737615405287398\
50306759539049720320186111409987887519787174293551429108506279896802883913002\
437569427078887987949952757317926`400.*^150, -5.77947136196324393667606516675\
12705876302298453635943185050554372422044302048629917844079581074310801260287\
80990120895806150040853503987737330545646092006849864672584255570094758415893\
14540687013899722170124028864976515385296628751978674050344006341870492543580\
05102474269213878764414973946015595715000078746491483165857794384320148953666\
20448152642348375872328702862148473808551882170097648946440677`400.*^151, 
  -1.091529132239344971683328537690175483005063052652988024339545971815391880\
22123566088465659459850441850893364105434852327813372816318493327128566829313\
44166154503869847953994813493683893100982040365522733949320416874747112467698\
60865464551911926003939097620669918157558307981990311573181333510227206246509\
86064376819686006476657999004096450922737812099369391099102069926173017944873\
9592667127677152384`400.*^153, 5.14698458300734941392012542199657877513649684\
59820102022704244309622593057527831917241165398795374294828783066463323821279\
73994091586775370779075896467273416495424994202288455440432421487976692459030\
96124168258291400408126011235180745479456276045455467394473618012887913142674\
70725481502349589623367512293084023299539687359335521849109173334231153985176\
04248342878718694061057413040142472800302743019`400.*^152, 7.3805142399850558\
69906405523678386805407890309644219996530569424791698544411215700070513055088\
72752855930061215342501265514090618749195817053859760003622152122623858521050\
07916613024526368031176575308495706899195496998024209727400666436492414238549\
00509928520308017348102205024443066711830040005024918884880671705551244343185\
311154446025767190740034164877412601142621059323694861378555031364544254963`4\
00.*^155, 2.50922077195301520412243972809505758001007481486529173724097009380\
04902736945764462242468221754007897961629755310655935640649725066815424093389\
70690014701446280147592550360697289116565228478190769116697097659915392759049\
99535416407638323495432712158846266646618746256427199543888436175652671060655\
48287661670372690690881328305247810591872104974280410571521594478409080078846\
23683008287729448003684061`400.*^157, 3.7073103767385309597942716356394642930\
48639046291231135768002112087900791615042771034387762352489170675812861483856\
36548871511718916016643864573578510090316692743570235511698159960452619708223\
54822602599334122333912758089793306298606070934869003561272958243386317413041\
20646085892744090706683807904424808044006518777954843317324114755708790710378\
204672940462887666036935851614086533179320246067904275`400.*^158, 
  -4.253373376731825867880392792758874612974040170076297185549617697796354693\
12969757473945427887407770744041825941912100372059839178416016063302512800857\
37889159613542970445673911851656733855158270362934313870666179524788107636517\
28084280435808523559346649502259377828202058878094111278522263422249677803914\
87031602354237188193580580968435988915704744608351675962354308355544919233631\
5844750789453869287`400.*^159, -4.0635537787217295237362057016073844771790850\
17435649042287215422532698346520374636074902844936361912113423634043926137258\
15368366754626571531596865880723170296589550455474845259406040832274299464001\
08070619835723117572099582306820081989766727007057620446987203064561594524824\
89393840138265700678355033455123955327322614496863191930119030333102251438753\
584560951568834489837925655573709754016346449082`400.*^161, 
  -1.136389443187952512829560796748895268316777290754535823489127883790997923\
77218476310434092959604677040103670214809556429532255077309103185972075748883\
74046345030900814196787080477513099208644501734008889929414169888079485277421\
50965037662863062884244144270011227567203482241994585443678147186383981301085\
24506262642817057655702714588099154640066614954717798317085986671629465126363\
9661338517660422466`400.*^163, -1.1501859502572679040812651056268286378225728\
77115309502950224818023859988215352826422290068038786125624473823756945662867\
38337358679440278724287002995807553694185287262139979133533383054801306017890\
19158520330886273283165707527480725060860497107852996959712335514767798343803\
35920044792749988856018557415103634226565982904801721191205429584662074381747\
513904544985542784469964915512925819210806977047`400.*^164, 4.059989871509488\
69162232515006258973403032692867840982017545152711170928089064629802187346765\
98872110500550181970940697586259420458091114561868340091092999543620281054676\
43505249507371218102289540707342732793621238714087887039172299929885162864115\
37557191626826462039888632179696857119949598240388878011675803831356680555967\
8535779582145297613548412841042381175444067889740339038376820179168441933399`\
400.*^165, 2.2963540555963412889143042239433573294355988936357262990757343226\
09953590517055865977789966722231995725073068499675838623038052944468493791316\
70729557292625873092455564071728970068985603752644863626144654542586385643685\
95198385826068703125288019361892865990438588368822732390280362462720574570733\
82382211387696772812623967008962707064920697575134799875406556476461855868496\
749332966659393885718313849`400.*^167, 5.314321262624807218820978285823658982\
12170047207497749199659619621498680182234359812353139924857608529006694271837\
25761659884998495941795170459678514922171620101850408628282305471584654614867\
42313679446857501435277179683189550182965123651002763271824293968647462269631\
64340906813813269993516979946929342413568663394654187701247715253849033744417\
5675779367452931993618190874633381716032946366476895483`400.*^168, 2.22118230\
73437059274261973870358508926952336075644245860675206261740687157770182509634\
28940634652590071320288620543694510663913751935714425199835810127060706361684\
24697673821452011909641521715934018947388088242465585998401063007549515584569\
60101242086036551797415766882034535548877298190144653901575534986565421273253\
14721162770260928751205754137359904848726968428691779573691437108711814099609\
931374`400.*^169, -3.19329033703574256046002969100216519991392839397656540018\
53801622758115400659595518349902974561705977529920401963821986149075774225206\
52562030925785464568256188233134315701355519792458611314215128661310522675015\
81804911742643759288325342002383566590466774207431735071153332991827463381900\
84584393293723439520898152593945340172745787283400190396401353077003727834061\
89322705189361889195044392159350118`400.*^171, -1.344392976719140583060336942\
91462389703810323943722750712490382705914828714690332881533671715336979910348\
54248788329556666788233415811583944188437797089767863653029681849418848177394\
17527774747786741733396383533246726507457313385298386882308909671632174592623\
07783612193691427447302938788401268783620658073775465410114859281857978337633\
3070615690506821180422647405728957264329843268227064520038651966`400.*^173, 
  -2.511660009687367509168137273893126801003396410387242418200377494128118416\
09914211905701878366582060154780281990320823823969248869367761278091681188821\
52514450947981884672303628032561731159139292664574894686014495601577167409571\
16904748506582921445270712230016258479104634764673785793107746421397119134029\
26399724299162859003874550359491078687663538273617522842973363281620627287316\
6146047115131930912`400.*^174, 1.14390556181562352885812363777851428348377694\
94269311089226492138096071353519625291177909976022098563254532403462783839601\
07190866024763323207344163251114504725925325292096041536716944668859828870776\
03596757201564844298755117350264665635746596502273876269094955926671954894250\
60888413178707833757122244753707945410405975140870980291060375181609337418833\
95307907408594628779622989976802529191899690758`400.*^175, 2.4109796376514574\
70150512773399103263049109370397239246507423187604328148068313310601997230499\
11500385798559784970871813840058553056729437505345345308463819833496577743640\
03826180457154548255581864386826699177970271356599107598371881576110077364019\
00445266499532042593315291636591043283201009022322647193700340221469728186212\
535937319549987247714601202866492696753715688345053832569961990640924242367`4\
00.*^177, 8.16248410314209475714946604226585796450525411317895591923680514195\
07495674580423380927069481799761485795193333096147667296632072103959907441955\
23053869569766436890734249361933091797631357634916489638906022170277378658907\
27530478402196279362691336276412946539976447819812098729416350248156971448029\
23654595101813406328033174656926937309894541897543554667621435733320071989687\
69296682726093156613671443`400.*^178, 1.1429529374972933171258727860095230828\
54616249604103430472742757908162615346186915884913533581811175117099687173626\
71692283415165105226772782959169496205332601886982475707089461681534281659664\
17027454996897710733233117370728106124054500935271374633660536410361385741653\
20719271270224234821013956785128564249651798983691896572587061914268811396394\
242363187715515090221087397516552215274901277521973499`400.*^180, 
  -2.315401298527494843751697198497672576882176594214932201311973493218392775\
30774950039417749565905202191453413947150163286012390618803000435144806470600\
16153198621634911868158134112957865639262771674003532321241202051944099792335\
60543265286715079917021811548698613307481035025197529150232583636322684513368\
85374005066492337203246574697356257343920885482530690019397988222628602878953\
1654327222263081004`400.*^181, -1.8303021886350467758526816368150918567599659\
62929194332416020748028530911643392494537577405529568230060220549798639135617\
03820688724337401212019864895489495016402617902948389848631680499671783251574\
97865420671848048300536680722446937282896251975614419841743123483890583194944\
57249032801685440864491577064284415204862010805817956131537947347722705604463\
162203609557692248083548032669497919834871864669`400.*^183, 
  -5.111468491869075731633922138032906352500611824434465165662142760737905132\
90160462932042947617814681125916195399955855639233361129958351112103114060773\
83602419735025219248403438543331966032655933512843008838208391853755923181806\
40333101008794104888937627203905161542634127433879572837128326295658267094194\
34892767597531965254569631942541510021913700460964076080507612686777931909288\
202937913118800292`400.*^184, -4.32742763256351236552325861748025582814342922\
91246867722755985732445434024797992125584480165328861330573149601130163839559\
93488072403199744541757812289065013562684233917810442385845743885711836173031\
73421867548510699223379243790120395684475410887916411339108426920478370618859\
31845290501506024445081194859057734346548568262756007191259984023038230929252\
218269985025388499702719307399607201623845071`400.*^185, 2.680093550068892120\
74338486342156728758538561044738848535846543482026771913929692683192983958828\
61474828698565173294342267141963636566707987074560846286222297129407159770812\
59350684681197960625214765710470300866465585119368131712039883787188647813475\
86902541436997365035926562052602638633150094524131062603134250305705980088672\
1600692677071264113566310547454830787683800042792141902415918020032212104`400.\
*^187, 1.42220482871804372187272655778541347313536555643384200607133373802547\
22972113090497386302052100042211769262066225933692887014964320945456854586600\
68157937608252744440572051802879520133968272949973631236231103788963890677492\
45575962010774120150938485085524952511441600520475205377306851905311936444378\
25019135005816394644397071738323476781745577582673265141273478486764735202601\
54446401089765173082445`400.*^189, 3.2561564911948993893237381705137820081355\
78520427077267993736750194436566184648117767375172660151342779839566960396379\
64607693148779830488069412217224956829897745025469989408784609074221445750477\
43045157343062525954480122758081602066134594102306758624516462328523516386709\
83046654723939653044806908555720433707036316141428204915928467033683746206920\
77602007757381769104167879985137078241011006999443`400.*^190, 3.3271738489238\
95872343575877318150776552995907537454961319875099765908852496440910367827022\
78330991350925118483989569774154383564737724650174804759165776980654453254253\
08551888023468636057605776183141429921724210699753813299033052271611418788770\
37741316000993452534711885099550814461217753686800050063876214040588343331796\
37254405460705007240579913655677378466989822862748178050153711057254288833501\
4`400.*^190, -2.7712286889030145647435195331479842835577598993985085772658459\
14247922438928320183438902236960497395350342278778735548181080294338918538980\
28011109343310887502461350236406458843491327227667417109081168342546650911394\
13026833543109122954262729041815606092766438937855263157499015873740320887024\
86269597483191662328286221662316507990090131198534349782073785344681306693761\
401725345565918576185463674955`400.*^193, -1.13781004060733189310460388738211\
88041583826711030921039991986113048701046053353744402224311730509386869757685\
67332375958423869545293954872021649997678223434525054502469584760205679938556\
16522994772743700402981041171212217159705539774569175126063934591211826178918\
51823901556794271008703866695806009691246868714277034030069571116145223033179\
26960336980738917883913823765073092453502846970663252909242`400.*^195, 
  -2.048111515870458328190091764928972348539851973290893269268911293178682521\
12200997003488385189374411262530544776907489893712412791196573631821986950173\
36330004800598196803919852939929817178395918411659550341829122926107446110158\
98101086749432366402172729200763788134923586656253891241142312755734478698028\
20317788784858921649460175150497606823201792613653092314861710994375947888787\
0819259191082843008`400.*^196, 2.20121698595609575623875740417487828331970376\
72009658434265720572034832914500985725791423686156657755598823028241191846706\
31873787644128959458219705033329563246081544356798386013659713252377976342260\
48038156859992803644510067290543314104088960107893782624125506249520149298992\
33920675946891639627976841327249349665424218615346880832897922132562674886627\
26164819226631506025916549973418641185768118141`400.*^197, 2.7995930660021467\
05539953814999176569323227063924938324091910585933332563190137805903046457428\
63543828585803484993622604988710322718369881404128016487188305909184228820823\
79268077591329313526849838381712470285221798084755664836941320821280344132357\
73135549205825067789099804109901529419234426284631255332095610366426777921398\
157695167573501169388833765030848809172429136107323894530641106132817377753`4\
00.*^199, 9.35931640698218826728425907957466183837659274525734158362302114050\
42036329427230356010601257348310501532254491831736192771640514394411605770125\
81617243972912695409503240053921235296839074044192648725402882615349380619109\
06606808943164456345227003035259665925614967067092063736624057612636678086482\
19423246520476752155247431631836343650814523669037016615412650812089199169398\
46907805028322068319339902`400.*^200, 1.1807449664232620494738625140111348704\
81845283092299704946187925655099434509828045199663393669118181731999827078228\
83986771258887185919814038078913331406605400827607359612600920098526852288048\
17454258012510575009769270254867016374591818408800557817264297013712842797241\
11164487259135273279860723810126043106877732795942454201287628728825890969427\
829263058949998817334860316857895351229956801675185132`400.*^202, 
  -4.114877691096577744231643347063659516487367620990212448232097628721363884\
29745412180744982568775410287241314311882151834662143879269007364158094455799\
85854316201530498345107646320149030195053561657733628748084607306838117044234\
58629450957852298857274436197136672080003078063835023162718052299240613208156\
40395176470698954690443707794504039023392184585973786442461999002911449965685\
7110753754850403904`400.*^203, -2.8513340971924673550300572815774560339303347\
31485526966458516166620460089557074336381316125013209465185847277405092068698\
07474211328017519924490470793667662983886862141675309168188533628848562356346\
69731962039778275416040597821061816767060703823178012460533677871638227621053\
80701974135215629544805030420955263183425220385537108918851135825702405568508\
014030485255278368337482986006697014834077293216`400.*^205, 
  -7.849400262719671404627747650297282190128344916159141584370165529753549774\
54608346385492012040830876197224145129088189247343384291120366526427004387636\
99481961570104070434171524899540637407901109142762075428950541319359720503220\
49758913075287106564880126448768642391697239443055601663483402358143228372390\
36617726997921839820092106800936109369931785325155596521409593081783149930867\
7256995524851518658`400.*^206, -4.6458025598854189129066885176400323471359403\
03661042717466257484544841938179151596834177330075228252930883119498867641567\
78437775746553932320126541212469370185351288808153810517863038909605282579567\
43969766899975416690727019079629755094883697731875508079291154242441043361795\
60485254054987429969751809289792481642321215051238949232312120336336074776891\
204692397399739841766520158692591418679717812877`400.*^207, 5.895279581701523\
60825447989012690384825034481483276666845054341005701125600835163929490819678\
39767033521773219154560888255055264115395161474122943808496959858024278271069\
55909483325880257863147815670882585601380592737950559540053747710704531075162\
79483042531501473646183644619707958885201872760561655757649421913916418257288\
4304913423806220968936960742249476086879875968527083716132594384843148848443`\
400.*^209, 2.9635608108147902123409660824144257916130952460103023021175147459\
65806168837751580938727592619877307193084863512105397402099691084379050500438\
54920383002828234499482090163832242122511766421439692579003737946827472995278\
50772541989006015926013526574308215197610207965932055019930903228832270995802\
80785071712083777079624995819411671064058697458418184798795058521261296598673\
171580913755992902274879897`400.*^211, 6.584303295533130770371549846589992616\
35657588009479599493744107449986863486606507790650445022149811324829315226092\
38979814315554865986198499779629570618731524236242184741608629146445872139133\
23485493604727693870698522120112448975765461351995379694055110555590452300003\
76374535457003967828501803478716150158978568597478794300501799727390570054954\
5942693166657708643403056519201097128469387361956087293`400.*^212, 
  -2.414552496970953010078754735836640834381403743258374780195920152848647519\
29242599408439438545367110097547313791795872099769284649906134142115991517617\
40851378565161199327982750931042522189490901917600591383288997273003791341381\
86064352571301483777752327705835795263270521874411216015482698062006659148867\
05633717021446025564077701863329637603668115265764652423164069601241593713831\
8103003106655439135`400.*^213, -7.8924495326911366938016092040382881721664695\
56614297723959394601457828134489192117164004541986226113564144245417941439033\
80020501109021969928027434540391118594744347549985205283730371636772863987531\
65622380125183208345694903543662277861941359675685544603388585206797373900659\
53140820749151647829828705517441238037321494851689954791276173847515004756544\
724298005685053649408109126401084534947519432627`400.*^215, 
  -3.152138969362967100002725666832712160857741994386599716507281910235046204\
71671270884788646759145170641055955340565872714750630481002196666468784814006\
45017826915873465691626924482881812074218868144296210616841136788988355157284\
43652789919691609480165404655997849237389377230753727598370196038390607347225\
22939024475119256567623078758206401291334076209521442945023346062038710779325\
7752963606543428025`400.*^217, -5.2883169817119755935196276596114645007444467\
01306805541875345919488821878719069462171907466737791397017545303031441865093\
55979767641156068094987221915143862848202094358687368543212092394576832599294\
37779060338400517499163751905293460771999864144573563978074325101689208793933\
98077808873549758960568510319739054471132724677394371478570785658645447469888\
667107739651586913567710058531503602183702837706`400.*^218, 1.075981257039090\
25485967729145404041497572115602751654152192208774416276239356972506867985304\
22574734442282411355977763879062457604596799187474424051176288259098495321926\
03741392218179050330003567183767297867517862679648332021414671556588597685437\
94917420545498003416744435836170980790546679731760599119025360038679120038526\
944400241438078637441138396077702336598382699856496653424776717994840309646`4\
00.*^220, 1.04392395383317088629054702927593974333297462222236177302058245139\
24714301269111986734898365290713405603651302087879546347445106172695616301243\
23058338812485533077915766903634956127973570612092465800032886332394924372889\
92741260654910146370480201137794910132493909771753739214814119578443042748706\
59262317677381874020638538858342010204912690462507687583702656918753039895773\
70527035370841616716972777`400.*^222, 3.4169642321774412721046963213018225702\
57291697403663575981500222391670825448812799657430374034923442625589842318567\
79410648763440366054553127290359532525263703052394568765220951492962361270344\
71645952596182096812263456663093705917402043130170327774703489139921615101675\
01410502003229106572310525269556481054381880311639434450840719850157143126361\
312713503836160857086649503541005100526260581304108777`400.*^223, 3.580996397\
02613376984669741974541844729051281591158263718089084335367812842380345292412\
33611998301228874941573138048392151507276757625686533738379125081556926946480\
41566655396590655513832561953433509417617194353453731919841268020279706059473\
81982667837179544089290443586628945250536878343518401415681355877549529199975\
95611001143666096377364883230386592592851158680077634922371724165245041183998\
35529`400.*^224, -2.218687865790420643769474641763107580333825078503659876488\
86799216544885444846139486109454491114155691041522670032789111210207905194115\
03049358151245717319727801922895646171374757426774593681421894673382240077470\
65863259245976247837702079936239434769646775620827689481038152081289149170750\
42748723588407145870879140634230227223596573531862870014611926531898925222179\
8069976101734100841310736254351591`400.*^226, -1.3935141304741064848602682907\
75805368958015693886765608355025697068841830410255847162580664620282509814729\
04361756789865820666380273769291098593844705824193820994489965819133720596523\
04735059671877512655077390046391141143736056584231297804042857443547587799283\
45960826991905244610590357884403538572495579845202217336098399462664342173453\
599069402549442245936243729110404049677396849975543405517872983`400.*^228, 
  -3.728728373089366942238220795684518310435004023539748423532900899136358262\
33549871730723879487814642596537781990174660599700456903317637730160200596272\
97336667038991164533363895246265390251272576953302249556554559691338140557869\
30883286284473012452475250291088010475693018890982953596731733697979934141034\
34389742918618708206433742841563252952295203828649600379814990103058432805399\
7235000725519960218`400.*^229, -8.1540879057361169154744374664801583368885572\
35751173367814256626299249635616214208867640700199412433207339479673010309689\
65896987015029038600503031802890473015368568424683033727763759373887477563067\
96835570781017642364931283052050090759508157163176725394282307163409751608429\
17346915212751160123267784640672032618366541438088449633107006090705288748064\
21488125799408937756828739858971643343554680563`400.*^229, 3.9493595407269853\
37167469954544210259725443644327429104657313892926118615796784560603579792602\
12199774471338817141422796326517814363956302633868547749374771434029069334788\
21855443821850376776923582697441586823004256264096552851499122356329044136417\
61095733054832476399876133545777920593286062484767443106017686697899498416609\
650487238726474698642051208989352159812472347226594384638356263522238297763`4\
00.*^232, 1.89180463491019936550249732330376542793776146687948126584585977518\
53665327378234776866582353218714409809868758181937905618990013151714656049797\
17374069368943244390917823672238278883277476713524395501933025552729985993203\
16010730106594798391447304382653694278989012978436920153347980790289694384295\
89348139536157702459438047803295184599438427596031487003925706387118491297018\
68502662762871590461957654`400.*^234, 3.9847741896102862527573707651312419841\
37623934916699092179048690607542025176620209199354846237354189922983256761565\
04282381135510029199313348753076214827464175692725878173670579076664934416353\
11611397951726950533420630741945404974991291700803567528270302133732251398569\
03643864853210094808689321083548455034156843887798653672804902273112958487991\
221631583151827212468827490638660442308370359459228603`400.*^235, 
  -4.239764685383904788243581417151950220905275401263811589762532889801975926\
23052574264666687788066503536117572456163811927025316119242379172685027450555\
94555545236685888339048885521648894635604370760761698172002098193080932618219\
28430343678597839010314232751548766966708185495065966288170619036579656749456\
81985733144628415080562278730644179737581357041686636729760241428644941740654\
6351701277944184294`400.*^236, -6.7462883491956057348021208202587111554387270\
89338044987149136045867537717365550683347183335894768913815450647652809652670\
32707209869788601461067871844849061462984019542804694555570563086988396208485\
03101181290520530728110118990617160418168315067085243729482797065381885555977\
96156731696939825238148945106341574857128237919604039811900802590515815846122\
089260984283833708532143078611265264118448778205`400.*^238, 
  -2.611480222011323445126600145851336451853140077403611487140788853318265556\
21046555961109790672380265868934929012061387050089079440885795860410026068739\
28499509911726231848600871824771019666159662049886199377386019372554586992338\
38980075881944234600463257436787179421046054123414593515773356672297419565427\
60506655540447102122956411938615978410681566305306574945920589403583743525276\
1009538452580576842`400.*^240, -3.8942299820395933545434977654090125436282161\
63666841859720315742004348859992127706276906566545167116230827190028109682253\
94464112696043296331411693853155570533289009035369203028759687729071905634706\
37659085631614327980869550791568427187535692492899347116909228730654428999586\
00878347465309265335172656923469996111073604602697340743183246349479211504585\
559816578263215661544697877925420208407358465712`400.*^241, 1.406513844714931\
45277980137216283348687845163409763787884587998150997927661524251813475135138\
06756632334005128842838578612390434882723902775266057594138411154622847322248\
93342817778145245749874151554976068434025314812281703207091731362835132913081\
78481395569881830467442042409775863016614357769337370656961743009894993696609\
4033485791446179155673588014329158502618039817251119985683436590768540765219`\
400.*^243, 1.1463402793044021955909431756774132722052454250316718159448263539\
75975951645037095793828874411919474211682180564256261465891125775574953635949\
86762849655129027393943479014897846327847333168434808454711126139087197344711\
44892344209859916869158793540291962659955902522615944540884215317263219476238\
85860445539132738341822582879025602308558670532115036527046507351433254281755\
566849177791432859315827334`400.*^245, 3.638718797586672248478293328470745538\
97259015569237861866728781236449830075563626337142714724928647114315821642490\
68097278622659049660220019004624357732964405045614835463011181180232928142933\
26078907857241447939528858992309885373474807675130946160780731927233446782314\
14074565662422237719049548043711165446758286503108598994993391098257268183475\
968584651907753482819244511141820234612649872263698662`400.*^246, 2.688190241\
30557267754938528856294660585884038699918901672325136759164288785516244006730\
20399758460355219154253073030321967954007925883007555424633191279064381282166\
14243708063111963558060328339703414118670897573510852326108850780040815362503\
23511898589655359737290397860736762936511775405526695192541298557930222425312\
39319442044836758482475078066559683011177851917020821022867312685619068920589\
10041`400.*^247, -3.382839755414521202185827569273227128073680819803039570219\
14278178923660924864767906472534789804270144872477844346530986901170384463797\
34198149017526904794540654113341410189286782223434361190643817702134807595677\
73527789371028587081049191991121622623358650646718987307823624971273725889534\
13918561841361331656892272007772169968519498166439255829621922214717442953841\
6367089802683163720165585411744032`400.*^249, -1.9652187337623081711528082254\
17215838856373244013932976623992668576103319843567331940648308940553506324944\
59347950056487691467292018902847594828545978723722101017175015025650290730752\
32907336033263662037261647404476840704741211798759960606827887335548236968687\
15841699075049720201034126649810371122592391179538928036604493101086098988630\
800552283645577519331107277694575688064470231716926695771362132`400.*^251, 
  -5.026481366324735382515604791958424479233308981725083318575364980948128864\
44677048346418633633209171714958076510959809433013191762668017088231351888255\
22226549620304794237998245522389980147873772524692502727856593120314935283793\
51377380708168398205833762874773155797583094695259448766366686495241251987793\
64296281315448510440303518492152899714341180369240603288954300221282849495795\
3435656570932107487`400.*^252, 1.61418035616512985273803372597277086672949554\
39857718895549767647654057680312164588350075679405154229308733657651949280355\
24637779289232612551579456754419593663594652694414302089650716146869624820504\
87726153916114211480047536324384362685094367896769514668555598701289108700334\
37490649038286093339620606919929037220524622603862875935155504779273775901762\
67960139752719523833705386167100333625417225906`400.*^253, 7.4560183841743537\
38697405811128289980396196536087131461728257934898747708146445085304543273667\
56627857560327200165506010103469613567621719831616461080488342571718888719732\
86845030235494857381392900353809449039771276660089198991618096692230378172897\
57713885015628396972797589222984647647886245327765693622373208897009638138587\
052342591757370711893128926456337770099182285300124959445384694031384324103`4\
00.*^255, 3.41245541581498623228540169200220580656286686506883549799184728416\
90901795128950150996538619635101226048508212526640115791214769799015324126462\
50331937896280555149867022195662845275216220935638749577809236140978399315799\
41966794595449266263134688069970076313720317357369226209896952098011157149716\
02440331498084515076774043253563729710316792915878402468487080171366907571837\
44780131322900445952100003`400.*^257, 6.6052196871255135768238977670003269667\
28204791940370925627019429392298306180125895841931046137894731450754304130062\
37242385394100945130745570552526943739923978579462940555435795856559846803135\
54668639672183955751381326191812425868818611818508962753577037978804838598363\
55130803520984716606001126336200708235352238766441270504589359979534554386751\
929821629570759610909525533723902854812694643576680732`400.*^258, 
  -1.408704819975233995000521884026120118625505835822229671856778802687254658\
81118508593355063973836342829200794672814522323978584648074348025841493530240\
44594292741090192691460674912276248951086305722376512826521368885325433308498\
65720311749651941464657932871755201034980086557364517964802646826835229088008\
00026122063358112845246198612989786359421480126376245358175182207998431962364\
4710652427606508769`400.*^260, -1.6027008138535763128630654541583640438884019\
25503465415414682750330825748256442658172292848721890304339181494339360053063\
80463032194924478930100032160167247779081285817403001029434695125217792193874\
86498161578852517079136478680840378849264876956094640203404597741284256562114\
37139932250181555960889145814382764582049029873934836603483866823432241231320\
891386747206832276079696984635713162494093803165`400.*^262, 
  -5.982234700995639902247224706269122734241963337877976999598605827689707651\
14588439478414273913827705712604144886059445452245833618588678215622914585883\
15568561091464636021205222687934095648202366312533791507490103035435201210984\
27227670603242930870399119095687179363443067180391713159121107787778756210807\
75027189109823845702491774671553073424676532869133998934037338969573603569035\
2472428330803203243`400.*^263, -7.3295718487537839359549450456665487270128598\
50474245320620946088105061147531837652482963699428983439699854630068563312821\
94363625150916837551402612825938700567840478528961305039939516091906128367744\
31625126586114480266611322272248600959258040932357999633735638069157473605868\
15551049129713617669657597303178703413047184959796983662689937084530287040246\
003272804228914775350059927640767611719063281017`400.*^264, 4.779549108112119\
38268544289958598195475108712343032715743113963638323899902411121430130132510\
64210369545560357734628608083502706827578764335471144692359586792040443723275\
11098211943030074352269278514964098017110631623499567088118512210227224382627\
25825508801090674189300072388206942388411204288597197628917283873811904746660\
9356722646747792674603228004850834283124135356021450460020461343012014141252`\
400.*^266, 3.4399480854762962471928331594096209016250868125976383667764011828\
58419162510019443432949183285318415219676582663446671539118220478972752060736\
98832174235382598654926038979929206122584504181501706664534078647869100596582\
31969376554323171892043034712779144916537964516275222712091351873325312582252\
15003109447671600943450102517178402563604983793858330667393793090748733028791\
932841647377239212733104575`400.*^268, 1.046600980438349369205888197398997079\
51981070624850438710053222137756424665429999998083561438072539899810097761965\
00602829385010375724112266820513080032781882506575146697580578884442160345074\
36501783211023594082284385488873183167057430632709582851406676673388397683609\
82674614597356217495726169185634961618006360402757151926017812771077339933568\
4641079928772193739230793331969017350452405943270197452`400.*^270, 3.14917846\
64699715241601854415065058345035915074546617647819610129151478380216254986728\
84830124114653197008080070375049730971155887876030344163925241707694067267910\
80660601092123698036210218937553311600471996390612913319362946753944254315652\
29949153626407154519502097255449524773358912412070148713452959308002274189692\
25076002470842765140010720413956955802690061547839736309101006749968407072924\
794997`400.*^270, -1.36751242797849333856314047307288233466707249095801561590\
31511600350515437820326368371233865803250084445657779775698262844783533011437\
69541518829480986804181791327627148295249402776919357481651031211629649949084\
01690699788885495009612037991802554142287390084977575338913898936455138776817\
55177519289663290334393202335566696091907604454890032894475272616135742689585\
59710585550833141458955952159634777`400.*^273, -7.437726561252726124970216301\
47991678440149423716810896994251593879129525185779402407614744051120476411044\
64003091839306664571703126748291978169888066232448658123478489273311003922170\
09606058688937462287834892398240507508181510107606984900159379864155746751640\
78057600395564562384478113970249358270942162054643877080852018733181206809435\
0267824746049106338777910493287745716349842306180517730379773704`400.*^274, 
  -1.779513107677128676359600393251556940399445479982743132459556614417067372\
28210452077206612081236375079972725015387079646394454242947025258213192255469\
24267564063392343867717542743681667729849780570011393672841235535306305235661\
24691850674808477919975629713475953366737316015795179993320734586795579898897\
93068459046163640580679703907381179678569940830841426132011834596923494468488\
7438122439456799185`400.*^276, 1.97921515274281956385206302959723894452357844\
42725738816921099460528941694076033688504710008130065657973771353479550231628\
10403079617073980072868169453752104868448767183634434122986341432137333698430\
14136696398252256255877369597124167937617646720285245789325485418349868844641\
14227332186947504677545378523400872975799033374526485800964592340342960889433\
19967778877903874273278389858320507252810825067`400.*^277, 3.7070418144429429\
37296476006978615374119194655902983641672202015555826998427530611719320662076\
52199173299854363211836165715672981196262342411300980666708975657414119919243\
87819251723568657990784705390971255830640682413709095654323467723810448268434\
08991811133544116057778200637872413849529648724620049383090438857847314669150\
995978321761474214659787258147646152238549493257566256023582200850456874583`4\
00.*^279, 1.62090008745166264943736284301497104459427012480409465679663702797\
20009652488508986072609683462291772974230206579495347054217461065833883877657\
30097036997859430517384322085478073280349530560281640815192544649342007971296\
46654218375669307493857356169257466871701409549234367417483086224427583683506\
57594951951582001705646837196810827676856361759426653111837096770690685922794\
15974312041778757112754346`400.*^281, 2.7520963039476732828131637540264557755\
08947831246157669362859003510195672130517996688203350968926840369739444179446\
71165612145008646098642169725360333444630104642322638204198401061402787000779\
22470090637931721291188913586817255070859527578192792757450984685134594566826\
01829990853203600942673155185485815958603105486541749284883305132685832400897\
064613882626220441759260853740985937571471112056672858`400.*^282, 
  -1.068145093029030248282076664641067532136398137648328459846894512865130131\
64780920864236226971053397009832225554878273243123501460541215956095132523622\
67398741406708352664576671122468078757102849429712353941009587238590973404821\
06242595798487693583888341383818481143907569396118643233470742117216434761610\
26422254053519186286140676255618478363519285625083564843700936682794697755708\
4286647549376303805`400.*^284, -9.8968880445076765253555942242164544075180616\
74865155420188442632208070876788655504364982878530629807150505429337846736950\
13205935759942894301209075998286853591609981573651258524017792615172491442276\
71023380327878519319720421440043249748746356474697734560731966123557976517375\
99178764547525568040310988196031390547743451210479561436603166778951636405814\
461802154514936757796152525057822073447450473604`400.*^285, 
  -3.536279024568842546833855090029209244048722301097043865618347611089048137\
40428851427305048193946235736057032422272194496763403747768833218945517018704\
62479902939512136262213356369840799092566216099478061810330794126498768379707\
85598985923961017214293392340627535536335817763378248380186421953632080592708\
07394740491913486235958131484079038021572496260831702184329158628072854490240\
9969505347671271007`400.*^287, -3.0272550039609325238450646123109174655612652\
90780482560441264819075158424502949964124302609210154967995139417882403268930\
93504090846587906144812989923116855705103306237122013446178486597326618793272\
43779744884590686090309520671066537022032120513926648342326781890827665626437\
03132934736670854576199508355796809899438238986210678491886629717180845407887\
367379682468682463298906317797942042436398907705`400.*^288, 4.040672555845064\
11403179959338468131212282911479518527485627055384756746683484409617691823773\
21897078511749689538022427140071401752907597079664108234477840149729518286618\
68208893853909202808417027167418884206334918754860169302153302821037309355853\
43811640672058226912841863837554273068735258207940453586330641115213868770904\
0947722445691057626687458513226477239245747838593421807264213967649756626451`\
400.*^290, 2.6424049233484576590142562307368844653311559188906859967315151981\
88028892345129694146544467728053879299216024397490528675575325973298390800408\
24539807301236146321346219064346972785072398702735333328858428491347524782751\
34041952281391507884222993256817907116752360554417999206699073138357984555522\
43619228488676776720286208624592565390048290594582343142982625670212810617829\
879420995871829575709995604`400.*^292, 7.589892452885498255966314398039462145\
38937287986548819406672196227027460462742091809365834479404315181161569344608\
33497209001345587652358523480304454971404382079569857869603194371475405910258\
33489134237609191631020695952285569469737594601948524865826457925781061608351\
78150847567183019343127885248989722729058263383808420645076764379779826913120\
9249724203348987676684103209347673721181608389329349208`400.*^293, 
  -2.431589124715852761084680436927775923879948085051897367430360745603126592\
40029874484453029163485966510745562474936721268893597061542589063793368644319\
76997861506414690032513923810507860030429671570990949794203899370112321675083\
47419706296842081275000234421764693908407174378417175952244930565140337602303\
48090923021603356910647400164810569949566800997882762971394919581939854294496\
7412068938680569895`400.*^294, -1.3828501460995296684501007762127934724681097\
92766958273904077432592310040980988585654023819882549069920376772996880596328\
64858143367503389515977094538450796829982357359986875047973480753153638924418\
36318027259370587900455124461579078042176614850315975079888263107727070975916\
09208859227820209806016866771650418022442098248214393084592327146669737150628\
30387654180263585517161212649900577940538785442`400.*^297, 
  -7.088052855905840758969264943048913834425731260735395657299468851855234456\
11700750072299438530331828119782459390995855476237637876990700321663240309322\
48328735576941808520314133027457244067143290934816441637664725266918238526843\
79440561404289986307754502823847489601021357535396003158626407577543228922155\
84054117247161469435308646176307151180874492328420615218009292721466429420495\
2380434996145558782`400.*^298, -1.5387134044471591300987784467124099746701341\
88099664499010228627336027584800267421916816181096257053656884044323382960412\
12678631605189745922262282865189688381135123050618993017454840302621054510079\
89974609976234021591185538631652321067010637284155304762875692717572495933082\
11250968399696067000727258637859666245237601616417665880647489050231636970771\
988336387685802700465490667807291454442712567118`400.*^300, 3.565418758136090\
36442028648979984745941168092458227121001591753614268139070517438668877326815\
47469602577014542256957417375201879149637256124827349659185520584654720840359\
34116511040829324521879062822827815500398619250486235411331919236927438985725\
19166321625171090684667774965644254245759219685135341659036207775741420625382\
3722682703091108562673366027138756865951270439903270474884930908670962691757`\
400.*^301, 4.5726577877947086942290979367135941560430890162269369514458287586\
11690387641423431835666627124676410111873093751400463765065441187831020922763\
95032634115076736509495139550239345537434573062852561055026240916826324962248\
35401513756067587492161534603242614443267771186760279589054934409020355855467\
50474858957368300905280419893319202584928590819061167933119173803219373154995\
48583735655918180375430812`400.*^303, 1.9048030683284393590652616338435550520\
47359417082772316452267012766972075196802247426313370082877380103564144453625\
26043513662528518355638352898828912338046685007155362386626788608936849545202\
99640089063987688484232263240944204650363049576807712130265587121195037037691\
74883960982224498883885686720216470133845083366127467002747443938946281980132\
084350362103535469746503089512965081336426699420816725`400.*^305, 2.619755476\
25132710302940130566405934151316501996507984059054268642349076753390093564358\
70165084797449263003342023256302693534767266799362050484472584586227035514209\
43033384704304041396573519114205163757582651086372318594519942086497348714974\
27357207831547295660851175910323122584737922209261375615834593315243265899713\
60576930403472140246373588935705848623695269834428866660714140277743109204276\
39456`400.*^306, -1.864560035581897995082450367006459348134378886006000402493\
82557811972113395183508297196583698708001567041896975567832366518539950955108\
90772428747449399694722603851271175216931970991333008721938245344835257932747\
81000346209868045482315933843374291615699226517618478777037376613980036318729\
45998249836507340602951994297202921093948530694205478731099696332206723923073\
2143083829755607599034615398016168`400.*^308, -1.4976282163617916499681258884\
07512790749727660165563784092412300853384996320769836973426362841137310813122\
94355809930689989059618093103706582886961531767252103393881902508622473762441\
50932623394411351732158214185377696140658652399003944186582733337303192997123\
50973902237672367613370121446170647645219567789651967055458191327831716611167\
052497710667411613975925221986975081047053415868133147870328323`400.*^310, 
  -5.070779670089682458398303089610117489856718272146499477438818672222244517\
82497599236710867864111634548118701418126195675907192105069749186068047833909\
05021314178120986614601709108697790155392673111532864215670658125871743227890\
89927139846738251699527587230391360041828175402892249404203164048533563419429\
84691338488154895723390476203701372426752553202529297035659467744393187298113\
0488891919078781608`400.*^311, -1.7542450714007230756997389987402981800187187\
45129310827805267881620566127143784816961475253352390126659399388609630961607\
29740393738930079886443053460245738329542521575649760863918731621370150078275\
50595623314182889796470829631907292280442590940844069682640947654395717578146\
05819081916153393699538963240622941382302191942300989553863054672031818434870\
119623485767729574790994258262877460167058301409`400.*^312, 8.116868098699814\
38649294720122149631657905662639552206925479775350331542409231912709436375414\
55301037362800494980081200810364113887885285170630670004259959798799493524744\
68997882096695300388195537203536160550571055682592608123949822147462632947955\
46655725205409606793601751169098394182094678113382441915786538083482562616551\
9099802843674099951026906611621612024957360071981398027394819925899672612338`\
400.*^314, 4.9043193369474563051747600451793659125930854646425937090868232185\
00002190859920583607043256430543961316328342253077381400384006739421539799036\
87572749355071306800520539797249278643280252560885737329302984999360318880606\
55700754671472212522781407559016229926336026000535778080745690093149100654649\
60720635727562878481951206278019078118970777852194602883826890242970525869213\
780978116794904004231847645`400.*^316, 1.302377156353272044985654040726558366\
52260223207450275298962844332069219342082477732752973429935523020362196381489\
90275587580042818157955215267092882883136123280677400358123543961359857098757\
54965627470516102938361707418140256250357884392012133994558960311543569345563\
13223736927482497756863704354955242698579348073483407180393893627266381090812\
3494040551628538123348188931313751884805007101644229719`400.*^318, 
  -1.591620304399155527972177879674655421783104163814810608249753606841488172\
08585589903711537442920591231251734019220654576760214374962691662819803871653\
81333127354932930725128686017166237018128203067314250354249592867680464360626\
62110817331246368419365737093679290943656251576414753674950816559969397123276\
24708190579378986308089625504933413956939701382799595117903401241456613360423\
795900316372728048`400.*^319, -3.31931802796243000717632104605235231795482462\
78671190999818655802854790242167517749796989051115947303520676565174454562648\
83644636328016577666848492915819169605159951509231466674788293785016707395456\
25014041404427291404998908226820805579843510632300528647011587356859440087132\
91819257670067795258956158024482063785523667365369279909415243401841841623426\
19061229503293106551684588749912985721185842748`400.*^321, 
  -1.607248240010345940249311007870847292341544595582105578864814987475821233\
90624161458661705315000929460672964620296355965269302096356320229163238399369\
17684406132970946434683198355714553953033849187437437271545715374908063443280\
47241686901302977253201214807724891261582053513360143929554424975100148271843\
75804495157067235209167030078078301615099592093819302101605505605847396802787\
0907648866623542748`400.*^323, -3.0195714637207658017137996441476334685497960\
26641527159912674737861116016558447851406528422828181409290502426700371288485\
35634788216452235850434725379694856831911061560610610790026407183953109256207\
16225409806517126423373731048628910654703886460845506306381244348338619501311\
72276984511059679468130925247235134951677156070900412926067239155098353305887\
352347575744602107473081753557111853534786369668`400.*^324, 1.295940185505742\
35122742821445418545236012271804789145952261541642676803813268789582547371973\
85329944907613185610351317794658610118339519093939481507556323194177798534953\
24228034745564216039843680042726522965214712054820323864739228381841390734194\
87991947067979578882648045672366159953656537230958883926377546057064390350830\
4752515822910913129760673378720187397437175995295236584457748009355276713685`\
400.*^326, 1.3270792426508578554891338289535202272727424444332260057107875494\
50324075059883622364276589263317607036730407528908528333168565761042996598277\
82601119621373403862732070930694962962061350101308255730715796161396485295554\
67428693038592384361553998350984408407211778607100687886791834029088079323244\
71707946987028441541598327790314364372037278036219317224290425638029952138767\
785235920736409109169404077`400.*^328, 5.236493889816000028344082233938406996\
69078527339983772531850395781876431514734836431627066164463725210325381907335\
47561397613580121625473230029710961378883975298873053740285090967159811756582\
29888444541289427322802516942291866205813334353709768909501102923971435438196\
96974816818280272194193791401947071329902393703416930497691089330465535076699\
3939806763945777892429770504406080072821921475566645952`400.*^329, 4.92566905\
81026086195029671034462414180959108046082863371761364215851358052046703581105\
71519948481563738904003307772741340361605347453294058970574454294983738512372\
86609655506094902647408949184420233784599994158811394918379252152836103136434\
47645954736025541051141763711020749064298618915574051275965786241253491776085\
69809372978144233071194666270419859354079702955185296018047874526969183139489\
171467`400.*^330, -7.31336127196585783920669526276828345742698639182523875601\
41659443849250144471399039879545075513471676234861320188177395311306562104848\
19929218600289948139628579933893462164328279500726456301530121975599339002855\
12241176919579619566498540526551106179981108302766712643970862184952993054171\
85571625479208894701003095497964853012752833703051885100045170159420035064225\
7237327890461668661942012340285412`400.*^332, -5.2699979076587918624561986704\
12627262550598662659927929003388154870239986027122074890702877715652117554487\
53874084053894132422544931668956594395462898671833446300136742668502552553739\
77769275004217952613247480697623389950284798292355299835424502285997047460699\
12741749585831840867336797741037608998272655088843123675196420999490954494869\
289311788559295965733926057610990616735581736369291337873437617`400.*^334, 
  -1.666695629622823662398827363252453300538116519999110180409424698112685800\
95443116120689896765338661149304358375479304591249871187526957129342697997442\
88764510983659406004667684113189210467523078721182166120596272711306442443997\
89728768658327216560237021880648196606070034519773103871993253613483316069258\
61553582434331912114494339912183591848033525881747128892180916165659377960759\
236907188154099652`400.*^336, 6.136376867744206475564636981572119878834609304\
26114001292954682785024854940824806268863120853352824595000024159157519480859\
39561911449950499714194578456254155682937473251408938832215825199334202639264\
58698603252747573094658638748557729507218031225673843436901069331520725401139\
00777711092462143971943372376403692990821022076425290973051894283445802392485\
2883326833248867089390042516106189520654523641`400.*^336, 3.70700573823721973\
14492920634774344574496909955217467083558193692722570199590920149903746018521\
14027039952659941417133302813788635051575182370026104984187861664086611228018\
37061423777921411035954776723297278278152402339500846976796193856028370397813\
29491437089802599186853933907791363866562198467279994754776026700424173632719\
77559027008982688852534007597142856340273760760492310118053444011251875785`40\
0.*^339, 2.088833502929925154948525654895711728730473278510497311712075446790\
66859846316826363951165077795010325462290800523652476289946547937664793880195\
27201505613563306193960430881871506145847124693022762799739859261132086822538\
96907529767771475778598083194434603295163666611747177697649049819723563447316\
99403935455722589453341247974699595733162640958953692881717275953246028225992\
2628332136541146248419537`400.*^341, 4.97272534658280645477473677874685112098\
98276175058897982799239564429578269110596113050467766339214349455306890125864\
79701807744104159420582559065462099800639072552778941597824338515658329292144\
46882119258550311690497634711648917387697750252237845705293341302456354340623\
67582358373928032970229409342884647748209642614516249793126711420364328875168\
33602875329315293603145520096848339409822210303408841`400.*^342, 
  -1.289612777484521019174516723677995195599318737042667371953287076608942812\
87754495947654446899231024644574126010421801602136147299347537190165535954792\
92947732277411316637442272469720735323184280885167540104620848779382123807702\
82946763015042919365448337904224216300000874557874140721828614100261200678324\
10913074049830683581091233705916313852658280549014091498165320525004608700114\
0367589900038867876`400.*^344, -1.8038867823647708282166297750808740510231774\
41757775539011648892630787024850710572300279647416255897552087831253960884335\
48289349149053253036901003621929648852639738025801689294731062547774821229507\
14522245070949256764656381240336442799725633515088473956568703697779083629035\
84353226392806335029760720587408851714803301813140519600100216085829599171513\
016232799578676214993466768274912163935205784933`400.*^346, 
  -8.241249904320456851728148505907999595495615513319514807935577292952546585\
65831999027729454880632116321243355781287434467608611149239789299605017618200\
91106824535521045212672546500731026001946705182765023225390936516997005800180\
30175403906439388562310347400010357671334704105782239492856058560389718976641\
78475476888642446525233289030743423267726013946240829591263078227819973112699\
2739783950019606068`400.*^347, -1.2324052734979413771996269553913283649164997\
73795205674252013714282312673686246255236150976548619981374301988282158379650\
41642478593272429464125718420718500673417245029210440046892152062333678500795\
32412226617343474154402859108273937345877642449105320278552001650788080699147\
93680811162850866610201536234222870205004047643161667870745586462867249006347\
719477463570419906358422142049496966561351857351`400.*^349, 9.851118756736094\
35931796690577876446693696043153197551569603731188979105826640281283251672195\
41487299586048611579113935680018796404481600755652467793411877392068250351087\
08828423487004296988824453456364546935934010760474987748137969593868674917036\
08949451940055934073289743125954692865637322086983429103475685568072436415715\
3912122700997304787360479786067759472591447906571571657819475030468642840325`\
400.*^350, 8.6413035049122833351951634677538577631363616725292675219062713036\
19407178622277845258791651316170024352041592154768730715068837332368282005536\
04761027082819765995149067261817627827997842040754406055016440625167848253618\
82809932029775889178560614097084455638936168990768263644677409794224357087040\
21083021176008577818251436424695893109576437776362698352695433132624271099564\
529812014394958207840013988`400.*^352, 3.199923638018646280196058523527762687\
35249372387379141511726418704815894317645472015365133992725337939833995766530\
24667235831772294965348526815215975362756279920153412862115485495278316022266\
25694723216950360605221125735565027472229200813899802688062308916367445698574\
69067810570520123432942981355778721502375204521363139672964845763639119690299\
0580625186473375683300138990797426444930983462386043329`400.*^354, 1.12037781\
29276424933944981578548910163140382827842453495199476862743591205052047564978\
75729993619966022353884038703407072190303297588908623341482830279594872130735\
93006143247496362040955192733072732776272157740114160360531430733934574141215\
86295665024652081481278962871848654728420839494770600296516154838481552122414\
78799282623860076846602240807789763115508895232928231139727587319271735786727\
024705`400.*^355, -6.23950290378615250023484504997979022001446546945280748786\
81128443771446837519151287992687938053472809685574443320780332435605946443742\
21300710341895523987194073466498646699029586805166112702995505350466434366059\
82037541514079904718923097349913502561239185522087554260129074666389452927152\
15092209370647342716841887799135652502014308422187769813973073438030610550188\
21909062017618767100388328782809894`400.*^357, -4.114329045130382974767246078\
07786641348806190925927874634878906840296540297891203949822198430514550277239\
68190900426698942667260259222976881626690169688040911582096534091418132669124\
79656776961156165600053331939809428931804348649041357470766282053170121863705\
55669513848644319666744272991299706625480884985131093508949836342051343813523\
0501281216625785756836009853815679322419592367935461125847554338`400.*^359, 
  -1.190198075913537139973675238863769708470570565337819899502339556328150700\
16840059488058243961469052415965383604684930835445735611885296418304538306824\
14784351360536031760694697759918810386330978693540598822581958239350488058965\
08918227117603367321750569562806361205654490376865087413645550770717365244932\
05194727674995176493331434224657171869926555721239214795016943489942904237761\
0581213970604581571`400.*^361, 1.66569592776356830905044497702999512116640145\
92388174652285799760416505273378967921233520698527126325491899517088449776595\
41211818479761296998868833610695426052777121286975512917566159577546378711563\
50060760509087857001148224269754097286833008979715972909769444143433059334109\
55770098652938841780557407603257322325733221634519767299929596827851941874721\
64353441818562739448668619026358573926526959981`400.*^362, 3.6936249972474079\
36850007340399157081776456462501797668263888678877100864252552117450074432727\
80276223464445990128654885907319344111608404744225800839192325238196917150257\
17856210073702147644549717395881763225264175969435436416209209322346814830344\
91214604425019201966870071860723427435244546074569438949257088132595214440367\
507202166532235571371142069568495560084136532926826233096067866385192078344`4\
00.*^364, 1.94884482088744206143393110233626692232078363947839033570860213106\
57630782807767384096577918103097814364632487506613687891831851842276837540730\
91217117738580419882139774115951431863186436058827149252186336702168156185350\
95081425178209797848972223290080677445035324416146845905453452141062740237043\
77664785825579967516408251379817129032588226649419110081440887284279558247565\
8677432398324627930118256`400.*^366, 3.95808785597500060662851772286846587893\
01899849432436113073951846686673001081400559204407438747749293610739172060371\
76895121579805409094758187351452679342855229183179399448312340803413702826460\
97498042003698580222645472493886753747049411668654845705203860598232473321641\
81657587545629588803171408861091935673248598711695656266813209911481780079932\
33965570919406475854102519881225461816893655207059793`400.*^367, 
  -1.922668327112740584522134077264861332126882629696962483972362320435113669\
63800956361096608163398313254678763334414212225471618520723079865356679253356\
19148458580131221097202536451922272278269091842706702708720826139143326432200\
76165784199866845501180687186571148998660856533342201315686919259940902124498\
82536230850897195598163111316481042969154851135749928788820306483959462320484\
9220757246439203631`400.*^369, -2.1264095197525359647815788972330990136133108\
45973913178575878384921174135467781823307424188558819223585414457158856640625\
64106653090994626032267336206746599496389195183262789138619081784416766179901\
10332944076898061995554545928983517553905296299568434389672919327639526106205\
66831451468776972254942533809917820907368037806035612149452872183512468749048\
511864807452366630587014366618077930738615644505`400.*^371, 
  -9.121846308662218684748688735286582857236114041345774122376805745806015413\
54955408318094307241218340686127323198672618187437517644134703869169372205109\
45268965278179245806039046437137520786632957142889667185152681871557426163086\
52267186336184875433090768856271086535263586271163475523910092982033623248040\
41437667345653036942566076220895358785164971233228856580089451332969231561832\
2940187339997857915`400.*^372, -9.0227501977464007968470804388498483604172011\
96518940933309967260118779835726414134128786270593773314710984727510123115543\
45614384606991617737016542426098997539750105399168639596321510128038828435975\
10912668918999929166247505087899878474222166560035210636165732083468611416191\
07213433808319408609347726153014296559177145471773000098276832598012017607593\
316185910584795511143693989661616188430011647232`400.*^373, 1.549987516840844\
79332266233837096218199441758703781986342704255416540031812108522227780506582\
62098401340949257367725942508611900659576734015190049375357231252718076381649\
07362075266163116937647625284629199798548073179964843006492115515306424027499\
11659055334743599192724047022422967834390126631193684846894588210046791101880\
1742496428651820006089919050769638428712553843442506037721543083611391579682`\
400.*^376, 1.2094595892967576338316585717752362282053841526008198020302815308\
61190380652300144043216563612776740117220641465451351200176073354649497622184\
70329392007035685174729278141559732781423239896399360934340950427199598128332\
83034247260443583392975523330101124780753969800722628592106900435047253717761\
62062568035567676414830972664573672547770081916716634359336928090424796839522\
125813062807064664064822724`400.*^378, 4.143787190919182331649636002621679699\
81740693730980784832445168777902760889283614130763421903269975820828331135801\
12389131349031768545023574339736513604397740902417344505924931196565380019520\
39280145380167953341106680727508026962929677693894775702890438213584045626809\
77548628454609283098499485316148498882972670643592162192186582888623695686814\
8786047437168514764857095552038221087923837867792044688`400.*^379, 
  -1.946747339660050038976128280310906532049816108048047978712470521413877546\
64937252510759744745354544983716753556981205890390058534866556771040256553890\
27204986110634187231696455242454942837362958023295522236167691420200385918261\
82303500659912738917757911078038347657040101414229285621746267093324812656172\
47204909460660037221344829349793861984430894268123093144177763583157530703602\
8233138141470784499`400.*^380, -1.1194015413220863445778065153306765145937946\
73543230415547950196572293697258986315855161443402367604636144216597915052692\
34351605551324258039989790995986657475404251090715016132314869640389437076611\
20814920428097375333940828856982820642178244460161423288106825116256168067446\
11923049831352195133986301427054525611715767091304054306946726341716008276598\
154990312758279896605181461047235269930410643729`400.*^383, 
  -6.829340374502031248629245005339049568385914879942760785905951493803998913\
32612559919033516811098169652807106430592249435741375825137667156387636475260\
34337119150254077276708842622519753847592883742745076525471173237668669215847\
98558991458496653447647365627889235491384406720185870618210763048280548069385\
75625934192856142005096271210572576093274640150107368093047081134724626163510\
5614221787922827693`400.*^384, -1.7499911967096348137350200512310114359506070\
54190925490825067779856308090423462816327043539871011598981974255016449055789\
30622146921317506978095760158506408138497290891455852764881291601911404449190\
47599386972606868903686855483116319778307209461134162852045624745870699987453\
57741381830927363557146199408970152256768919873340672945523901910034048512895\
683965069365249585899871747100427490357720708095`400.*^386, 5.202181466384548\
02351366431904446752758794469648529878751801243174848702577451297343424825479\
60133280553663226032723219994865312873547519873018295744455137627745948972879\
28924202458880736441215612360246178665522797621317722628814959478395839422684\
07524432969468132739461863944006562611054086152858055324206000074712660600723\
6065538756712182619796958761241268813304501769439406515126549732338703432191`\
400.*^387, 7.7288165383836657066079125879112329975241267486658896597764586230\
92987465553927944316842321559734161347223893128564790352325211795865328899768\
44621152166607477289267182016965554512124901268807233955769425856157163431944\
54999360486328930759672069994167786150608088542174718686176485875082113862519\
45248057957342802132436129895245399453164560449256968703494250064299697503863\
719647963192763989432811793`400.*^389, 3.817315617628299522282181340853539088\
43824048378188172629400116812511162092536441843952306419433819183562469694108\
09091828082368320992887549219297680671342217930947062317096409761059943356136\
39234197142393709477477606652170580590159213926097046771931546437134605856490\
54913690706171870710457108795611897069167987144061616096622528956529386424870\
7782502651243247295323062500084958563810037555668568883`400.*^391, 6.04060154\
73003607891203565146410522767762196835041531294688408121809186565707424309089\
25236602185203311175282153968849038647620526512251171196952007213798280100737\
75135423829238948746247161635018336027528349704890739573360240090317528207916\
60706197616744988956719464133417826320438562155509227264851804445382505330108\
33947623646914738964100594902669011209020119584193314147856177439368159614710\
969765`400.*^392, -5.55547474375121651615088608914988392236679776178928916222\
25320069857813687344548001083706205340061640652834639313916736588467445363240\
18128590014555118370368329159801288545129235577314469877892622686159246732349\
25000959344451033367948776591182978989974425864764038165030133970584857543085\
14395661236636889877610612973206030694812094112379908724675152936215386475729\
29796672731217825353305581546588743`400.*^394, -5.229038735108683675941200381\
98940240827213046143189747585281075018432135000064487760636719439711285860199\
81869111095773980568009435042628480418518657285859905207380713572713209259544\
64187760327697513692225453766744584241767416257813726781816489922903749803992\
07867511249751352819870142913665735058377720183565620003843998522220454461038\
4126715691309402552704600577567157047203793614426532279256528549`400.*^396, 
  -2.087379744838968836009279754160717610082812257297156478142325944666245109\
91361201582404611770399435528527117051152866116300328596570854613190927965486\
33153277612879858512698712504996653717735123601821822072713570649889065982474\
08303790835808979762034900090076418524135662285330837081869176140389026239899\
64042939358110714445413253207874241039522148181792169343939666414819678408717\
8280058746664353437`400.*^398, -6.4492447183188594082400745265844328614827612\
31975693430084244655203699880864243652391996014588799346103336334826859030903\
25423401784324534404003893279214509141601157423968418298485348427304276346836\
94707321682823237425932635317759749813238182961455257507861216840711041240225\
42832957790853901930745186196359717970718578141230854156889077276191360719021\
469516299458989856328282619026385173415549248164`400.*^398, 4.934386297156786\
52981881162283525692366402383765708772718153633982030319471188702628894641844\
23151251125631529938401594286249255644172168014514829076455036748456169322658\
94965205195924060188054175426334603813857339744040719300087403504688971494668\
55292175894856077092692952322672119857233829569982742446522689935077953224658\
7081668675753186846074058222001419263528669924605412934242401909714182842853`\
400.*^401, 3.4993648655258818559020932434226935626322833102590621151934622628\
47711722588794555292094845305889010674898143720064148669632384783150295496147\
44668312537522493551833126317296219199134702440208522831805911406840059091128\
58992508918272577129724610288801535915572875894704869989905687226375170030611\
26110529999285116097207780066026240055514696716439697226850318351015247145777\
005515692378694289581723008`400.*^403, 1.085529109027537779495150927706565613\
09654546923527688154103482934896688626896582640161999408580655934423690235635\
85979907761870948071873276831648209536600751638107309204261811102288024266375\
73034824904413536398109079451208123057143558270443032382548459641955553775626\
55615062965251913373349844312267510940910443394775859679849278379763739938380\
4475637536249398559967561172905668509050933282922285715`400.*^405, 
  -1.794525192842158798014523692593704329277247500303368972551460093135060297\
03737692622990701152894639824014373579176588322282990331140417449310904887352\
68103089278720078480747776479209537403856624088994007729945499416493338478434\
69881990570691664393978319268045689362803825131945955367783554832742897619075\
79994943884896579762945027586070634396302960705070285921720943650203242054582\
0393031936879427767`400.*^406, -4.0863298058422438782370423431832800467720781\
42843927923124376717469463617651852195660629056737858993004661999940680279521\
10774981261806645034682929568861289890540159175507591883908799367446768424783\
29453472868560919567179804139106783998732936180622128333155694789388669415855\
11539707336429471860349481402759650709895561596206210672163441874097232320012\
235205550085722240455746082386588258866873824207`400.*^408, 
  -2.318109266011407898043330599618402852598888529434872051783641372406240591\
23957351805129407251438456364692255691457128306791123526098914068486355644206\
26616836897018709073617296274537077805529535398869227554184707567832745882285\
64367075841206630772582221192510209951062297748477845717208576108987208685713\
32768843358348894400063631979087016928743665757320980451713853887665291790518\
1377523322557110896`400.*^410, -4.9887164319777823835710225395893327787686836\
13164174925683946206532369178402421391917187927606001356643856094285576320829\
99752085063783235736782414587208302894944968015831846420064536113015811168591\
81506035928030488184335039630293964451238797473119697369358226628492555449941\
82897047567105333241414566540563861599743582248150091134364382095863002501060\
420539219352361794153178787707286851957888476516`400.*^411, 2.796315643369782\
80958133964202446902637345558999873595509156354039848295765511629029321457308\
30426758090696685504318931096727409794173156137956138462000358982087745564034\
68857853577884579458739723583111715609409376028569007660088393244306091173447\
54639911869820657922382981796923592470589376041174828624958297653193150531989\
7729240398152357938121196000761203254390846808810776491561642159267073992896`\
400.*^413, 3.2788004869037159357499507142570438525079777668328509390149008211\
82011395187715816095804620389958605694733388188176101350395159884468300016686\
41343522372118143155313434933390612328549950294830182987401479853272244609003\
88564158970875997581612678531010512058839339428744489711857736707715234669666\
47541574738490281094990286282379482274782702717554250773245402089520741679509\
044163150896683843330679528`400.*^415, 1.509232620556552468040609188782041169\
19657806719673874763738194122939154159215902882397509396000589598246580706077\
04103342559772985667723190114644903573361706704638817057667074518532158837238\
62022316128315003336230003753627176980550999469775239268668896767129037520526\
66334845111943766470247516335232201512459817123076579144325750098529183020952\
9758442729393775218739323385006828992884502895865150623`400.*^417, 1.50589881\
40821362448962443426996065239597602137049462059988191950581511480115748781591\
10490301849741437400808310359403720328418431941450349985020828228098866947831\
55465752671047762823666107430550008792017728309906627341813998554567275148688\
02683624058760040734151032268182543262091850193696787101763695287741802513890\
45760750517890830907700176410140996953098536695546793285983954231918386732765\
406195`400.*^418, -3.10748103360026048061808426996595930170166801523312376667\
99259869471463827266645948611752306502884925937049895325752899858721484386067\
96536564888789545588116160810493728078310892837447420141042080844653347824360\
21646455987292911907998675656411463755116541296596721185043413278698739708509\
74170816453181223912231297862154780298794578904530728669682116691715001134484\
58930749771385866464979706839667664`400.*^420, -2.588368712164181918841686452\
31315500152475631936109288041342845316248931034280549721745134530284148487663\
72383566038786126877748855668414082513922808011920308061275980660778679607524\
80683408371829516011705937707088783488641149595026040909948015619197909730329\
71221266521856068909571634421227441063295174415994021993851461321605319922856\
6198704525139659736709075509774298719567251327714864529825312407`400.*^422, 
  -9.476115920892660397931479850049489178153242869551437015223837175615703267\
04290862982181831749283860259400907070444967242587627363394790081273050830268\
23009514010175432515425471970695815912361843249998851648741144951741550550935\
31309781087591659360790133356932355102507009321974214862819138110749099539131\
18806349036144380536169917125759290346607827034867475312639368664556190583764\
0459914228191525122`400.*^423, 5.98813530879221416276391726410266314532387970\
13923987918187039621676097739579426669849902563865821508234144600444527811904\
64699919046019464273863573210401458425212790515387877353905448015859335801064\
13464520763059916580731574511271533297267837197211167412252243579558294111144\
69051258176693123899328552752077430573245827352230117171829937717134188850459\
47741574864040280967477070826676938239615933075`400.*^424, 3.0961007950216826\
55696412175228468809728402784506439793855450097517774410486481483743735990524\
44160872149482397185525660666966544831599661602145062275740903791696697983915\
70711766688978994847839683491126299734095731674012211609834226249981392355351\
97885782631890616216399975042902029515308744683258823136503132898215224002198\
97651978716197613597875947258705682696243324335814950188368417515068475655`40\
0.*^427, 2.019417379440335776601661043989328528561349200654935116747570313965\
45272448935829422096679632835235110810441128111099212844284250380809811707362\
79640462664943232676118230988615773817987868331385040271797811977375415939452\
46708246004331660634924335972235739568935797482264916883190370562746942541679\
00507402465107222222834396440276468076675959685480950779425966013661804493624\
9173564447653536705767263`400.*^429, 5.48088159036318435086057868297111786721\
75251093323693627214798057088027884156034617096627317861990468551262594926853\
98946132676280170387704000677366016406837653343378000131871943759833190393505\
18555733435160558560024590267421958342498279724349066019232541003537243857093\
62727262592342619412193923180662491119865697279675675309040948876633283442914\
79223818761112540291739112258180158395136663046154215`400.*^430, 
  -1.902942468039822760706995005732505478113899871447673454695789496378552968\
47309189163212585486961296153411857575146277078804226529289097842144232695742\
34762397932575312044689203203900389204105327923793637625377314027838323484201\
48179849918505405795925528313053359708520247881009752284206617445607910188832\
13249742781681238101614730861607314328686050409643476193678759079020107086135\
0553804176520156148`400.*^432, -2.9419202409580870963339312555615766189584710\
12926223818182179696468108015177078261846191363936924698996864517489100464084\
61799636807016091352077580596136475050961084703577039210139949553275196046372\
54750191145997957691926787623743220223758748098367856590167092152869143239674\
39427347614863501890990705876638434316447637855762617233302496611975923962537\
310169733622473076665748510317919407793646853944`400.*^434, 
  -1.552028785963361298726623848406023052046867478335897371764490249287975637\
32189380712707558589104682871562168782862156503662387476726962806700483921341\
04738089861354124940640324976164770689936781390624433953853780115756667882090\
35815656706866307617657311305323638978845896795090201818074950940525082618419\
31622494561223073124042891371865125289565032313781677247356017224653938389659\
4351319848468770727`400.*^436, -2.5348137016344186777201641852844161075920257\
64654665317704041241688839246482065474913290031390156597514983890044801389048\
19298648019557191170794307503929551682395435105029755256880304693459057927516\
89900482499038586379635216112952660846588966956800783631648453759832951181989\
76458910409075121274659374981801201480069543260163665758787432759044034774747\
879202447005704662515718058302570798659361385373`400.*^437, 2.741788073610652\
17425097446701179364897123484051880791943176222966357792283502694065121883036\
80612376911544035276229418875931583882840868527566784785273408295972160798893\
38613729902810264171201227983731100000895895733899321357503826569895036575806\
59975640941982370117555280459707514533513147354544963712645158131361247148838\
2423211362576760795015274171314857067226365484865951047101892283232230922713`\
400.*^439, 2.7297780192158936231840951605075132900509453733574307871634873732\
43176421841563099034154832276330902387109276758854539743915764003931142866743\
10836822724744190517632932046686850566822065036110096259557116386688535391653\
85108942971126726002113417895713997883068689255170699633116973369873227681004\
07967073257401995726124485551796205693211193380698135251036616534958816280939\
661812986698010960753560665`400.*^441, 1.160374763937836549768814774883236474\
30743304859364631579588703778517284411888421751852596581349389155601675711291\
66172363197275789113747141105202396123689468704751646004056543874828823686053\
48850477875747235340790670695449018400049079147627933236535905591193549515597\
63819999960361244011783106465303305890273835850858050175331750658698206600711\
4605838337223945823008302962252261627334533888866575205`400.*^443, 2.52043582\
77664153161814405593818805161580305304657722128789893354456944773378314950450\
90635268944337272252708752860895130334213821911725202474813008418035974436489\
26611223340591846031328043784276857930401049074589877750060557400852094879349\
03117288682052033283308467846472731941761251186866457173000808348296247806931\
07655946418377407397401596637859107635745299558314371117970204924763365705797\
498021`400.*^443, -3.31183329910923076619621608010177821652619450392724197458\
90653674429565563302501600707394971509725192807649037440079026601451018685297\
41433020456270668758432795568837690012781624386836586069585891205176608741876\
08007784732594205412429324200068593580763514711315853523734934833384693556434\
05232641023556183097926845894053336167097988460190134017394628988351850712651\
44901945691451951183548639925680102`400.*^446, -2.495562281673113002168590370\
81912723833744875005471820111230919349592864460051479689237907664669475301575\
85774852408347233544893238811335027982661768808380039540974091688541092564403\
05456531652677930331022751166768661168345962391532971632744824116330340636986\
11669259792627387748547009395774891996228869524780487908668064855769343882194\
7736451443933490162086182802461549600821081136308467485720759826`400.*^448, 
  -8.189000586170155956511654038617819480537240403311729585925008953623541042\
68262877226991229811255155222421297121608523466471245140590097011393205109713\
22035557115617539254515240721304486487749025082972736581818723990297745644240\
37414178850223031639840494056689821225559922855929054933662863901948673949452\
90487065855085583166275356017986204914980157520400341542972639311717152938066\
2878902956967048126`400.*^449, 1.63326657839064184751593101148835710114956714\
88511764543860485463227535035884807466254288322515450345563312151207184576697\
90451819338801690494957828330420270308286824994215751234533328476890231072206\
97135485024720482347569597782764748819786089448707024198570887836512642512558\
17252559472765430697478077902603798830421118066528281627164133568492031355606\
1472163636557607332937293426357609291665390132`400.*^451, 3.72823154886278887\
30345547268020303541845288900954724267256933733210453969777383955870218769116\
41374926442004608393782161593939761567208753095643652325197724223633472654955\
32307208591115568433824728084409850505092559953475247348705426840782818731547\
57540857687236068687468187629276971227250237102844286271046635003594262348664\
09953259144719622822882370151818668969470043378276486218676244391132015554`40\
0.*^453, 2.248501211699245886021215002694078528565497986404594382139909826611\
73929721833144125851588306757042499556180750422994383270171367541991004489678\
92277352502889956952104630906642014294726511047312656797100399246442301941967\
34423045433395766106531441826792450702849510163967218515693309599727812547081\
53567907961512951251526872055356373421375118993689093869339843116280757435228\
2389912669178962088417649`400.*^455, 5.03505462732735352670149226554889898973\
25090364726465091175946665816292379995319669705729576037602984124961267537189\
53720344729224028255667069582918407083251778300427128056354889214329400892497\
49904853306191686091011857141532326632949263902002113936992377965954334701164\
17141216983706138815636528731821219462543124636732799797024664699880361659029\
36922750063185645321735458781606133687896782969107738`400.*^456, 
  -3.311145552416016174157365466762607488360527406354255209728860752751602581\
95727829201216377874570719614171311124378766386555628329210720635654643827868\
73928782598490895139717627548575988697676686345673119798735565783522045485819\
58061209837816384012021558715192729884684821887241836956154635661306886482677\
01294589655293627319307579137438599288659040985858096139866380376905016313852\
5460588451716415226`400.*^458, -4.0562941719516601593546976828488309225224036\
75294072414436925397340268386685121616832201623805094280447601485157352100030\
91256389166852444414549501464641672538220765112050094505353088859431185832555\
28643502390836045742962498996953888708621751636572400040094722853299163486395\
49204103986361352039660310438806645793739076580288096379127111859243703659673\
711334387908292601249813884343387684887733331217`400.*^460, 
  -1.981214044597136266231634663673647627588924980942290375259652442993861191\
41348708082171954166308558510115729722033068762910179417785797105087640953160\
67974507811667492553323415819832391106033736479678242706799974131865465999847\
38594633188256497336329480094896018578786243907397793684400557898667760605049\
52454336430798001936082394730204329136574081550573393543166276307643965403175\
3622873307626436492`400.*^462, -1.9067283597739605541449452666415168554416648\
16984216413685646329624116725281294947234656408227902965479362541844715215097\
43637671134857868102087061414807466617677541481874141823224302879723450520428\
49518770218963876722011509851785788351790551474775355192392924246836446995668\
00907660216403904917843897318984505731397379225346312877159598744413745024438\
112658652536660782347694201382982140328823181661`400.*^463, 4.924687876792478\
36344256202974726652953998599960033249882019550718513180167864968351816797177\
49772317522343589107382243404073464041590175691200405227082598879785400640599\
25664453054404551199065567907758370573991284540981568785502708559441595414676\
69571125102383207185959226045946326938347406106251791372942117254605270250268\
2253611345739830947557361999229769168304533809981610592567492886855612670679`\
400.*^465, 4.3275352711243378672420904636285330065471070995609759148449016624\
39571745550030149435172827038277724773524945614823493217807657645606648176019\
26275877597001170095518038678936842824006869724517585891153073390859662238792\
25909399689870506196478796808881373116661673099803590508798705535173295332119\
11215482100977407625826859657977665665757998918346375198614691754824506508350\
351059287031814872506635978`400.*^467, 1.672891286521271027061873977011517031\
96672638111127474317908591600046722852908013875314193148992548391776088069136\
18579510861840642628487521857973129320844846029556329305455147256740093092286\
50265727415266299110270558895084559199735187890453080349413018867122037469857\
85657576227598344535446663907900293375361461886338883972201273839651978080730\
8524527538932013123235896976169871452679191963006565531`400.*^469, 
  -1.443432908986583721685700051396399707848118300854030615864632857176457538\
14875935189011491179219023566831729441495656283683304005766246903688634360910\
79533512684561803004919516965064415825286816690217867911522088020558294590257\
77529628188553468319617141778313727265948651433489290474430139031501558804297\
17513908100272989971939261026578232581859424967153853480474658281243648708441\
8724858994313499118`400.*^470, -6.5879971987137095005698108555756338149202669\
26536289923871457754219412772901786959319027614884329988214639934242093430105\
68244375824911676259948526022173941174432467478409876666040518523292890096092\
99544675165430084740616541697531749118012438526399392892144887672488718003381\
29489197789527806853878569161789865967962026380116555150058017418639593494871\
767659139313520048736856677661321136995654583222`400.*^472, 
  -4.545405176960988556458081931788664412494831499024634142744435930292582118\
62398753399781985182344497981861620483405489103661407974987221983388848376420\
92181621545910457924152763310922770924754561762950605819011826600124057928855\
32278912375978361654537794922172683991585618154873007687017392313415760143292\
08598505048493276482954186732528742502173726933250518758351110352628363162258\
2082225867487203374`400.*^474, -1.2878575943921050203362578442996610599300612\
81337901010587573622052050333022494364292612227516020886184071687991430606563\
71604144418269095057849993655332054694923576028525377479833988489053465339705\
42673246283356809794529575337864390704686604939864950138099215575994961525307\
44059025136737373686726876099722010976152125224480336927689894337807793681483\
251408203496643423010436811463824955390658940718`400.*^476, 5.299082114837070\
76104221468219956715442857606381107057471972075123454621466407813813413571686\
64336205297824671709589313940756380889500671624443502053656275271888256923309\
16149594503718926110785339970845048658619343626516574797293284593914135621072\
86777078908246248909945189926425532852526959848762755964725744729407830232137\
6922606799271135354313735453984162188441958531258693627041313385437119922254`\
400.*^477, 8.3952483820843286702304291426510968260814930342934611092223295922\
35284053169365708376588436242648586870623699409833214043429170464325514803807\
43108252205233478970654809454504660048350231452690676524709154575202013931877\
59990748792437222108146900971583382568168891155609117645649986189976170706335\
77081559446091991797757172020429581162186213348558553098089400002178429166147\
180236672190593527455764389`400.*^479, 4.682323271020463275551632706725534126\
60281411565826548147701412117859934047759176694765274957310138954750281848400\
86728007010736566458496119150498717025987467456914964112336936390945686420107\
69312016610571872981356955017130585904788733439842457915873605773810825785892\
15978739809559203727696629544893526096776407886634987321527036541173477620988\
1792187170093399836356940596285425975851680638442721522`400.*^481, 7.69973295\
91240212375302874342688479144419355416482947759693468399692744359051686335786\
75621287944724858297394729626213822110338569077980640852127912540519533665529\
79590575977255902398925249176327134737468792500895797677836948629357485785587\
02013478638479854395656296507263723325831553677497928471646647463087321612713\
16200144337611713877486705231742399783095695686884133368347725236742906875673\
80487`400.*^482, -1.000943602695769290655257621894073170513676522950524533495\
90212706963753858680782946186239936815749178372222789615718199307115488509927\
37224796237592028118930918117434091065745298246599790730468809479626341521978\
84939374702408892485363097537782876514528584637875245510182780492092983809454\
64776860402803388665683324628559823826657148261493039216683445696485502991433\
4773537379339225636486275469440026`400.*^485, -1.0420107321675100885476647156\
89586521012524522694434998111272509584696305446178847509366577288415762904055\
00910521281042845250668433139409138405134978150588721158477755441576736312745\
86768493062529782116636807764761399747468364295470451706008997228590289839868\
97153663430109248195851767663320437494669944109954426010969521224908638444283\
396583993397562433045474848465923315964360557064707927451224488`400.*^487, 
  -4.666690318089361876914317964768164954852658052991812885304603734108799298\
74412633865359524761237619117833613139725293423442386685358871163808306272302\
08363498224297585381849750872104672030528523539130961030626895672994139551420\
23478567323263528164420717897919150384430285570560616749376029446025109549822\
63402776254242295464696369358317698649421437439550091820729835215586680955496\
999297584122058443`400.*^488, -3.20270674230972864151610342342357600963008587\
47340347520383584566034180834298658333748668946924731548959845967856034006763\
38064763458352312933676248160137383802169753645204075892167670096965538618398\
12641945090721803084125589305482211700591980987408325290175316750545404583827\
31250981495718955179952786271699136057063138178761521311748409168950218115189\
80814457299081348943333253737281618052059080053`400.*^488, 1.6024097291817019\
57841843915290993448431058450802812426844579167239942471026892590307832063691\
46722051517561068552889172928467013268617355385324602295901649202339013992191\
26470000051309944992765197648004969165695119837879934872740604233394781870081\
80333673303018807144890978606624377374225145262629016636391856782093102849287\
774600597656859262399974332824539317540460195487089877863302866254940826647`4\
00.*^492, 1.27006459034971251230768476526656039262422781766852796020538593497\
13664967181220305403703321379536885117930953001357091488784205425053578476826\
80611284995401831089643650823207299449765967572901836621063623407040026006314\
59243505824924328125776359829059971229650480149890813039526262835878437358588\
55438379760089395311001252954486487226935161660216634607409572076851957553174\
63645656474889671997468616`400.*^494, 4.3551421348625145980967727993701221838\
11385379282521570719603427852746518548342178893723509325233689825136506037009\
90653465684070591884582549180174437376688103320853221582183138044768620331483\
86639351293679670575082677855985346547033761880108012047317710002074928117576\
71586976764171761862938965680436780574720422518647849805698668902607704214988\
353381574615891592805897121154329569602439730596359568`400.*^495, 
  -1.061996608041101666176493244532619018236714674783834507195730013905561588\
38603638004022301789596546119319567759430435685297371315314952493167413900950\
43330103791588909869629410873893780987141611067897589309473477575791088738956\
53339080702100393985169922745847888189560031010884930841194494554349231447860\
43602498346187018263843492131879527268246404399846012574034657328727673837401\
941543140873875824`400.*^497, -2.39307857761359948166486822596625700487809906\
37873975646324605880856270401538701242281043279880639743283374216259770554446\
45411792730696868448255420555923056996847895455302938387202347541347408923470\
81521290103310813833675611846884793738349720258434139418559218170494431108754\
99080256622076296877463564656860963778948166945879034227979090544444721816938\
40373627418871748225025796080873935470165919089`400.*^499, 
  -1.519769529357281260714138192408168662149310140277195646172801484359724571\
89394292959232173061667915276405317759763627003825426729986119929152780278803\
04030652898962147589367677141439559603933879996246437507694274695303423699422\
11547064459109512761172803313388056779054299549113191198691455706440188579632\
70405075192465431950504116503426038998406544439014695384437032592102643898238\
6219574643640481856`400.*^501, -3.4801582670963225632421190860479657408134049\
37297476935181501227422917461805524880043547289362926854685016552719313846578\
36266790005678234544457251650827671595191013797715399650745128114251535364195\
52680804523596149399082682412392237549505441915637295738095893252405421037831\
27896447710666677467802923770026425850429079822769235549312477560012673521162\
089524213887983186567932996799867325988475200863`400.*^502, 2.725396505203272\
47146643121090776951733048804090381937512669188562821150456093914283428703189\
73444668675297689176197904177093250523585308259311046137955126663779641746088\
76512969655168838262003316814399192423657076795684146410789364647510860314973\
85573564193313775754928981304060919580187993039454561394203985528407053963044\
8752278604208641679095176858480831193596154766695857900040244559406507049716`\
400.*^504, 3.4485020502060805720770366038479678012160814197055974435331400473\
60178083667299606726291696687063466945323546390774248755300260780058353766083\
48459920519672216889546723859036612815143924004176230264640087321904481188185\
93853223110445738735288708602432241769291739240365157635179447422552915625648\
08670539395778392292535158982620206692551239534355891231492981235168502793547\
163289512555513806738460103`400.*^506}}


==> sector_2e1_99.m <==
{8.24002723302181919020272333167074419567174814047377947436962721002921268294\
46393461356848868836101921724290148208850569657829459516809026610529156658656\
42559678388299055584006235748830885236007156333330893069307194573197066999290\
95449500254854614278318478120122379561227339955807770234147726846574396487228\
10942511466590897296931622991472911536511473692072240505293128867415481256038\
14805729113642323`400. + 9.35835477349770422003181058745504315443217082980236\
86761256925436328179207490007339569134503433883969193650642020568989423647605\
60463587478349464610586674747079380164358837904364911924113970658228434707163\
25460512485385281518790027488060253263798770486606695671357835979461762228162\
25747817301581286937209589073535534106215695370370651509040542480034311994443\
121175710912090011396512452010040004521`400.*I, 
 -2.6266621278296968016328794447215426340547086432543700876050621316618531299\
74578297933726023640892399278115181499801334182612837623372600507205313292296\
31250274606723967132408442330349954589825080777782868939612225142051066971839\
86297687406616237145550178219307945492949846843001431335794382259837235421304\
34887453997795599823312211433367462747159311470825364870548813418437074158718\
962219292178996471`400. + 1.5597257955829507033386350979091738590720284716337\
28112687615423937726332177937644496488518225699589218696271550035739740897178\
65698094694862849178478563341874492077508884585978580048738598467740637750219\
57162376918630287792139861898819492609874166470582529441148914107576461391091\
19030682482689516923262414954578145463123944101637737453053059054637664429525\
136260401529617100575508570381421383907701`400.*I, 
 {-7.175968902754589618749706966128941104620963395760185869727078883810373371\
08491326026770750903265466103899440086382999790807076516100044911488386846314\
93557840475092966708149143919393807946156382645236363141174197939664046505001\
10249066105588295807645212804180094337285731851087184547796805466427741650169\
91532273604366146856291017821718095159144104090149937157651757505067779563333\
7263564232272956611`400. + 33.46805762406289080620551765937922550320872869277\
73845642471384141713045113571131349854514623778593736875183233982697889140561\
12145257739348273010462585835077958905560394134616681586023289033300069950300\
50351587736186947519806144152094621024977886577305398870314912375760087619006\
25281367956796055863107932734613642457900700161449760055700341807406194117661\
9669699295897227785778035238724148114690729`400.*I, 
  27.496685290072224529611790290689593076414008879165611599310750739186663027\
00507332087643509283179089541068089488949719454124482173976910159074244630839\
19840265874849173456798666269287135991399842059626634462464780428357258126886\
38628590838143433937537521033150357481769856508717823745997269923940172769358\
81636281476044716907764733305456055219588844382519563532419149589184402837398\
862304782750397877`400. + 47.450973105873535671542461913183337359339360054704\
63493324028796240389846350903302623363358636457968904612279634753283180292962\
84008080574525203521559410476757731854257799828241486131286351656583071509282\
44296783318403019387596171709258651659827185898519350912991791739427699292566\
37821506947697747079746899045300130565174255133754358022392192939182373086977\
095348950891617534594361130019809488094869`400.*I, 
  45.499885069496744326645113956756442122941793991602019595686578734200842833\
69980505864775229209656052256434095964229810113020831385128647797697384520019\
98713572477196334982554662908364532749280578490360885592034767291084964162278\
00465467102444579558277967534137207493702657965359327487566292981394121021368\
75125455357021126125156571159744558947218391458513512981061722533797967292766\
200099088277524474`400. + 16.540036458633870337889437701370548758169126839699\
12948571790765613220572160632060359406369600742420507074231652819986235508447\
64428660208542196710585803794922619213201100732018007310929475677673387164749\
88234990679562257191664602097826723046082038222764435519675767834392103687424\
68736108019670180996054571220261715776305361419136652890516382128507945306056\
850640605895979971558734862652321739245815`400.*I, 
  57.126903604068790083253387557924331540622896797482426303867799564462860428\
35356782367962365307111118225742343550965148464012204841559946991375000394140\
33932808197528831121272980735913726589130535519606009535461867688534015891707\
28881120589454815537026731457270568633571529777360282285926371638954851168198\
35120239448520882555823671102603681927113944621288500142584861211917505647535\
236911747685129842`400. - 15.683442582927957532611194131147622282283947688714\
36263636651016144268032357054795470174430792065392392068180207919377056142164\
30793408862961324087349899022394105355104708382837467183899235606326483965414\
36355320644965207737767140432247735336882659843216971532345850783561416673965\
49588397330033872200767992874428355177591052153398179598839590015470264829719\
884207874790636071962643225300398215233952`400.*I, 
  68.210915814956996004834949234812885299996969648454193699888921332433026745\
54430077131902915791311970641852888251010261131621747857205923910929400999598\
88828688993555298244132622348622095741640409611319388296622841969210076373107\
46348684991062621306841484812701174598522178846079956579199766929262490805208\
32930453185431778417154477990779542410911240518532432777344144954519905019270\
826915685796037116`400. - 38.736866027462848438388602995442309540129174610142\
52767030536329948955108974362407948946908828616181885001405477554186701521937\
24735331007951191706280123176411847821856194812459151402956138606789108862286\
70415504315635033355365939564791542610615248701466821112490103725443300946691\
79135248551167663762094525131707420667116009701526615852716509512803745144288\
128703278276739925471708322091880746333038`400.*I, 
  42.443418228355530811420160764293999347178425000243446313181557678652487487\
17990387384888832323401578753771533110822989582363782995322999364928528664195\
53406303154823776824727527717768385666890454624214411403973502578247905865872\
96805055672739567272710678276844515146566606782823209256283173122466500867950\
94064330031069457513075481198451023287138031577909573731281178849547473103510\
725479891526044126`400. - 140.84953402725905994699351819606086297026898142995\
38403136814850431159679758170366085598129468161522688482988410754344494599978\
43254222857478449104973247935819543955255249070991616170970322402771069341940\
86598189579338107693474562435350089617057514489775442318570404196668488780202\
33968833057023572677512338683191235017183610089976406338544247936196154009225\
821941658125439757701601444236914323426383`400.*I, 
  46.713684257931630635087629700751543944478525974710945724495052314615758572\
67571417638479696544756511192123721072012934594007809264852004321423012570037\
13672581445143654430983592263610169660837547248022864481432736197905197112802\
61089536308716518515927450884049823195348937168482966298077811246851274626801\
76431656397857099476913065209041004276358440281518438283718544076718779474285\
407534084284043104`400. - 442.29210976950624795643781260174481745413299432100\
30238351439996556746827306270716803427618586035283933012707228792134930459453\
43495169189372139176855384430441741842266984011444944384877390091133323493896\
55934196619461335426483127833347938867107770948418419823705849730661189428287\
16921316989221190744451420817526967508659309782277200511088217539353395665640\
787670579273387240987003610869295765223521`400.*I, 
  -474.0564746437598861768117278622176187011941840477234900087560339071857482\
98074485907369626279186248833752270045134556563867543213180458403385762563592\
33711302303437737278868164275081346050739318441415408375467303293910232012584\
67671780246951410443664757143266507503893358578133896380128391148220973542133\
82406053912259417926568434495399843076114277856988408602463017641707080288429\
1473199333064330018`400. - 594.9063836676871433595224359143298455552219242943\
90549420374120943137549710803624283127841476015380306823538130428511102279486\
98399806010284386863220775850870701358597358434347605112853522800027704234274\
85791078341282863400891518296312800435664627496147421780273650485200115137742\
99070498408744856996766508057349979071377571135900469983136594294572647921857\
6874496145576304658041617213388641986592623`400.*I, 
  -4565.200491860696314615627026595638944218239853782094401041494179795853547\
06320411160841802730055371487244367802677194562917926488767747509220845601834\
51222120754632766912406583220582235625288861504733111628952149520325090870315\
44085840317339371331309168224059837856942584173407815107481618280144153192095\
92898685887392886039119242836275653814068455506832902087453996888362879844610\
9862228064734413985`400. - 1799.765203666693298428365269306646434240815863133\
06402239909204576710317727048188676123327512127623112596077986775746699375337\
62355542300144003788648416305480086096566957479073223756248188335800510931697\
21657487480669929819539266778741967949840490497098499416494840205752275396405\
78754544695447814563164189498230256462391543860926338516202910658129422949362\
6643240837981120335020490952581494225777935`400.*I, 
  -8735.835530551071302281450638331570399798685180457260435246213619639936981\
38942250132747219876897409582391418670527858443165328736646046417251121285941\
70166240540717925664207353063961183298792976293520701644014836560017485915931\
02112494463442505014245558740821140957651626062472242312797449236402015714382\
83551918716872710105722935119135442804432133610385171533070522145971115695505\
4139552954706457414`400. - 2244.618725631456407095776492722589018657343533595\
74336195273990094181494068271539724935164065345723304257429045038688842113629\
79829266953789132215183415608582499289192759038857613838360832503913003019931\
19528960139735910888695977108172556379802381631807743554908958197479707860427\
94876797383808090876760263831529462301522799733430266452847833877945572427533\
774490751703842565845936938257018078057451`400.*I, 
  -34584.21785785451570894755823692976293510036452647337662684520813122691811\
69647537982789119588490179172095404565937663121150566224273743185147295827772\
82415178509917817105529566115117382139023279651530086685750007337421909876646\
86266701391481683739282231040721053192682146838298259199168993863429732700296\
80136056929189753884974718787278231493417420178503925642103747758000005831046\
1482081840140062344`400. + 70647.94980139648562850931464136954875980062555576\
40305425266240301113067465100959314570570186889693951287904971753462773957025\
68739229430670150401542166591850524930978600393326023087454138095922289487610\
26774255665487971394679839870483481295630536813765426948374469481766173554459\
36493966981198824587724545219082968159549678323812769539962285683629639333157\
7643072381527194311770131381203547580002829`400.*I, 
  -224861.5334347930850173718676532844704600556218235346223187365137977101131\
09409393426673204360921059765444247576900094455375471083459614775215823324454\
73448284148039158322045089364899142703425899853685382387137411234641630082944\
39646754070212098652103099942605619460438884579059046242853894561680764690593\
41757187796697069777414223465599509062159006831637539000351904648245295997656\
7716453354912324215`400. + 188260.9221212336459981578468682443147337515294176\
50695509967004001001193624757327537290492957510577018203814002769218161813302\
61096042980472002043128931626269049875271395970672442508874209165864817871362\
99650371328456753968365637306015028250179466346641856935926203892349002286848\
48312051963814820240587331681206868416721495265689207558573992884829011032882\
1787611200408750972967528796896823367185234`400.*I, 
  1.4404129047100726933147307621225528902997338265177044972047865836305799849\
87199289818839013863266576286351349803948873765214108281862030810551733437346\
32094564737849140995630889553663244431986538857563051285607554666335629163957\
50905876440744553566126104327361285421213955787470055188073897329771816198667\
98138708956892200634108019368810432209617092944608890909473467803252404068980\
671932143843982875`400.*^6 + 557245.11209342155152821918593316373894828758750\
26982126847915387815497963308469197977768755478534573034001391842515455000567\
75621180153125990987024900492927305760953744379176084199987882619699899077600\
54594191484067592384407899861805374219798182599477805239419404549925301961304\
90192224710274706683307374611461618850763689468224966915734734715262673467180\
892595859740048569367072493903928738084707482`400.*I, 
  6.4912556020813275751094804190499614153785875499994395728998855281308872577\
27180709178047881367529482522794948756407094688496103293221102033123695250758\
67554393890987758969316687355345157867711140332093826006767204851334521737878\
61447398727581029984073124070376301140318063995442569231103644747500806917124\
28805642148260526458735166293492177314493862353149051070353064738794352164692\
256151591458981368`400.*^6 + 1.1383211458537763036970222497915290152040602423\
88175439671446176848924134214176695243618572012797629270119794214926575284148\
85592120844827328009888024441569514711843483372990376044100521516890672806066\
17403127010321122790396379258878446390206205366900889421225589332418648183907\
33630167148632429398919059046925027839738956143223970620291122981858562895343\
810673346891124068390071869063812735529991486`400.*^7*I, 
  -3.938079455114102698072352545844758342799816709596711928039621538898820179\
82136457966840717437895013636423709670385668149087592426874571539819220006149\
98188343422537991296647083167524760036055259158642828686336570123128670668676\
49432669153269263464649653085621206520599949723167052898755039699856033908677\
38185823651863928902791671080945584494254400076588707413660511047711740509632\
252400902495858664`400.*^6 - 3.0365828397189771829580868270546303875256594497\
19866836089559100886568659508274651987779278242604507865911936871822976360189\
25152484553685476420432912743195567650916812438098481304567965585836358519349\
76770932584169333025181746755641980591717821655403360657489619280208871211949\
79266966262144795925910699381122190522540033569860933263339887290743869565458\
649191227015019201730849129402576678235743399`400.*^7*I, 
  5.8737780062488462968846425569047067597106004475460663186670279047367590466\
21307376434756173197526086399987527363180020907191914529060291904156059658610\
44655841072763081949334704461730175461373188618546678460053632013806157258158\
57427905310054692834253433043099585723023068458408450175226978831930923325852\
95041117597417156083367257981765222637929911414978895544335556254714915348095\
769641424469427818`400.*^8 - 3.5471632879553867335654313034363000864512248604\
29041478832539202116409883775090105935608122683814520357804312113448831497550\
68408680293541449820152756817086730003606004300295010114421925226468977947265\
62678989646095203041353128205272274917003122505673957841056345913656417566043\
22427091452034178742941732986293470616964955657777847475539725745946419050906\
462401007039868173840359293371181882275470813`400.*^8*I, 
  6.1658505881309276289672751266295744762292162818090783052789936349203001406\
82361066920311307631439000990088223666100644148132587529648402762176612772686\
03573767276100734719376864613942698275453889949034144177176734104779272984827\
72560210094956625146404004981332815286063836299113104064863466635814553029965\
06141649632017963460144899160508798554150290512116035115802915235556674859205\
263985545331157453`400.*^7 + 1.6333235725149096405178767116507416265152194580\
80763522152047843681891383086163054153845369436055614049219242629180604402019\
13002893897618138593898312630937942923073464884482772375874226252459370863432\
07298805566238045083653327848822577916110665382628953081308346414750067787632\
80632845435546539349596677907956554254994492712434141609728378260706057236315\
115568667261957793356022382766263983787850173`400.*^9*I, 
  -2.724825722154327731559455371795586960648604754389417039705859970368837334\
73615990476234284442455685849467438548690264375766001089338652255991277982179\
34593215263978094558569111845592919034932268800672313205476633171574879796881\
19644520329887674852205094365355333404042437283922172624416987616665888022005\
51975216507986573466337357171908639639164649803065578171996140115333085504935\
5081982236110545114`400.*^10 - 3.18920458159012792287025375379648469018445140\
66747398865142668073575513479973954603512134167606964944328691346476226801899\
32736101429632251780872295093729870084383937245386945124601414784525797064555\
11742896891650516100972596257771511810950915199911977448932828973835988533867\
41117578370995195250757246705463818125104634835193210160068288788444719950719\
47968765830886836827434911661769541111371249502`400.*^10*I, 
  1.8228093246868672120099190436424409288944867930351213203884594135552141874\
39604790494721527748812012208421800193009259830146558622273978257313830807092\
73698575540252225913967625549409543951357310273310616857028413694601501505940\
03035583161564007136824370293578737582634232850007621333311504483657943462826\
37492423734526472517506637443038078123424752311100643427126537644387789487345\
938175615959701781`400.*^11 - 1.327189602203060464761569035779977328240243891\
28790289619053016980707469394088259888441815424204650142207823201902671333623\
62489848699823202647208748025575557555881824288279807621567259435833392466601\
46993652438558483934769540146993229332292496049963893874978673502551194006620\
11799898799267839875370594145307523921326863928796695826583933623909916951374\
4201123245471466361826500907031395851353724371`400.*^11*I, 
  -1.616355958950429267383589156953742012772179493090129634611415096546947310\
37014876120783000921556205223803148477984179059837416514654735699628611963702\
05145652155165636614322739416301339116897329572270179018429680795623564416318\
35421819998345601186778191788528911215480864054391133581522008526355357460259\
93193675625714324032725145249860111254976538073327223548171108865842241139766\
6051670218827600638`400.*^12 + 2.58541968133485482944572118898706796757935104\
94608433560454097847613294834699635104919355597236757432154471042638711211668\
09777503523046291841649831693446183191898415126544448076517259467921575390309\
16631694497946719614540358914191776632488188310189710951527003024529248168263\
29683388561632541350682700904810361375099891831375796637054314901977225085087\
60157873184347681445091246680729607660594026773`400.*^12*I, 
  -2.279473787927364132816576022488140318456627307354505366416727460958903165\
38002475817349674441730807460146900168187728983512836137093669490414706295199\
42340911295124181686143528161863490253071220570823773266715087168305787159007\
31070880692860010556335397574614480687766213485766322611697461302889126579004\
71169563482982939160595122557592612026945719469334388942683320905283685156719\
1301793894590626945`400.*^13 - 1.72879128013597242029323006456982066752320004\
74469939519081826124385225562098426324951070647546202359953800007752797209886\
66151242642701372902455127277917759296132897024640698313548023904585241344936\
88818526371436761471485807487263003059402298350229251075562783210040153218580\
03628926867576056274965667003922203330608652245024666452859800090820773382222\
25476295299905923849948104918889346079873916845`400.*^13*I, 
  2.7779543624083387283197459661913367512404948344281562072781916897748300916\
03487437456995539332118665680873056123718080833790442426241411292381729652668\
92303035610714600674283636660969648646911660639728413692078617627057064825982\
48743833336940216401724846647936879482903314327597121436659735682176885915023\
97642179330666945757217587101971762524925108809046876855020058773454027315168\
020836182110089895`400.*^14 + 2.989686929125609359967369729898965470659343033\
84542112734765280732153110930955611057176202286867220443885045532953745885316\
32626729400589201700198627611638985695252809732730949127516204225770649206951\
42695302820769346718535729280047311655176447472769553478339243164451311357827\
77090885593719822033672936073802700248520941381216012253759596374823698418187\
0754830244870976757198818513837451261321254196`400.*^13*I, 
  -1.394878033644851416953886128237477829572376267197378705282459072205941083\
00277848088207520971339789992570453341375037952776120396316000537594630898497\
34112295624609503953034222440448603023910075363721881980283411031704448984295\
29455077398343211675451712405207226964387098525315929624566532935810267379241\
67905326679746304950355391192808737057361283946045612967160941823917395450756\
0974253757497503179`400.*^15 + 3.48564561562756968041106079145053861057571411\
03743131623613437389427696188787891949343763435722167946817906315226301125255\
04368594562399899583425618426158103660057817499688269992011945462927877826790\
64760582282037463884179805120632189383988767196931323575582877202400363566889\
94839238954105023069442214324654082376986526433801623043694384332019484632004\
14910775439422950045238318437127212714486717246`400.*^15*I, 
  -1.418470019177695527937664624849576492560420984726985017157187187250352483\
52577793278154761502056783154288847214982162805539741867360059267978244397241\
39732568258937526584561222257018276018143407774309144525352558095974792659153\
23674365969135540698309459022642527076559001773477153669504400570579934625891\
44332623284890804388911953495101170947966196930886263737713134595150443650520\
8881846322058304809`400.*^16 - 3.16104464612127773005967063998942888011849342\
51851993787549539004427037479953382434546403567999801719687975757147711316324\
21492720941629006771513268274975756781088042909872694204875980131562506187463\
60788675578574622278394515410463834704823976578153032670912649294046917607873\
92910430726807256380492749305690436660450918866038583109415007981032776547301\
64626926364063289460970592867467814218545136822`400.*^16*I, 
  5.3911052604604123140993173345677374913107989709857844348407317749410622143\
28225224879961928170015524857703551159270790545571163242196218240612448621494\
09083834307121566961973447507651281770321795538970081924249341162847251212445\
48255540806909451723958047354174436843357016641585297380659426342489042539882\
53925347045921921262003438459616699613037256449994140283767366076559970165493\
460846832055025835`400.*^17 + 4.490383056214433346782848743408657332893209828\
02863821719759663665096808630728711211343573156893648402448560385178338539470\
84587909887974042023629266507806430734622915627000013962679371857778014301406\
74168661784159946098059879115738333834801943071397394860900834990145918505772\
48908232444536690998955466814798755283545140002976906222484298981312277863290\
5117222561699659355798552893385077104123238073`400.*^16*I, 
  -3.452819616850465262286025129038463050147805451299439078743790518609960254\
51863148483199565332435777118619501576453416815700364931205062861812136070210\
80419044126805357171658301536326340687648157650335133804822366863882356098443\
23122634194520198928479530083635816888498037134281603430010157481429437734115\
05759200347615016339332826951621098734675718716847490374425231761751132486022\
8627655470733049581`400.*^18 + 4.47838527639175942493232025564928902516935275\
38726949727333057924720744168850716073710100713187793488967878828152349308193\
65731402367399769009912594677786950376391646478771539681953592040481034831521\
42341585325614612319244161106889780487632199245579196592134734895811478744638\
84750398319427164611335456652248043723270347915603945837505128468720887890575\
22208588010318666534650180207469837991279842809`400.*^18*I, 
  -2.265501632484630211187167991715757312567062166351297823416031761164180555\
73151974002442979638307974848378287257297072220593939477759797485545490371257\
81126043925580191732402847785607312357797396105070321812690985290626234064676\
31614171832159845391024282607655329980455931547244011558030743800122279562999\
08922921430020742222596067494837646135193146961603349531839207512099042842625\
1376678767772631265`400.*^19 - 8.54270180373435462796296429769829711799061206\
90521024032180855996070091340270494468568548490524679523073875200585405029994\
47836664304600489739280816758724702372023482565722828663819503261461135865635\
31568560548252960219264695152433923045063469406235585603712135118280992152651\
07846989981302273054098238736994489420175218152826792124318252772438269571782\
79395976304978801441686638884110253774188764287`400.*^19*I, 
  1.0773647696559031433442498347772909873571798218550523859516775094545804100\
06728231937111580884077514754577152936249885786843266656315430298041070668658\
00246830828166123826475688849761351674648696082817347838084972647074674251956\
67825900523224502125640794806862215277543660473925640608824109306253999699334\
59484921279097055902490165104600440507869993499971371674963875112259227142368\
741851895427848436`400.*^21 + 2.566015300057594676032277987126133018856277080\
39171879548582678766317200872603356964680501291807935850953846044847116277327\
17598518423595619679104192641321818329261607992734273217247271016862060188300\
84447363919763042087632269065204274116508714214367586101795314065100646100743\
03859652789064200596916476223978986541336794505373440648496353818150005562390\
999035298450027602239720265871267060901053692`400.*^20*I, 
  -1.339432102858743783467805686736699392761815302593110701134610518810060494\
71581995502791336256320522657505487921883108935467904275615271905133279654941\
41628046909676894967409199535082751129075590449018086414030379283233074634629\
70007743563594880805744505792464357268688729872450730793498056620137227314891\
71351825279468580695851079163191842632381646486361069565132216362180305529120\
141229495042227937`400.*^22 + 1.004443858804215791051682510348254516172592543\
12210375878321579285946613716498389986503350071539865734043471257569894337368\
88104903078873570467075259711377337128803820641621096442607293139995817589384\
80905979631202085169848934245884169468211012942317956529246088680327580542872\
49014626209749852366889760256350062045683050123262500206862134408597070412922\
2949194763520194900477859539784648643331995968`400.*^22*I, 
  -3.623811560126129620512196148527525471301201394639885605051102980259287360\
72466158518498111279355047683108433242851159536397512801892700172522426068225\
56162908096621833927471168449398851107621974864577350523943139384804196098266\
87861483876609110971546130716494800676455114474434327440665672527000104050802\
87901618763049323602273448838416227298977947952067840471695008233834908999873\
7399204832674520233`400.*^22 - 2.43717578832410017061177122700010049440538711\
47287142406531369347370363869477878364732936534068229491440424340885139594640\
88257364745536070220975933968244990110540472957147920636942400214695141877942\
55499772680370150986281557037064558549184395143759049993884013910171356406136\
37966151673808607684719893174272692377930418971909761205262712076794001265161\
44812163714132795272524149141176732840566757725`400.*^23*I, 
  3.2299343685587630861858909457776978319166508758012822441084068215633952330\
73990789210387342022948967086132229406821223428003462653470751605580945042728\
35380997748960275437372040680278118810033183880410971756685444099333957452984\
52237191771889076682854141020492342445145413179090707551956389093911328731030\
82537275190141393630720219969552255974736527810965030456085269340787049019671\
012007571333651679`400.*^24 + 1.841860476382929779737272784427493158999370514\
48778210138368487045596734865052596581531731088030963603943388443692947422109\
25930509060474637780199063655805990944478813817837324682396731658996383536321\
39372765117168737669275994846267538496269038092826485335038366314772444019925\
22773504038195466123651682110466217516345824187631342804954296049884555428283\
0324291076266352107938358399232162329572415805`400.*^24*I, 
  -5.328375220430257185214902878138074322387693359648949452647242003312365273\
55842736897967878645627858571556797663452145520047091229504641705193673154231\
18427413622812172671387651307879079058725769177049321396946810045467458776700\
57566900289822906138040993212821360283129056299157493072127037946411500614203\
34489353403668362797884609498054574460055890063092655473770898962880162202332\
6146840347801731495`400.*^25 + 3.02269699934778183018311039354530130153856041\
64299137134184957377311201814298882864648270089667025157758324374434861408782\
62074569348035438307712564127769332580507404979648103817011956128130501999916\
44693615826662366936946934666371514076924200675075202766244639220120379293577\
53494923181233721537910547276014820674798338569998691869082537597616545953846\
14452793487813101387084048928294700496544241038`400.*^25*I, 
  1.0105203242924614503175043510892738878361666354114588705066722538825413948\
05588218930468429626023174606914151028883456579201902463280767476712576433180\
43780742346238604875511918350799650444250103954082537196700630698138758510052\
63752915251909293066636554947136875385578504835915063583364009762260109474118\
24429784699683986891516030024965702168593512627936320038360340877283365279910\
002533562326721223`400.*^26 - 9.577155932138598426237127306161353512847436468\
58990768310994068053799648142169150120886772700478197091414291287683527023947\
94161919661635400421410898922690014947100437297207740743966206720314511668290\
45282545007024686310672220856293823140545156335088776806506612045514050475473\
27662407084708778092504647449235714063986867505735335336528748495305371848412\
8593763821064033821156773844100608032214879999`400.*^26*I, 
  1.3181679013777769021358633508286015409565011426048064900149761961832549074\
39688451868334640376565105102947892186777602692192583517368025248004531346293\
60358424991928594717380831382358365863785374960874106243192639916241604377348\
03642718820452595276209215603820196603793200053967258948862455394095297110374\
19028856843453249746618405255567312222381715346032851320290278115067520983368\
044252802315174291`400.*^28 + 1.073561832370840789331402970191701866899875960\
40542198027921320428632251611144457779469582785909856621236250572809153768963\
32412048976626793541636636968624739788463512040544000251663015708084649405703\
05842539308985180363526658305030162823209269715279211901305802473812945341120\
45716677871102072965997517801078352739409512344634476985115976452214308545936\
4413867370914977854724222400454245747961104166`400.*^28*I, 
  -2.733827235932401494245670695376767741711629703553591634287413288857035887\
62345262626199372895748717928897602233770222768338830030202528076044965409200\
33407085561731600919182820336041385576306486475911266406780969070871613769504\
75033963857544901096789919255121308074110510637646956456992032228322409946424\
39771552694296213758812354947491229625427658155945705085257491548015169386622\
4885613511601379202`400.*^29 + 8.43341459020498551860864758445883850300622605\
66146513576354754270363026949918489057111918820346228329625157668980921258290\
28200812934881448072129183533198634215595064555019121907739288500224985839818\
83221186401112605557834794528398346523841896869000010879303533908660282295780\
24086285932215591064721204451498451992127013372793229318537107796242451370493\
09526932761723019506120272275249778983483650866`400.*^28*I, 
  1.5788686094262689465129726613568923809853836676665895602273186426389819187\
81237545409670840340954517851412344889540130811094494675608986509944699719719\
97645441611281989178184984034194547024527994554789454503681638360673941991895\
28221950682798066524765064638104830401151285906515725429428217271333974337245\
56101432225362247531816850165628517542665991712540709429307423776292316545308\
466904261964814992`400.*^30 - 5.036260970391002064768324235282459996402088129\
90805584288353930513750263544688823530970102944274980067885646051870610754418\
41708953965944804178603440855567551948274476305246816619399354667298387265860\
20805342742754881697411963346053809176035050578632326124796238476872245706777\
79909692186406424820197814753073786083362117010083534844219299253143357523489\
7252620145186609112430043903352610654595115072`400.*^30*I, 
  6.1172355753458074518005952384912822555484605441787003185191363264034892050\
88089052809210229986925180167143298182873138008759880617647115250309411619756\
79571613551617055084958098885482701370798625826984782259082817973064552279109\
81142375308938723724504047721307965717082802469774027990390124259159858111594\
40417061604335763500720621368280455865119528426530199638929644068161032022653\
016357700104590411`400.*^31 + 7.372148578696531142271027896916174983399658180\
27400864743097080862145657706918700490009486433413634112501249895799831997901\
56376414285977151735802751352779549345026574021720855748319280451459892214215\
19964088256202040459541666920050574852399236643580180696832456920982091897043\
67866543671259640691117595605033148904617012178716168767259777801273867763680\
0604599292568032355044430284057657245760793012`400.*^31*I, 
  -1.828340746398860038582148117782683875149967494764630281633539475976785027\
34219295460903193275271149604238647422845919890554585917372950757901926675947\
06951849565876247379404419035544043656635383901220583357943660519784839419587\
72829881863862500418087696437389425013744965071006127345949628263869831115540\
70172983375944392695393995997745100861811980365186660638734357418735410781383\
7755408026188304617`400.*^33 + 1.52507842510390686513265719704386579774547667\
14572211584695277321893189712875523377085549624446950169445451809642081805437\
15971878319840772337329914827834811050683874308424413957044792051172996813761\
56386617662608723918357492152271166726200219942039136234376041094084902537020\
80014187898437950505337064004463114137192746434022954687710859676138060592875\
28814808571243785933960543309069328122211492309`400.*^32*I, 
  1.6871212636720244345403448367823536664385389219378824849261687967982974061\
34666484287744610073326389744524303813948669583470765375915802235543722575320\
74435996383338152383470810222808662368068891060991421226638667323295164085984\
56636226409627847545536874791678560514772426976663478858778866753380339150396\
51328425404057559490998437574092274867961572405536717515997722072949461868949\
686306391842707294`400.*^34 - 3.147181813866399649512910964713205677640754431\
95930233719257081426821189257050867121282813321869699184096282123407176739747\
57443959806004719323880456494679408134373500543139971428003417576945127255601\
37434929159022507938247576817486052840068091306713638535894593489535258014551\
81833914758562022889090454921896904743210853565232425021766068264989708263039\
3804486499503540323506547792127811354486711581`400.*^34*I, 
  3.2498415044003551608446730785666349462454783377329317984315939836836182783\
08575113615997592341224446084734568683627716911184758156849314411369825701606\
14767287083344054968689029839679967148056455758421329592435856212082555987795\
78000822139942215714787679750113733037979481705326447727767502558875131463945\
15437908969725955301006096786799829540430385587559507094383843310248430919155\
254947641500089904`400.*^35 + 6.338849844964534589829153657119985002197037790\
01593716340604439881519871252857879865031985346135685927408708146824113667504\
27020583638770863840098015802277656209211146172978580354458380526253162933461\
95319903911680991507339828793144661832904844964012953599856583385914159741311\
24375746531106390960597835016689264454707557917941513363402249574145760709732\
5985486224717358821412154653092611337319798443`400.*^35*I, 
  -1.462430455056336509745551247840962376779267621263436959228044108611882042\
97826883971386304664449649814441922080747731705147881693045639327098494082846\
65947081705157005890559619755289298088347957428084865222520610631558915217309\
49662336441165260048050145179689176925503718555589202740774245281535236963570\
82760065835711408671042593844359413075515615909454668247438626639715143180915\
6111967617582852806`400.*^37 - 1.60002956619641932065708914629746172832349773\
99642067018687731996617478318223383132324584104170128596962194810028237477797\
52334408935518054545899748011732412125519218549918202688416192723192617275870\
82776087256993745461163282184048385808096770212661680549966858192478946623339\
51831451749749621390073757863834934324819790839056350000477113583818078737309\
28711672859196246811798712052415285904595099546`400.*^36*I, 
  1.9950725540925730098217720615224819907746952676366165906697815565269637180\
20193085682168111318439911614719848589334728597581230259980194984560734998809\
83811078337486760477757275780505261403794877684752490904169211594544600934285\
55686168869300091781195447268944712013685445484270778997880077628440412798644\
21947478450455917317551876505843471231988701935996236416932303111515403180446\
945722883254867263`400.*^38 - 2.337160231272149425173627456363432973521789975\
34937926959077263543060565305115526390757562530768177365108370517623255011880\
54827847149349855436123912232740003587377037101045248462461775259729128996684\
70069882005863931810760091695514218184144167220352882032493732784336648830487\
27648307912477387041710171410749844041372036237003328070870091373714544919138\
261178617193457506319740746384674292198774211`400.*^38*I, 
  1.8056128023957436618529415896368631158117510194585732243199423376363298780\
73685103063544557952863090141273195982383129988871704785707476467641288003682\
04258746954889626161048910706373354191065790447139811117898223113629743242390\
32758007946831050714958675154386600658333086285986951202301915071933952231743\
37627620552548326115510742514231237609073392942883871163894058878835652005016\
955020118229029956`400.*^39 + 6.422473165202802349053713506909438025114161963\
58975496873024589454748203579760100557659554286507137534019300777333881579042\
93309353936776932203542217001143561365075852983109382737787508033809164952308\
16343071771978770736988299598967349314505031901159883401289000350131160625850\
60627482853430256049125289589930202375597549912323629379333754580689734039551\
4652900098509213809223138487499294699929679133`400.*^39*I, 
  -1.389927205846932609064166592240785004326381937210199554403180670762151836\
85915413723752896532260071882559995154266647093386277668286754102333094099628\
48916668715380305473269756618406862527837540078523644944557162897132163842429\
97545945957323079216706400884354000112627605582951997487523303788983671018362\
31319477829999761555933119674006219170155561709644643761460259774313632837228\
4473702992325456856`400.*^41 - 4.57693174825752330736754607186297890602740189\
47905150316248718799090084196023042334644161577749642751206276799515415834774\
35223180662466022940240000942568870349231599836660449242280287774420225528544\
19448141206684872793026338566492869642010634058051199116290794336315761492044\
99786692153064494196881546185594541422149270372249808119787089614988424873963\
13123888480049701979200022325326826687809657171`400.*^40*I, 
  2.6268965041601055930323473364653504221333018437181928161847932894722426105\
07941535700286855306461049910808714156799805644063049051876526025272816384556\
12884924342537429920867637504722278828986165136985734692446408657374049637257\
11909216749137115436886932647065682800184630459322824167995369282885010773967\
46242275351635495024843633977075334082773761804095436107343642390571148090869\
77827921451301915`400.*^42 - 2.0308200391701292715838637559284321006717664507\
06555318542787547402294395885658410159487579482813089643573829879443960864907\
41124041999857408414419542933641520920699594414629320007887381790211247603970\
51185513602707254405045982941659974044344542980358964231379790993746792266677\
71106122682528457708785103926963824872684333566463881430036965006924972756508\
865420283322271356618641349144033763292475827`400.*^42*I, 
  5.2063651421951790720415652993435574663761767852929642662101913976517704792\
74467332578606014112983639745687426290199969282593981992656951999209531056016\
08182634286629037100762218678885946016319215484054430485072577821463880848024\
39012122379383798954121909958687022811679797825722913151930532339560005017214\
69799998004393055152561104240636159870298144406343541375832623585348830412629\
966392119634979957`400.*^42 + 7.628330887529077240489937493784333207340562325\
47713104004546813970794688692079612396081544262183758856046201663423670846942\
52545398771083796326568444395218578791307552668364959437287254990054119142657\
25751813409237088220378234514707048882525456340606811983882815560936049263158\
50829405590961022508637421685069575554517283250782628015648222948344520082452\
205475211721669869329245972233256886832386864`400.*^43*I, 
  -1.562310790383450694021385692435006267862048049824319521970397681163115382\
32784117659922454926880827893672348280230012757129274083142452726820452263460\
34250581920953030225173988697615904256117288399996192023646333836726665091223\
47941444185940362416399016271991110781490662185000617744585346142939204113907\
19428861335642479635849590439380368568195641101073933661847104095857147873727\
0361468050954285615`400.*^45 - 9.10727393367284979301270544366270185763115974\
85376259393838531405986896157873725842033482935850277124050352725231536920462\
17220545520589690863217518030988232859211401484366694931389525705519280741854\
25629788883465783079442182485813830902223911162321903608835650596810247946137\
11158081238965336925260631831879751574964954999585798485685038024581801273776\
29024042540121836454692515153327110926308900925`400.*^44*I, 
  3.9220023568271770951662250069430235588236981465931066655263475828702663896\
51169410280151187859440596476934052036601035391527194651996289263796195561951\
14351593805821537650854980674392941610622828476894697490782404768023788037015\
68887232368188266910707868574571876217636031071268398731923144869274131088605\
12194559441700501051465220953423846262240028417907655589165982358592838139229\
7962890456245964`400.*^46 - 1.90791952603502236767728528802443449473246781865\
33838265132999273315924784424946177628541428004679834135686998272966093670144\
22686782881592209867887939766016386600970604820961658724202677384358700928742\
52310520590760575919815226907235319714726892189218568842254047163394632371030\
01032295045894622862637796741388359020207255498651056833899777066498066918797\
26754632511423566651201241966099641256965024`400.*^46*I, 
  -1.527269869356386555409886087386421883940367100037111187337036986043416679\
07380998820290924832641641229207236158664058613311166134277733566687388480580\
53552965840225093740934294229476104998231976929054605723135313237772455622009\
63542729638871523494502915394113988342835796811158418097718521027841403448360\
13821659873859632509435263917313568046285529826885670963367334972966131047096\
7481501757378917219`400.*^47 + 1.06335536738071773053916405876560467593504791\
26347257533235224090477378059810533057059534699180079847749219748248929157432\
93869032427077282341276601808501889727635152323672819293128520592514471069680\
60159956741066763419097663547900505229668774499800397363359230702296472483291\
53531106495218609514463938030027494379980908985839344420399306691083115464957\
27082160502711717799090193819531995118703822684`400.*^48*I, 
  -2.008020623511762163968810129830974610338784108568965423733822707946712104\
48311689469678595897636625925229349482737183800540135968532507889191092893871\
48975919673655559251706256763964621582227177904019100939797681933831342578777\
67885551693930142368281078102548465736468834212086719294228917169309684981090\
02087506848466653788584215922503485288278525955338636401621340799381301105460\
5690946189841508454`400.*^49 - 1.81264750113826470185886595213200488407916587\
06107706821381513198911089967757343899249890563039013246984242667502940391428\
26264598509865676978363246778594795166707398525190603106056946952590194151480\
65478447598642678852636249631149263226629577829731669093844791176454437516227\
14727296513723526749661331732670254307451129466074026812466057563652403730122\
41253685307985650373340783615549948131351856491`400.*^49*I, 
  6.7338097473700398154185203668712695995453369016512613352411691752165817200\
90359879252145715997488165181714425776393037104599174453380799339575698109063\
06757619655976308300600073648309349256421341269426909360704167889712088177689\
39030014705234338453327902203947479008977049807438857633712132597329971033485\
44264142894361817879105474341142355635132190963627485882988245911348961519593\
49752490575688998`400.*^50 - 1.6630263828658420639253172618899307234803040095\
85024394865621104961202872710765819745967260265329411913320699300733362830656\
20839372468083658811500288321294358044878474563188511410610945153334343221912\
95293938086505392569453006106822048946980929912597076694104196448348089345227\
87053405042273641417740703757245256385696573304752381463190045968916025037168\
606168826530398335895782452987755574954396735`400.*^50*I, 
  -6.251664632379062004910697249066525744255081510798100477914688044947972499\
14542351751722088692158811216781437232979931386650569711919627513795168739734\
12105234918932336351083914388876429268843139817502217702407328307848269270212\
48958859822192166493763955953311339957922478977347646622483660889748239537844\
02095001196102251805826762744974141673322405411328314830790365645333973539286\
9382308270245739554`400.*^51 + 1.70762617362038799674858351690438225441428785\
95214609248451591917143606844686087984558500443429730708549482523018301472375\
39334803974886122327674868624742579179117790460075357902347490719996537729937\
03865875965674450000513697440051729340801022098862060811681265000679378860919\
71022272951658478037812158115904957167661100325824786987130508244499615334005\
67617059945407101557894623573694637260613281461`400.*^52*I, 
  -2.842822062754528837803217774163925795008954823082045985312839583226764529\
68052248163143204122875841604943602321363355504866781202798950151686621125131\
43814030277728618520846923655188740373002703379575423570273110241176736242793\
33331541382468686950699341624360808775493253970026786908607327547437747889919\
28189737345863275533296043983306784349803365170705759768857073721355435879507\
9298494886031447565`400.*^53 - 3.92987488580503677748714018687584215189954848\
03230457216029930398878927093493663635677384227845929793454192393294851369232\
38076254637379380869615737158004138078580929196867525122141582191523912871851\
75807421196975479677526344469896251307915012245412393447230888670948101709585\
22255552202965688067913681506645529911237877415041350606197309900265647930607\
3863062458758224491180560098732816420812381656`400.*^53*I, 
  1.3203938678072567095681150712548172993170830982793599918717377607099080026\
49431505721542500481143377082893204556435133841659256434210076241248047639125\
23808113807408315506189677582401968014758194391232555580665938415640960123554\
14520015714647504606241838476665113981520040007649675591247431258567180652412\
68257146100228761613835183863694003930424729933047906780855474951344913336924\
068417338243288158`400.*^55 - 4.261113571263590376706576175209123888764388265\
73360489225987369211944887162225319594439997581558683423482407723673531260745\
16558167507700642911283452180017150367147980356173225102400975558486414240833\
65194219891610168294478666041715384335022835292375091589665065324655444953116\
94135438963751797723929000877136637560697405647945415570447420172225977910576\
6467669710485955563256074395995376813428637423`400.*^53*I, 
  -1.948225205347238163558950403574025516700588508118150400145455095106268126\
64767595516733674350704351267535425469350976184188238052914357693437171779719\
73799971325156631683016469221023738679400699625542619094398860506334775677214\
64493005275967377299157188428432320175654424053178669578267017656469237681513\
09921045761428153559105157202287017764574627669219617632066339530729415200697\
3680687950767381747`400.*^56 + 3.09994708084911043824051023214188164731181826\
26278989349154507988824883860260261990613251327302039732213368448639338021399\
46898804261782623393398689937831344998226811645647063490414778965816476407783\
45708155005440912055831464593028468056523507161623998626251908426372005845780\
43004649274846191041550594727766884536431430796929083353365079351303188040643\
13434398545770877273037641878777230660954750936`400.*^56*I, 
  -4.173709381593563629261161759365474457628723640216783037068748289705622854\
32122737191946444144491952828367146412412489456619658982427900485104078587864\
69870019672892833056003322525359552456878448045281105584686811769476368829227\
46161364888521110572739561779378156645846731833736892964551471828867885920501\
35213575381905679316166668115736028793827287211029681557618245841909299432206\
8424862267907031802`400.*^57 - 9.46481201737338190942531099799866984908821864\
49290737062936983411471380362273320257842924733344539059676538250327059184555\
24874973493417249519397740164820026568983536351928671824883804575349830670496\
66971183553200418470327558438804976342055984855461068776722417600866628424519\
89595549511746341376075781823700286454824496928580052803784954471657941432898\
2471185525541243331595965459349729819815644469`400.*^57*I, 
  2.9274951354898299839563642923696127931824264182332632121865349698810637561\
38039515963933025046798972632868366305045030253974663323381371556453910504699\
64723398773429670726571092730420470207067213379152060478299432660911653459099\
12562997567024772159208696076178632523195552917380739881973807163414180314503\
32248702832119597268718728246887625805574627953966435011333255952998935436944\
892682900011431736`400.*^59 + 5.272610365358972137239355453097682875576135498\
24747502921152009342091231271507477668863674559795911487240043490103338007813\
80362619368792687597634933974358247902487012924142740210670203007639403875607\
09228315101619728169969203960487122414573362417396737985489753898155064694804\
59392452563307069114302600439808640958353711249610979889889760075629527523507\
8707831194027954310118302474778754007720951643`400.*^58*I, 
  -6.077928835234898307574385754337261323634949943452985816084398169009906709\
42619814061346825216277334786407807494348215064375110806089539636977939259194\
31654977213168583269013045474648127273131070888253529873695458254956802430011\
21514073880844734245516028865004086802643454042436017012979927894725387752844\
02071878978675196057117045577199052935477293910575054337813623433029972623497\
4872283047284856996`400.*^60 + 6.23493578905634066246545918999868165872989689\
24962259705047760582977425611850349712929815529007197601746236648785430100251\
60363430605210376894253007098234006019556513190788534402164235047085858945293\
92065983852377290612603287075898264064490296661631818780703645725625975782841\
07520433921904361394392463133158064245317927172587621351168214685820065845364\
33857824654829956229291631079511500009389501649`400.*^60*I, 
  -5.262466533716778050626802242133562537797088027684630664875509473715942645\
62160044225836646902695073912023886726615143676922637388554927757688948608289\
23711830719667579789384502665420656708174905866851923355698611700526224820902\
48274735352452672316424000821799990718919973048674755477075479006527135611737\
75010669006062039999312971715917348652325697652378727308905193371850531338367\
8117457677210179227`400.*^61 - 2.54016668168200279720737684167497312449296742\
98392042638976318026076154462923378992093764379557169319230311761493247064017\
09544404642159194302745623795833156576531446718959694471742053341190127805213\
79633937517092945666198210036806516247718332860273149234343502169863766828194\
65293130386941879590910275769001233613788620766779320049297999562698074486803\
26826977262549167118354393558094315671212264513`400.*^62*I, 
  7.2688168297897084379063676809833257282739481102643697964747670454049710336\
33947577427954689918855541881060911835874468998835594223822290535403667097772\
40966306239077714287347999868054665988181802727520035745373460828914863310234\
07965103859815640049225227632386281495963564369406522666801536825801550449064\
17021863387220542140981129907761502764024401329365178855784634790451518115973\
782151974855534106`400.*^63 + 2.988969961826218383819207727004998698882091282\
29740682198365984960859735689373916936607959557185118368153687876961048230955\
92253102176094506195155866081173518239135208627570466125729562390542176247897\
54032808491713405073553615608890496178191612483761681387393181362244965445233\
59343761297503162101387009925327056145337100753368104734738340296865864874006\
8148806674852354240728061713813577762248316388`400.*^63*I, 
  -2.017765317207997214234595181820250109956283113804235112987248426412676754\
08982857012622716839408753782158160597814382831128675439999242102212513818206\
51121414145305289333645921136013012441747190958874137494621234391037112437365\
59446031535884316223655347275326465976086194032554950516573735839227238585484\
73450965401235386091121846999926026767511292399580367917029421379354280460712\
194212107792654578`400.*^65 + 1.340637395022902527040101209008050615201339823\
79269963409294349919030724494742734284464279208401699748026636206068015662561\
37341506743399177507091905320336689138346840843522157468167370289490355833823\
73737637895566196147769273390654336486877112800019805390973449613955743006354\
36034886018406497699337134675940253098333642928419119003512131434360394970712\
3367317147661340381980892806714111007250936501`400.*^65*I, 
  6.0347452154631069930529472346362481614833052778255579475885223587286374898\
69989522856366597727476742185173476086854073504109814937263021551374602063976\
37240745180633225670856415403756669479253281953159545393118351050174103996255\
75915070225335523350026398894930851604877698511138136388775971998162954806370\
10569350408399131908057891749357825557865055692491720010146587286590336506420\
877029452622314255`400.*^64 - 7.588766977915849355898171852091266058850307544\
91303543819631448090148411520304684964937949722297524220137115673450766697255\
15911526179915608961049633849383868654332951044624592172772312548091039731772\
85605588378234916099939704083119259114412111646972343386829106732514309869638\
00385175958912162467064729043344265210585796261762737644447194662556177533287\
1232961464434901537011803162666613208197840953`400.*^66*I, 
  1.9916486913296267774050190385774895393969347663148296236803259723652150417\
58154494699767169070619443321849559723739700999504972420202031767593885541823\
12033893725748002534092347245788396829568414240095575675831123783686194726791\
74342634678911744933010988312292690973428117067865956928308124954607061532184\
33307045348672743170920109325153336448349547707546778808871445563024130757346\
44119417614026334`400.*^68 + 1.3697323886540513681548610931498502569643162577\
03476921109435333815040147847843521847179701893141336526515892923786031518453\
79357200380537334939541845274795009053127705830828862037377580949671958607951\
00954172654327159461526672645679319286105700183114028863191666391570460894549\
68902524431618367733080921788676400273109892110311281327872476376144299252567\
660178118030703927015471732433587489631204871`400.*^68*I, 
  -7.281303145099990244439846717334368980146735137038891500746713810530989062\
41067076146341740096868477981961220426322071290280055849184558177527317321854\
55697623807528007561441775704120703730457040920339984724450235660710212195334\
54538175629732865272420811339962688408516352924659178871459610794055509201086\
26557138657917236934345926190850786434060721866841072024988683491707202379209\
0658052996142450801`400.*^69 + 2.85676639266609565937177975347354614284848096\
74266329544184741137538588259313976545148298036764417721108684842632020537292\
95755142474250943424975902127703188357088208668239160247801516799811979238882\
66156816697097101650615447154386327311876747523439572553470588142911617936495\
20752391463637950091605652309619011589695122632407543275652134860024607005416\
71181628791613160695665746368037915795490942444`400.*^69*I, 
  5.6317852148135225627672899282027279009897862222381724148784029415950064680\
07642127402664283779673622791255740085588845443086368154143997761878795651634\
04937352558303916490395120489400017194609694161070709033139920573328261613261\
18526738389667303255903489645682513652361215924121316930130423518269104541720\
61208092662599440323080272205284685156354853153965793365322063293451814571134\
787262850498177774`400.*^70 - 2.509188995997241868115850025137820173298821545\
25943584628805749023547204622641220411393553897585947698019191405798731458604\
13502903778576660326044541587224729256562389564062550587527537211958593775466\
97893462063714053179818543401610076851773707935796753829660333224804270590740\
74101657158499914087866403812137911144168711369840572439638047952687040343081\
7568464157066456829409063046587670255735206577`400.*^71*I, 
  5.8870017547238618330049013065681641756679837339631300444244956990959720437\
77361529377101683551788462948034414955357812704964670717503260053125249480815\
23881494108307822173311703540590944440381151090902846954188739728570827662861\
26437950966927601690395932219191345365289025056583082400812501859103850006826\
59159923973919862665682250440099081287845364273358464266113838632662354349708\
497185847272392476`400.*^72 + 6.250951419957022270579005059113560444469381636\
63971095464909303460199988199033296948080448229837650240590436744610993712792\
91973107554556600106356047817610107186577737956685123175934538344957409222714\
88568308753479324248131830790862861765676335926840543566689405468659313861403\
24331648927528290910486590089784671030875599227488663121829094717942685611510\
9830116757686556886927050037037873896049686534`400.*^72*I, 
  -2.873881703631130767046427450658751279329153316553737600083968750038378709\
65641888511916208273792111131221923713154596636128990833590278588361278336189\
58535940242739047069842502969049256394782051577143498509329219778088924521303\
98203360096435132531835113211595082974689848891691008610889017495695417106320\
78655781600057139899059796068720201688278724737431176781250155478913200579671\
5318352207803109588`400.*^74 + 4.65647464928362672460795138084183411730409906\
73105804493506217243542166182702808704398668694941786989896273888580427907022\
49618442436675498131858475717600080574099121257173951840504761479995561497565\
68783483838838557121898303280580590747053838899242064678503978525318219738043\
17206757557044107072376546245355689929706959161744760451050786183566987661163\
30421755766722626990415925608487084773073836632`400.*^73*I, 
  4.2149505879629663640576580100488777702895240384902480401340672415996110938\
86819577342235421911802151040930020680049826915984615768016011238678658709140\
13461493652471417855494401777420528324422212400468381794880730228457672799581\
59712197722308334793146564599330277339547688697445445056616061954757733241919\
99864070293869007249690648437932872880446396398464730564316284062521609809221\
592273875887765269`400.*^75 - 9.091717914673044993428106156533084916122916168\
61489551933750509527317384358566696182021796449195718461390139448704333178786\
73400052701379694296209234045040037367692209015319421589620909255533371989078\
44449511619556287212663633436237639195106196371546709894499568294577637119913\
47725483922814458795784787972004076399064046234516491864356189101415418444082\
1048089648049930217156931882345067966231740035`400.*^75*I, 
  1.8053230552936936059503353231260647357071696610085837097955404795730109407\
01744225141573828915341669782660464632791710158187360940972711716003656806566\
07961804047152203861735601317327118718334608394748793199216987475984359734287\
42263172637722992115230467694314720835473731543776040932009513558480595625186\
83753344967965516613423437168319528834485871327971135929450996732380977250705\
008652696729162892`400.*^77 + 2.999433246592288141147174280525660732673211445\
02819430297245910003977274995098475226477305831967151080718031257295109366153\
82365060757033403442602694538903604812797424316816855565001056911522633789809\
33018408887259388831212486925728076027485163637182758331534178044476688915854\
19477547369900170104835746893093904583029283356185426639712397251932250796462\
013881970562171391445789539938654325398501128`400.*^77*I, 
  -1.239329486949876739564628585718446760060230955910694129619850260913410989\
15486240286817531241359537915879388019079672514755914059012181671661616268306\
64430556281731133485933487127108683307413593922813974874955937362754208646202\
19716980756802575367811436782723103563015417025762834421151522215443849642960\
39008781469103066265122213609398985889854571650274025377157956904333620991330\
7319879503066876584`400.*^79 - 6.58512879376867006231599393872753096013714710\
14764670013329173994413359254675462953437100882394407081479734518310139419337\
80101570437165535332076345989634651522558035276016512571854284653136176841825\
44328522445395305217921551682808484416469291975756508648111311771115649033720\
70199567277683247672445591998881791308019569777087406768052026168799692613488\
42190678422099651308575948291208659229104660798`400.*^77*I, 
  2.6942416641395700512357632644896863671270436597115743385895863384348827484\
72954235564240619848942488355995324148204755517343535631706746509836867695665\
93817085308118311961454336763739436258834017193089857102606351509407795112362\
96456105213297207852335794173566134697420241905063672475851087450046748944476\
34011880857383771354921095512830876537097522833603299522469269344569381980749\
15362374219873753`400.*^80 - 3.5584579642803897686094754798504629529619858314\
41892773090570723424648672891708175860450329082327459540698826194293787666989\
19078454052363157956740138119331505065772075357542092852583173059832553238501\
38930089815745468625902398860869552141036935419245705387657058522343886195575\
53015089965098077954901481572982690698498117302236698450555401346659072539717\
784322110204014103934288628434920838315510903`400.*^80*I, 
  5.2410420469777573514741115219084598317507360487133763621097625561090753230\
07044381145557759615391072182048429732631673295925746931055183992686480288111\
72472678723924245359534619163777613555508584681829374603333397306791651855390\
76573218705169360558377199162143948133179127149926608400492583635381364024502\
99290191753424496885793275380910838429943422158145937230308591514471449737581\
383012668756479918`400.*^81 + 1.541585765255829128665442101395636270538294368\
55874809690587204592679008509434621071791808144402456279083145109030079399706\
66057609899537448509079811674090669703746521605723594822388135577389796874646\
16944898289601748290482749555958995450583800592760029511987557256674870486395\
50787514950953852681358243152720694571413144886598253334981012052390922397439\
5831864025799422629519506672753552594577776161`400.*^82*I, 
  -5.809453996727106545668188943362177206208624131588777630841697557005058021\
30028556153845347484429496077425432834381257519965112680643380059121105099016\
97885954881794970998002047647674742585080077388720884317681629711063442222514\
22631714847154556792428940758759291436244652487352472880785269126411488048130\
80946024089427343041272733307977776788169164614237047559137234958286572187101\
989277441837786835`400.*^83 - 1.591222824039633857181339784913310762057395087\
68962236294968309819788351244712375733053797368219824149440547594196066530460\
30883890753244265029942645387906910106640239246651641199667611309181213701240\
68628214280144666702929001545982063551917209783933741587429504135421526336951\
58830285288530649543258697776109873091641912132503110897188225188705388135709\
3649389944337349107804730172899144249967725213`400.*^83*I, 
  1.7158827932036828098724742626377587935092226486058172999180250345554233750\
68645079116672672305856997999561030335193836554920945919162091936369158203033\
07601634303289613835395664349503338705358938899903394274385346113630056656187\
11696225967088688508073252525154933611936367546387586666179702911632162983645\
60881721557316656809741447838340948846571896863493994740089875443093772377669\
112807488524013279`400.*^85 - 1.469823387050160933205121977961600952313043982\
77138154415493039988561502111375857580299341157491260782866958871330569533484\
63141982902720475396099286847275708213023937931165665316498412453464929159295\
36147229288826044164781759549555955468300255703077996532131540069381791939972\
05427580121831830687464956320006645203799912419637465292344512057311347891742\
0622567097556879552511113774316171479789124919`400.*^85*I, 
  9.6996180454140973588694660817477058847124722705766293111655975080862413714\
55338954836242012506522199203182359946072775360411901911174794081477033452636\
00562700694537444958690801231157457367282290081698237204862164206286803553788\
36092815402170250760201340832598846577801885649992865393645223321541318979267\
78355445379932867329537516012385128033176766426661291822880939917025472093647\
422684376255172776`400.*^85 + 8.535869642852874836104831722508009961707860673\
17012111353932286788697695040318185414381674042903726871270166204755499005462\
09545855675965536927483262639543118236765467962514511220920649318079884952002\
30606788359057640953539689084891567266259113486299293968146245939471637593495\
43908608632259167683553563920324502236903106708445359186302479694034373607044\
9365342015757125508637600913191080453774931737`400.*^86*I, 
  -2.933424774859677596508202382551799865109015850853685783537839960378213832\
00544805623611677094195984767347398971703349188983812957794671594047472082489\
84828853510469265416227326101214941261484865533641055290171572581403478129841\
01537464475815089967090338437314865987142523971698254022726147743707674144916\
73604827880963317029671328712568884805246813335717184404690325263883725463951\
5290914751713418791`400.*^88 - 1.53496869212695230287109820819338398737743409\
49055822676962188140181143449329038453709911370213726839825974675614002785195\
07501867090251518047007930575332646076223447907842271411451489730970907014419\
70044106663593594378378191072289817545174922440976827729183064393962725232214\
08771398697520733136288992517309175621566383580170579337269355781676284474584\
517755496047605895220029637350752680093949105`400.*^88*I, 
  1.1387186203138771187661536999061369509056026285834195511615787868784231912\
26764452680295849672215429817089977847003179982398044247628092499861273157996\
18959235228014789955353469190205206960139103850619228800589387760982447396977\
68976712236852310139252328025457782151389395309773848623490416309773106542673\
91929705685954647768846179937169514384380610466099349354332149284363314933925\
440416075877911044`400.*^90 - 6.124225375366226685877751967189085482025720205\
74099216020819826326836036832404191242916970288234409921621176631223368103349\
98376723809436561366442046497574990417712269718170065445384373413641238376400\
70379842613147099255336513576101610658307188466082152587923620589360434187740\
81987569211017963933404602663032209478171944240081945891687575950519117794553\
8940103393815900492073768134423725883947425683`400.*^89*I, 
  -5.203367869869794844400105664146907124625369099449629896083262141139778463\
38978277763796148060499249656510919477124059013763438923983699312355043451870\
00170002372514584139444286163647819436607689629253506555298674621809963529346\
10052096174718057988317340314224699004225169823055622712913138412643372156785\
33404442333066214150636674746700458443098072999907231806246854094997888159759\
0022817574038275454`400.*^90 + 5.08941481332607299243454058276747418784069885\
45228968312629345775390132444804634319232128028294494477954680135361255242724\
92318101865696523429643415217133598847682501449072274448974357622664356408430\
82738020123964111924579844643029302648958943090853552300383766288855681811118\
30134717662496736918769006289265234043363139090772402826965630095569157583498\
21484586005425414234378658362917871772352741332`400.*^91*I, 
  -1.572028844348643681894409963974941266827042280214781962573286739273495658\
31066594960589182167467116974424895605110206498053251908726043492856098234534\
76717988863818295843045597531086668845593889619713425482255517842681939908644\
25013795070079603115979964087064793490369660855978922952461523584379449631540\
82318967260868990304421684663914718323260195178986390164836388937716227757742\
5106695907157297578`400.*^93 - 1.31672486308072098818666963783766807409383292\
33419839893557850102765132200271953768865651995027934425640963052174020972492\
89841745837513953254860258481546311714637663374128641628420144560266294212390\
78808943376614973911875705764286424228843645522876721682254925119836714145386\
60040939960095198780032564565942482613968093027924550062130829550050615976687\
87036997924687672729997306861867203172372759779`400.*^93*I, 
  8.0050224386787544892725042706582585869338141326742043303050843738691240894\
05612028748135628764036180347592832072156866206150590968921290831522411819078\
34632242166032832727175067817433334189589628300073350177555508815834397194142\
73578188221019382051105252150304925580226253693845165696345781589280147630176\
84940329046693936836964125951998268388978326295215406790865535771461121599353\
667207629741969314`400.*^94 - 2.285727280484892807553034643360671343461036644\
33587551100634642193474823851718049356554026372521826006520599759763392155865\
30836798682937580700103194855472558878334151459024405602034699580318999114443\
17792791332283245271376687564087074697516250684721164214221916372131323188878\
39801073918149868633770824573855500899859288651643146237854084499686803156982\
3253663081040497619761686555166469795664147673`400.*^94*I, 
  -1.067921167510914785537712269148265947513225149288135890671060469242271523\
00673703218068840388036111491836726605652339429124475616002810749204353941294\
85866587754979697723902405959410662575737889640595763057690757127495537246430\
01871375593196801644222620694152693159675796867393199079977959531118438726860\
15492519526122531550620746310882628434268300312668243349715812544922565532102\
0781165109358004532`400.*^96 + 3.25172040746883043460863283292168391543953967\
17083197135741358114310305522348566846189448832702480937765587597490049641374\
93507689483105393969373597990531575789081743636234117739759451322978724681781\
95968214184257096673266548601033952611105043889280011982588405892035433353435\
60525030480631850245154143996673654868292515384642255728031798748517942171655\
19074400301597655009303886527357275224157318773`400.*^96*I, 
  -8.712463179569588670910137752798046256927805185905718352486256417918824643\
35066303070749094206076823754573339473452701631133864702502381311219883477099\
14568911639555343485942865807298611407055798912012193812013809556255441492574\
15017782272034151384326327181723961285968873931061473982623294391710953048267\
74520888794112301722658434754904471843274269556203383470536853631646846882743\
8154429175271499378`400.*^97 - 1.12727921702426915050513696547545110980345499\
21474198915853397060836243326462714885706269272627942832516697200408514630516\
76696819038210322418297051779988047797716816984473015861020095218949646887747\
08763043107066554111380993975694444355958946551145671748666735518600666036731\
72029639203764717045368558733994692865887538485435859831910431054836265562967\
90803948331345795135254900582499654665819487309`400.*^98*I, 
  5.9923463792403190437514981872106906694993211247613362587116368021382887716\
20101749588183143301820867450573725573055299866208706318897510965680008110828\
46775946901252285295556406762576419637342356392091009194903380579519444220358\
38278301947969156104807714350690716515907089535080850920489312638714443173695\
75507690366085193620488248872617039250296801791771372657593761710658386952217\
598517277570066401`400.*^99 - 3.746573618103167989115486269152236377071991594\
95189867857570955891890874213100386952597754170231685969435400921777206373861\
02000925960519208702818191661010739810971896421886729137976125528306537620225\
19070262250812934970605703462850716150756561031736871278720323547021317966386\
56841808690031864400135741747258610226623900272388031678749079444305472852304\
2560203546930535321575831484175901876882409677`400.*^98*I, 
  -1.301654089881113176821968209712420889768911653196949573630427680345773411\
82929456519771850219772751407118499939757373821810004362638689897009820902633\
14230595922410034833692590427321384260040059554778888011531244226022051771711\
01204716419856904962303859455172001285975288676912418090666258106243786572488\
59880992725270249084720374054199887764067807408812335395158256661404640285667\
5134582953876941678`400.*^101 + 2.2056851939890044200591334550903577327996264\
42014334967892732921096138070064074304092834792716977193655420175827913327606\
39966196737659709618959039538212297727837655836765673525345802059717810649670\
68500248114729813621793094559501966503062577330890678409649616900902623816355\
54574699578114959616807719731625125151066278457451491636975063376843480679466\
900875883239552687958508323011706463973843392044`400.*^101*I, 
  -4.729920549048666795079097745277215067896941969219773146055282526627196410\
45216413193131234495930652875684280451058567225795812111584074415770702272451\
48232834143150920327571503220336097893575760308311682982873253718907081001086\
11559380720529610852131625037869761906761334642820592462025936009494086126616\
11978444358257174058331891442507997237658203794071396713538191105558325935070\
0847819813397670569`400.*^102 - 9.9939660341307041491757215598687722468977317\
15290628896710222043502028273538502246093475400440975995991676232362052918964\
46510422465180067235032770101819555562991455498005692441694467503356045409809\
44353024837068042969079004222925285419891891669316354135316942288516105105352\
65620735858291061145813373699165591509547537806782550089460791976646715698107\
504451083576303653526659668371509529546085195814`400.*^102*I, 
  4.7733994538407991321757544369485791062618882656293001929740830157086269327\
90837555978000861298773945259047314245452539930505147174323836252167718112380\
85905399254038199118568591874236181392668401622307762968370054749784903912581\
44351080469745189176383593909436405844396597429629612492206101092625771214515\
20262609657975658236776273971148664334170736288518529898626636482972409460306\
709892035792888572`400.*^104 + 7.39075416091929242197529728668595221266548467\
21686957686917817094528460692527906225013264335700303496204412553162486227604\
51725691238479596994047005034640290283568930088508072020706834897045960220264\
00029358240663500851296843213453429310163281346555393970054390943777144187718\
73423277051076703618968356829419223547433142340298181742695062653828854971592\
89541882538163692190727004999527355287460720946`400.*^103*I, 
  -1.454236982822410469490531434846659440525567516256563302675771414204461174\
14400321563280360991438284767521407336398123813676457111551924214308161491023\
62088360794533484035863184090130088384535261562277366046857565463114282263373\
49749773822264338049386353913043721364914137099601359337217582595134845836527\
70662616359703317308406709272689638387344063024523093004023848406359127133868\
7596718256234709734`400.*^106 + 1.5631879401866666032805641768152191925068129\
60297579396705707528216607559116362311270404571828201486090912907292155172319\
29633567934218089999297682785212073901361760993028191984490345229878643888513\
58630514581904307597382528937110653297565846660924083372345320373907988930847\
60343129940331254809660330706074823213120272335447993887193700884802566305950\
398197469998863383385938639983759286413419116301`400.*^106*I, 
  -2.137070958503091680076325100753244581630043796034327809034212466412234548\
57711021646294458310968664504324191599069395530232175795018131909860618327352\
39599767415351600794138260765494085896236025844643313794041752990714685464834\
53355336784635370481138108570921811220009048675668986731247392313424359200148\
65508715543546637119238531973845119631560539413932722779996074377238205094866\
8716828197634885547`400.*^107 - 9.3047248075978201627497920898157690480565348\
17705049189264179563686029852933397909643200085080460548216322820183800255751\
28049408166043830564103641129857994944121408695295986825940453199642884698844\
57356508063325214648791457107847947765668850284181732395869951087734734196218\
64039185914552354953960753805805687447957233438272820276973046096491031403906\
528781506904851555056926394320528907646031365397`400.*^107*I, 
  4.0259341877033063225426636000483808651607448994325955132836858317754037659\
39050943940349781572415558160655492753215790996256445281750253110074142201140\
04121361566889746500675342748391249911243601795734372137367448218860183510796\
04669294071978691789184906097175030358859145995075183397061690567098918003513\
25010268883948708009739461417633237947611332568826914839852170495770900735205\
457326085889093614`400.*^109 + 1.56153572660674501789977273487310592638754851\
13481005571834232244118565829967360782149949350065476387303053928396889842941\
33861286410853266285952678203670723996495535105248445803134700059235905814166\
56927060996069340429907190993254343549513061032684626054235872374161369273406\
97813186073603503738397616138278712222864945350299912604168684461754788553566\
05849975055741932295714727205681572071929291026`400.*^109*I, 
  -1.624753646608733255442474798968494584331302777912837848445077229851946974\
13958296739004911002320107114042636775859949946649923255034320803253458490044\
32796642762969203094322984484944523288157116370596604173183048363193245977457\
62162393062071787432421281418400533064899625360963468558386357719111594365432\
61280562499339386534546654523263585818078782288488002832460570087654752174513\
483041272647411776`400.*^111 + 1.12349849219991964458569319501060145431308731\
44342902986556969784603743251237559698535943053426668135171761462242188325751\
14769721613030163498307456428556621547753652183612622702657618478350883352358\
04056034707926595071862369013881830715738535030914771909340931349034114242292\
01283610741708929591950485020388214786392388512276790634721875206190672176940\
71581422084492057015775643874219923753785050786`400.*^111*I, 
  -8.367056325659980279295711072874217896297668397489298366177492505533230723\
02422825073685095396607716026501741301435079876079166361449920917424670907300\
76886870234558107615921893669557803018072969426228155512754116464169750945432\
66956614852235474248001576430454712972443889787454859345437668285595371913980\
58467907190358846432010338023145174275553126774867978648422744149452432155790\
5212606156098596315`400.*^110 - 9.1377193600584066463941506596668241470621157\
48110966668964407661349960544348576203714984675739409466427407253185298321809\
62903399138056016034912890078340772646963444432626924438843037212836284809097\
40689109812043091808835092344948763602858099274996491221553143369854367100814\
83413159535456952410415725748284561011647782017250522114854083736679885643060\
440466563527317633534734920607441590610409922659`400.*^112*I, 
  3.5595405118872021778385792212704094488567348174820180957514151720221711286\
92723031163250537635622392903303327552220444411698809617978879828133893212239\
70749121392292572949248860834697790697079871046454988575579437563088090239458\
00176982748633408082143592485715783651718278805723588754665252239701528777265\
84846392531238557734359672191276518662678489980943822493618311439523459440529\
343157265312019325`400.*^114 + 2.36639596523739986146737712040941752610863128\
97184475390461404972726569311568638288401352509141351789910213075789693243666\
04443076035049858655735722801270840542334885244798572306627209369477937423493\
50682655796754561713005727478310579136194077309293128237167018388441700694775\
27654896022707866163587392515805154400295630903548963503145224577121279558965\
36007002714691242942716329243302462884600315473`400.*^114*I, 
  -1.870950383339968812973571050041007970521865399156694816772229723143374698\
81162107469309166199811772218922638492890496522644424437660477928439047961545\
85463590603797448182716557888636483164090762249322902930332498352445519678914\
86614263274398660079215980677934867360084142589211844385361869488088466860152\
51344142494459672852727500980123888571295834100021569888795343892919968968315\
9569167411792209096`400.*^116 + 7.6509530592618492955300061640443507007453836\
33712393539544265543561236584907602534018399765889363035489336004260220575767\
21466896938702747668336558565847646792900570228328321208045960858895121433104\
13086021783192008636286627209645473106820074231261971217854754938108511058328\
77885872517518177110266747248388830526760123612888392206091915965662547518658\
857926634147040595956581471854557814484777446305`400.*^115*I, 
  1.9930600656650619975592964639579853347240045255734735666724352939508435542\
31529336291581235250694386842004740393119243937244590338320934586695685891930\
45066317908905805966558107012304697391678654716908292230842206127539057803822\
42334073044331497581805762217945489827279156705395551300218393342694566335203\
43994228038090927369399028186595226677130942395899031913615587762200043114439\
085547283706116017`400.*^117 - 9.45520850531776715058331230112943125177660473\
60935798582063683025796067734270570028067513290499107872657216273320814848321\
51093858994231335552687321760697005025170034421387514671187709910865437587563\
45703559597117455934504426852027194980539966210246694000017442854338439517260\
90511690113904222038444551567365814216530136973090141134849445893665273810314\
32952493963772788388508633154133670133876066019`400.*^117*I, 
  3.2405494542924525587695711689598360721272631712145880091867359837268792031\
95720062260810069823490608703180486588446934381155379541753020081518130539719\
18061549740803221606597248948618371394885132922076068780585980250675411866518\
36606243446868664526178780330855221100675276868477173711323056224088496035385\
30438722600445818368740675549644491665510699221488332527833440391279846705075\
497831862250787094`400.*^119 + 3.36146981065027415593571561006090907439194966\
51176141893747067873503102178149662380931350095584626214929182074534398904069\
08923384134201212442987355214507385690699370316319310142686940616539129884093\
63867991950869540947552816912477838414174549206649981063136704229541893171591\
66053807901252448138435422620031894498142663421764862109153363630636655700447\
71187529087591604021894896324768344885207037452`400.*^119*I, 
  -2.246845293106795693576566142175645661247838304451507444051675194804959229\
44947327397888057067407621939213027982887627987588904140350648901629848598880\
65401411610162389194902088530759755235896122553167541405032985226367477225201\
27124878930284175448681791979063275136875076732532333669510538458883665418284\
86658693263197838335674699877690612535129039591394641466855056453029431554194\
8056279783545032217`400.*^121 + 3.8820839799518353840346381772153245103103265\
26173604524817488885679696888418029397807787352117671043332071297458802646267\
94891079255228613578808982243338295335746922615345033572701397908777012244058\
54558671226875916807478285244525949478050782730575847526543493998698790306317\
04364144028228553386447180371461956546582525248229940646480695040001522698099\
918360736677288055666402536140536525315512256092`400.*^120*I, 
  4.6388807270102468189163691623485757203583901460699579492217579947781467604\
06292778201295673064154923491552591266815147369971573597754010334746676505473\
66733242834708144590302161906783512514476822587133873928314378736879081714801\
02402815353366702101083166536519526884990577825956712312957440786302875801793\
15663099315709219956159049442353902271862154084946678688590288276369021182780\
987752225263539051`400.*^122 - 1.02515914715448159319734536823829272322762677\
24760666159592726640223352131296645369767160643690558352331378407757355100008\
62746573740847797821885761728869906016315850644703143816879888444478283416175\
85915882256919808515619828952653682871254138648109233304027835743789588241416\
54737896844514887085842729792019582341021362859722987370783399906496480359436\
01146167101411168863177196765363840173216233852`400.*^123*I, 
  2.9318105714253814082317855435465350713420927508777099432324634708377725025\
03547983931682103218106303946912735752780475802351053069456261419086874397003\
67685055991562833142078350323790014547541035015948328211623450031097890294700\
86662690062637081396860814720527679463089364640473698821370409254235730532117\
62796419080706346886372605564584692145340623590738956755112267513814352172930\
16887585748139165`400.*^124 + 4.783955077159782855594382904744510706053388425\
27920390592745252646732850556617612556519495606574222494397460481122060117711\
41307095209054025803144265910998060689453614361791474740509181676710137165712\
62837780208002894213636224218278331932845867267318988466824185151469609271972\
14529945331497446856464023561927869462857653740862532794151711754680609070656\
997783186526321501443902423469323884391535122`400.*^124*I, 
  -2.823665500005132247994323894918711374052756580362677967209952090875257361\
89470289276744529229744383468649112723547140726939295392361194662929426746838\
97549307922044789559336321716499079184672121033696556142053884727995991070758\
98432957306723356169799942004159330802857538652839229941861550873163287026363\
06065890555848435267743167867648369954304221393535262097982654488415682726975\
3288877318658001407`400.*^126 - 1.3075323327904029023838546946980316420536679\
32803317332346410779631464495493170372136740445895012244691031026202084135082\
19981166902328308261187860611544779642130968029851374083567171332164237136918\
61668085701608871358183817867110387253157456459217741118021069304144193527464\
09230036921361865173341959825084509858687537173246111302831380607527763410816\
83851933135897589917618269109945046437164491638`400.*^125*I}}
{8.24002723302181919020272333167074419567174814047377947436962721002921268294\
46393461356848868836101921724290148208850569657829459516809026610529156658656\
42559678388299055584006235748830885236007156333330893069307194573197066999290\
95449500254854614278318478120122379561227339955807770234147726846574396487228\
10942511466590897296931622991472911536511473692072240505293128867415481256038\
14805729113642323`400. + 9.35835477349770422003181058745504315443217082980236\
86761256925436328179207490007339569134503433883969193650642020568989423647605\
60463587478349464610586674747079380164358837904364911924113970658228434707163\
25460512485385281518790027488060253263798770486606695671357835979461762228162\
25747817301581286937209589073535534106215695370370651509040542480034311994443\
121175710912090011396512452010040004521`400.*I, 
 2.62666212782969680163287944472154263405470864325437008760506213166185312997\
45782979337260236408923992781151814998013341826128376233726005072053132922963\
12502746067239671324084423303499545898250807777828689396122251420510669718398\
62976874066162371455501782193079454929498468430014313357943822598372354213043\
48874539977955998233122114333674627471593114708253648705488134184370741587189\
62219292178996471`400. - 1.55972579558295070333863509790917385907202847163372\
81126876154239377263321779376444964885182256995892186962715500357397408971786\
56980946948628491784785633418744920775088845859785800487385984677406377502195\
71623769186302877921398618988194926098741664705825294411489141075764613910911\
90306824826895169232624149545781454631239441016377374530530590546376644295251\
36260401529617100575508570381421383907701`400.*I, 
 {-7.175968902754589618749706966128941104620963395760185869727078883810373371\
08491326026770750903265466103899440086382999790807076516100044911488386846314\
93557840475092966708149143919393807946156382645236363141174197939664046505001\
10249066105588295807645212804180094337285731851087184547796805466427741650169\
91532273604366146856291017821718095159144104090149937157651757505067779563333\
7263564232272956611`400. + 33.46805762406289080620551765937922550320872869277\
73845642471384141713045113571131349854514623778593736875183233982697889140561\
12145257739348273010462585835077958905560394134616681586023289033300069950300\
50351587736186947519806144152094621024977886577305398870314912375760087619006\
25281367956796055863107932734613642457900700161449760055700341807406194117661\
9669699295897227785778035238724148114690729`400.*I, 
  27.496685290072224529611790290689593076414008879165611599310750739186663027\
00507332087643509283179089541068089488949719454124482173976910159074244630839\
19840265874849173456798666269287135991399842059626634462464780428357258126886\
38628590838143433937537521033150357481769856508717823745997269923940172769358\
81636281476044716907764733305456055219588844382519563532419149589184402837398\
862304782750397877`400. + 47.450973105873535671542461913183337359339360054704\
63493324028796240389846350903302623363358636457968904612279634753283180292962\
84008080574525203521559410476757731854257799828241486131286351656583071509282\
44296783318403019387596171709258651659827185898519350912991791739427699292566\
37821506947697747079746899045300130565174255133754358022392192939182373086977\
095348950891617534594361130019809488094869`400.*I, 
  45.499885069496744326645113956756442122941793991602019595686578734200842833\
69980505864775229209656052256434095964229810113020831385128647797697384520019\
98713572477196334982554662908364532749280578490360885592034767291084964162278\
00465467102444579558277967534137207493702657965359327487566292981394121021368\
75125455357021126125156571159744558947218391458513512981061722533797967292766\
200099088277524474`400. + 16.540036458633870337889437701370548758169126839699\
12948571790765613220572160632060359406369600742420507074231652819986235508447\
64428660208542196710585803794922619213201100732018007310929475677673387164749\
88234990679562257191664602097826723046082038222764435519675767834392103687424\
68736108019670180996054571220261715776305361419136652890516382128507945306056\
850640605895979971558734862652321739245815`400.*I, 
  57.126903604068790083253387557924331540622896797482426303867799564462860428\
35356782367962365307111118225742343550965148464012204841559946991375000394140\
33932808197528831121272980735913726589130535519606009535461867688534015891707\
28881120589454815537026731457270568633571529777360282285926371638954851168198\
35120239448520882555823671102603681927113944621288500142584861211917505647535\
236911747685129842`400. - 15.683442582927957532611194131147622282283947688714\
36263636651016144268032357054795470174430792065392392068180207919377056142164\
30793408862961324087349899022394105355104708382837467183899235606326483965414\
36355320644965207737767140432247735336882659843216971532345850783561416673965\
49588397330033872200767992874428355177591052153398179598839590015470264829719\
884207874790636071962643225300398215233952`400.*I, 
  68.210915814956996004834949234812885299996969648454193699888921332433026745\
54430077131902915791311970641852888251010261131621747857205923910929400999598\
88828688993555298244132622348622095741640409611319388296622841969210076373107\
46348684991062621306841484812701174598522178846079956579199766929262490805208\
32930453185431778417154477990779542410911240518532432777344144954519905019270\
826915685796037116`400. - 38.736866027462848438388602995442309540129174610142\
52767030536329948955108974362407948946908828616181885001405477554186701521937\
24735331007951191706280123176411847821856194812459151402956138606789108862286\
70415504315635033355365939564791542610615248701466821112490103725443300946691\
79135248551167663762094525131707420667116009701526615852716509512803745144288\
128703278276739925471708322091880746333038`400.*I, 
  42.443418228355530811420160764293999347178425000243446313181557678652487487\
17990387384888832323401578753771533110822989582363782995322999364928528664195\
53406303154823776824727527717768385666890454624214411403973502578247905865872\
96805055672739567272710678276844515146566606782823209256283173122466500867950\
94064330031069457513075481198451023287138031577909573731281178849547473103510\
725479891526044126`400. - 140.84953402725905994699351819606086297026898142995\
38403136814850431159679758170366085598129468161522688482988410754344494599978\
43254222857478449104973247935819543955255249070991616170970322402771069341940\
86598189579338107693474562435350089617057514489775442318570404196668488780202\
33968833057023572677512338683191235017183610089976406338544247936196154009225\
821941658125439757701601444236914323426383`400.*I, 
  46.713684257931630635087629700751543944478525974710945724495052314615758572\
67571417638479696544756511192123721072012934594007809264852004321423012570037\
13672581445143654430983592263610169660837547248022864481432736197905197112802\
61089536308716518515927450884049823195348937168482966298077811246851274626801\
76431656397857099476913065209041004276358440281518438283718544076718779474285\
407534084284043104`400. - 442.29210976950624795643781260174481745413299432100\
30238351439996556746827306270716803427618586035283933012707228792134930459453\
43495169189372139176855384430441741842266984011444944384877390091133323493896\
55934196619461335426483127833347938867107770948418419823705849730661189428287\
16921316989221190744451420817526967508659309782277200511088217539353395665640\
787670579273387240987003610869295765223521`400.*I, 
  -474.0564746437598861768117278622176187011941840477234900087560339071857482\
98074485907369626279186248833752270045134556563867543213180458403385762563592\
33711302303437737278868164275081346050739318441415408375467303293910232012584\
67671780246951410443664757143266507503893358578133896380128391148220973542133\
82406053912259417926568434495399843076114277856988408602463017641707080288429\
1473199333064330018`400. - 594.9063836676871433595224359143298455552219242943\
90549420374120943137549710803624283127841476015380306823538130428511102279486\
98399806010284386863220775850870701358597358434347605112853522800027704234274\
85791078341282863400891518296312800435664627496147421780273650485200115137742\
99070498408744856996766508057349979071377571135900469983136594294572647921857\
6874496145576304658041617213388641986592623`400.*I, 
  -4565.200491860696314615627026595638944218239853782094401041494179795853547\
06320411160841802730055371487244367802677194562917926488767747509220845601834\
51222120754632766912406583220582235625288861504733111628952149520325090870315\
44085840317339371331309168224059837856942584173407815107481618280144153192095\
92898685887392886039119242836275653814068455506832902087453996888362879844610\
9862228064734413985`400. - 1799.765203666693298428365269306646434240815863133\
06402239909204576710317727048188676123327512127623112596077986775746699375337\
62355542300144003788648416305480086096566957479073223756248188335800510931697\
21657487480669929819539266778741967949840490497098499416494840205752275396405\
78754544695447814563164189498230256462391543860926338516202910658129422949362\
6643240837981120335020490952581494225777935`400.*I, 
  -8735.835530551071302281450638331570399798685180457260435246213619639936981\
38942250132747219876897409582391418670527858443165328736646046417251121285941\
70166240540717925664207353063961183298792976293520701644014836560017485915931\
02112494463442505014245558740821140957651626062472242312797449236402015714382\
83551918716872710105722935119135442804432133610385171533070522145971115695505\
4139552954706457414`400. - 2244.618725631456407095776492722589018657343533595\
74336195273990094181494068271539724935164065345723304257429045038688842113629\
79829266953789132215183415608582499289192759038857613838360832503913003019931\
19528960139735910888695977108172556379802381631807743554908958197479707860427\
94876797383808090876760263831529462301522799733430266452847833877945572427533\
774490751703842565845936938257018078057451`400.*I, 
  -34584.21785785451570894755823692976293510036452647337662684520813122691811\
69647537982789119588490179172095404565937663121150566224273743185147295827772\
82415178509917817105529566115117382139023279651530086685750007337421909876646\
86266701391481683739282231040721053192682146838298259199168993863429732700296\
80136056929189753884974718787278231493417420178503925642103747758000005831046\
1482081840140062344`400. + 70647.94980139648562850931464136954875980062555576\
40305425266240301113067465100959314570570186889693951287904971753462773957025\
68739229430670150401542166591850524930978600393326023087454138095922289487610\
26774255665487971394679839870483481295630536813765426948374469481766173554459\
36493966981198824587724545219082968159549678323812769539962285683629639333157\
7643072381527194311770131381203547580002829`400.*I, 
  -224861.5334347930850173718676532844704600556218235346223187365137977101131\
09409393426673204360921059765444247576900094455375471083459614775215823324454\
73448284148039158322045089364899142703425899853685382387137411234641630082944\
39646754070212098652103099942605619460438884579059046242853894561680764690593\
41757187796697069777414223465599509062159006831637539000351904648245295997656\
7716453354912324215`400. + 188260.9221212336459981578468682443147337515294176\
50695509967004001001193624757327537290492957510577018203814002769218161813302\
61096042980472002043128931626269049875271395970672442508874209165864817871362\
99650371328456753968365637306015028250179466346641856935926203892349002286848\
48312051963814820240587331681206868416721495265689207558573992884829011032882\
1787611200408750972967528796896823367185234`400.*I, 
  1.4404129047100726933147307621225528902997338265177044972047865836305799849\
87199289818839013863266576286351349803948873765214108281862030810551733437346\
32094564737849140995630889553663244431986538857563051285607554666335629163957\
50905876440744553566126104327361285421213955787470055188073897329771816198667\
98138708956892200634108019368810432209617092944608890909473467803252404068980\
671932143843982875`400.*^6 + 557245.11209342155152821918593316373894828758750\
26982126847915387815497963308469197977768755478534573034001391842515455000567\
75621180153125990987024900492927305760953744379176084199987882619699899077600\
54594191484067592384407899861805374219798182599477805239419404549925301961304\
90192224710274706683307374611461618850763689468224966915734734715262673467180\
892595859740048569367072493903928738084707482`400.*I, 
  6.4912556020813275751094804190499614153785875499994395728998855281308872577\
27180709178047881367529482522794948756407094688496103293221102033123695250758\
67554393890987758969316687355345157867711140332093826006767204851334521737878\
61447398727581029984073124070376301140318063995442569231103644747500806917124\
28805642148260526458735166293492177314493862353149051070353064738794352164692\
256151591458981368`400.*^6 + 1.1383211458537763036970222497915290152040602423\
88175439671446176848924134214176695243618572012797629270119794214926575284148\
85592120844827328009888024441569514711843483372990376044100521516890672806066\
17403127010321122790396379258878446390206205366900889421225589332418648183907\
33630167148632429398919059046925027839738956143223970620291122981858562895343\
810673346891124068390071869063812735529991486`400.*^7*I, 
  -3.938079455114102698072352545844758342799816709596711928039621538898820179\
82136457966840717437895013636423709670385668149087592426874571539819220006149\
98188343422537991296647083167524760036055259158642828686336570123128670668676\
49432669153269263464649653085621206520599949723167052898755039699856033908677\
38185823651863928902791671080945584494254400076588707413660511047711740509632\
252400902495858664`400.*^6 - 3.0365828397189771829580868270546303875256594497\
19866836089559100886568659508274651987779278242604507865911936871822976360189\
25152484553685476420432912743195567650916812438098481304567965585836358519349\
76770932584169333025181746755641980591717821655403360657489619280208871211949\
79266966262144795925910699381122190522540033569860933263339887290743869565458\
649191227015019201730849129402576678235743399`400.*^7*I, 
  5.8737780062488462968846425569047067597106004475460663186670279047367590466\
21307376434756173197526086399987527363180020907191914529060291904156059658610\
44655841072763081949334704461730175461373188618546678460053632013806157258158\
57427905310054692834253433043099585723023068458408450175226978831930923325852\
95041117597417156083367257981765222637929911414978895544335556254714915348095\
769641424469427818`400.*^8 - 3.5471632879553867335654313034363000864512248604\
29041478832539202116409883775090105935608122683814520357804312113448831497550\
68408680293541449820152756817086730003606004300295010114421925226468977947265\
62678989646095203041353128205272274917003122505673957841056345913656417566043\
22427091452034178742941732986293470616964955657777847475539725745946419050906\
462401007039868173840359293371181882275470813`400.*^8*I, 
  6.1658505881309276289672751266295744762292162818090783052789936349203001406\
82361066920311307631439000990088223666100644148132587529648402762176612772686\
03573767276100734719376864613942698275453889949034144177176734104779272984827\
72560210094956625146404004981332815286063836299113104064863466635814553029965\
06141649632017963460144899160508798554150290512116035115802915235556674859205\
263985545331157453`400.*^7 + 1.6333235725149096405178767116507416265152194580\
80763522152047843681891383086163054153845369436055614049219242629180604402019\
13002893897618138593898312630937942923073464884482772375874226252459370863432\
07298805566238045083653327848822577916110665382628953081308346414750067787632\
80632845435546539349596677907956554254994492712434141609728378260706057236315\
115568667261957793356022382766263983787850173`400.*^9*I, 
  -2.724825722154327731559455371795586960648604754389417039705859970368837334\
73615990476234284442455685849467438548690264375766001089338652255991277982179\
34593215263978094558569111845592919034932268800672313205476633171574879796881\
19644520329887674852205094365355333404042437283922172624416987616665888022005\
51975216507986573466337357171908639639164649803065578171996140115333085504935\
5081982236110545114`400.*^10 - 3.18920458159012792287025375379648469018445140\
66747398865142668073575513479973954603512134167606964944328691346476226801899\
32736101429632251780872295093729870084383937245386945124601414784525797064555\
11742896891650516100972596257771511810950915199911977448932828973835988533867\
41117578370995195250757246705463818125104634835193210160068288788444719950719\
47968765830886836827434911661769541111371249502`400.*^10*I, 
  1.8228093246868672120099190436424409288944867930351213203884594135552141874\
39604790494721527748812012208421800193009259830146558622273978257313830807092\
73698575540252225913967625549409543951357310273310616857028413694601501505940\
03035583161564007136824370293578737582634232850007621333311504483657943462826\
37492423734526472517506637443038078123424752311100643427126537644387789487345\
938175615959701781`400.*^11 - 1.327189602203060464761569035779977328240243891\
28790289619053016980707469394088259888441815424204650142207823201902671333623\
62489848699823202647208748025575557555881824288279807621567259435833392466601\
46993652438558483934769540146993229332292496049963893874978673502551194006620\
11799898799267839875370594145307523921326863928796695826583933623909916951374\
4201123245471466361826500907031395851353724371`400.*^11*I, 
  -1.616355958950429267383589156953742012772179493090129634611415096546947310\
37014876120783000921556205223803148477984179059837416514654735699628611963702\
05145652155165636614322739416301339116897329572270179018429680795623564416318\
35421819998345601186778191788528911215480864054391133581522008526355357460259\
93193675625714324032725145249860111254976538073327223548171108865842241139766\
6051670218827600638`400.*^12 + 2.58541968133485482944572118898706796757935104\
94608433560454097847613294834699635104919355597236757432154471042638711211668\
09777503523046291841649831693446183191898415126544448076517259467921575390309\
16631694497946719614540358914191776632488188310189710951527003024529248168263\
29683388561632541350682700904810361375099891831375796637054314901977225085087\
60157873184347681445091246680729607660594026773`400.*^12*I, 
  -2.279473787927364132816576022488140318456627307354505366416727460958903165\
38002475817349674441730807460146900168187728983512836137093669490414706295199\
42340911295124181686143528161863490253071220570823773266715087168305787159007\
31070880692860010556335397574614480687766213485766322611697461302889126579004\
71169563482982939160595122557592612026945719469334388942683320905283685156719\
1301793894590626945`400.*^13 - 1.72879128013597242029323006456982066752320004\
74469939519081826124385225562098426324951070647546202359953800007752797209886\
66151242642701372902455127277917759296132897024640698313548023904585241344936\
88818526371436761471485807487263003059402298350229251075562783210040153218580\
03628926867576056274965667003922203330608652245024666452859800090820773382222\
25476295299905923849948104918889346079873916845`400.*^13*I, 
  2.7779543624083387283197459661913367512404948344281562072781916897748300916\
03487437456995539332118665680873056123718080833790442426241411292381729652668\
92303035610714600674283636660969648646911660639728413692078617627057064825982\
48743833336940216401724846647936879482903314327597121436659735682176885915023\
97642179330666945757217587101971762524925108809046876855020058773454027315168\
020836182110089895`400.*^14 + 2.989686929125609359967369729898965470659343033\
84542112734765280732153110930955611057176202286867220443885045532953745885316\
32626729400589201700198627611638985695252809732730949127516204225770649206951\
42695302820769346718535729280047311655176447472769553478339243164451311357827\
77090885593719822033672936073802700248520941381216012253759596374823698418187\
0754830244870976757198818513837451261321254196`400.*^13*I, 
  -1.394878033644851416953886128237477829572376267197378705282459072205941083\
00277848088207520971339789992570453341375037952776120396316000537594630898497\
34112295624609503953034222440448603023910075363721881980283411031704448984295\
29455077398343211675451712405207226964387098525315929624566532935810267379241\
67905326679746304950355391192808737057361283946045612967160941823917395450756\
0974253757497503179`400.*^15 + 3.48564561562756968041106079145053861057571411\
03743131623613437389427696188787891949343763435722167946817906315226301125255\
04368594562399899583425618426158103660057817499688269992011945462927877826790\
64760582282037463884179805120632189383988767196931323575582877202400363566889\
94839238954105023069442214324654082376986526433801623043694384332019484632004\
14910775439422950045238318437127212714486717246`400.*^15*I, 
  -1.418470019177695527937664624849576492560420984726985017157187187250352483\
52577793278154761502056783154288847214982162805539741867360059267978244397241\
39732568258937526584561222257018276018143407774309144525352558095974792659153\
23674365969135540698309459022642527076559001773477153669504400570579934625891\
44332623284890804388911953495101170947966196930886263737713134595150443650520\
8881846322058304809`400.*^16 - 3.16104464612127773005967063998942888011849342\
51851993787549539004427037479953382434546403567999801719687975757147711316324\
21492720941629006771513268274975756781088042909872694204875980131562506187463\
60788675578574622278394515410463834704823976578153032670912649294046917607873\
92910430726807256380492749305690436660450918866038583109415007981032776547301\
64626926364063289460970592867467814218545136822`400.*^16*I, 
  5.3911052604604123140993173345677374913107989709857844348407317749410622143\
28225224879961928170015524857703551159270790545571163242196218240612448621494\
09083834307121566961973447507651281770321795538970081924249341162847251212445\
48255540806909451723958047354174436843357016641585297380659426342489042539882\
53925347045921921262003438459616699613037256449994140283767366076559970165493\
460846832055025835`400.*^17 + 4.490383056214433346782848743408657332893209828\
02863821719759663665096808630728711211343573156893648402448560385178338539470\
84587909887974042023629266507806430734622915627000013962679371857778014301406\
74168661784159946098059879115738333834801943071397394860900834990145918505772\
48908232444536690998955466814798755283545140002976906222484298981312277863290\
5117222561699659355798552893385077104123238073`400.*^16*I, 
  -3.452819616850465262286025129038463050147805451299439078743790518609960254\
51863148483199565332435777118619501576453416815700364931205062861812136070210\
80419044126805357171658301536326340687648157650335133804822366863882356098443\
23122634194520198928479530083635816888498037134281603430010157481429437734115\
05759200347615016339332826951621098734675718716847490374425231761751132486022\
8627655470733049581`400.*^18 + 4.47838527639175942493232025564928902516935275\
38726949727333057924720744168850716073710100713187793488967878828152349308193\
65731402367399769009912594677786950376391646478771539681953592040481034831521\
42341585325614612319244161106889780487632199245579196592134734895811478744638\
84750398319427164611335456652248043723270347915603945837505128468720887890575\
22208588010318666534650180207469837991279842809`400.*^18*I, 
  -2.265501632484630211187167991715757312567062166351297823416031761164180555\
73151974002442979638307974848378287257297072220593939477759797485545490371257\
81126043925580191732402847785607312357797396105070321812690985290626234064676\
31614171832159845391024282607655329980455931547244011558030743800122279562999\
08922921430020742222596067494837646135193146961603349531839207512099042842625\
1376678767772631265`400.*^19 - 8.54270180373435462796296429769829711799061206\
90521024032180855996070091340270494468568548490524679523073875200585405029994\
47836664304600489739280816758724702372023482565722828663819503261461135865635\
31568560548252960219264695152433923045063469406235585603712135118280992152651\
07846989981302273054098238736994489420175218152826792124318252772438269571782\
79395976304978801441686638884110253774188764287`400.*^19*I, 
  1.0773647696559031433442498347772909873571798218550523859516775094545804100\
06728231937111580884077514754577152936249885786843266656315430298041070668658\
00246830828166123826475688849761351674648696082817347838084972647074674251956\
67825900523224502125640794806862215277543660473925640608824109306253999699334\
59484921279097055902490165104600440507869993499971371674963875112259227142368\
741851895427848436`400.*^21 + 2.566015300057594676032277987126133018856277080\
39171879548582678766317200872603356964680501291807935850953846044847116277327\
17598518423595619679104192641321818329261607992734273217247271016862060188300\
84447363919763042087632269065204274116508714214367586101795314065100646100743\
03859652789064200596916476223978986541336794505373440648496353818150005562390\
999035298450027602239720265871267060901053692`400.*^20*I, 
  -1.339432102858743783467805686736699392761815302593110701134610518810060494\
71581995502791336256320522657505487921883108935467904275615271905133279654941\
41628046909676894967409199535082751129075590449018086414030379283233074634629\
70007743563594880805744505792464357268688729872450730793498056620137227314891\
71351825279468580695851079163191842632381646486361069565132216362180305529120\
141229495042227937`400.*^22 + 1.004443858804215791051682510348254516172592543\
12210375878321579285946613716498389986503350071539865734043471257569894337368\
88104903078873570467075259711377337128803820641621096442607293139995817589384\
80905979631202085169848934245884169468211012942317956529246088680327580542872\
49014626209749852366889760256350062045683050123262500206862134408597070412922\
2949194763520194900477859539784648643331995968`400.*^22*I, 
  -3.623811560126129620512196148527525471301201394639885605051102980259287360\
72466158518498111279355047683108433242851159536397512801892700172522426068225\
56162908096621833927471168449398851107621974864577350523943139384804196098266\
87861483876609110971546130716494800676455114474434327440665672527000104050802\
87901618763049323602273448838416227298977947952067840471695008233834908999873\
7399204832674520233`400.*^22 - 2.43717578832410017061177122700010049440538711\
47287142406531369347370363869477878364732936534068229491440424340885139594640\
88257364745536070220975933968244990110540472957147920636942400214695141877942\
55499772680370150986281557037064558549184395143759049993884013910171356406136\
37966151673808607684719893174272692377930418971909761205262712076794001265161\
44812163714132795272524149141176732840566757725`400.*^23*I, 
  3.2299343685587630861858909457776978319166508758012822441084068215633952330\
73990789210387342022948967086132229406821223428003462653470751605580945042728\
35380997748960275437372040680278118810033183880410971756685444099333957452984\
52237191771889076682854141020492342445145413179090707551956389093911328731030\
82537275190141393630720219969552255974736527810965030456085269340787049019671\
012007571333651679`400.*^24 + 1.841860476382929779737272784427493158999370514\
48778210138368487045596734865052596581531731088030963603943388443692947422109\
25930509060474637780199063655805990944478813817837324682396731658996383536321\
39372765117168737669275994846267538496269038092826485335038366314772444019925\
22773504038195466123651682110466217516345824187631342804954296049884555428283\
0324291076266352107938358399232162329572415805`400.*^24*I, 
  -5.328375220430257185214902878138074322387693359648949452647242003312365273\
55842736897967878645627858571556797663452145520047091229504641705193673154231\
18427413622812172671387651307879079058725769177049321396946810045467458776700\
57566900289822906138040993212821360283129056299157493072127037946411500614203\
34489353403668362797884609498054574460055890063092655473770898962880162202332\
6146840347801731495`400.*^25 + 3.02269699934778183018311039354530130153856041\
64299137134184957377311201814298882864648270089667025157758324374434861408782\
62074569348035438307712564127769332580507404979648103817011956128130501999916\
44693615826662366936946934666371514076924200675075202766244639220120379293577\
53494923181233721537910547276014820674798338569998691869082537597616545953846\
14452793487813101387084048928294700496544241038`400.*^25*I, 
  1.0105203242924614503175043510892738878361666354114588705066722538825413948\
05588218930468429626023174606914151028883456579201902463280767476712576433180\
43780742346238604875511918350799650444250103954082537196700630698138758510052\
63752915251909293066636554947136875385578504835915063583364009762260109474118\
24429784699683986891516030024965702168593512627936320038360340877283365279910\
002533562326721223`400.*^26 - 9.577155932138598426237127306161353512847436468\
58990768310994068053799648142169150120886772700478197091414291287683527023947\
94161919661635400421410898922690014947100437297207740743966206720314511668290\
45282545007024686310672220856293823140545156335088776806506612045514050475473\
27662407084708778092504647449235714063986867505735335336528748495305371848412\
8593763821064033821156773844100608032214879999`400.*^26*I, 
  1.3181679013777769021358633508286015409565011426048064900149761961832549074\
39688451868334640376565105102947892186777602692192583517368025248004531346293\
60358424991928594717380831382358365863785374960874106243192639916241604377348\
03642718820452595276209215603820196603793200053967258948862455394095297110374\
19028856843453249746618405255567312222381715346032851320290278115067520983368\
044252802315174291`400.*^28 + 1.073561832370840789331402970191701866899875960\
40542198027921320428632251611144457779469582785909856621236250572809153768963\
32412048976626793541636636968624739788463512040544000251663015708084649405703\
05842539308985180363526658305030162823209269715279211901305802473812945341120\
45716677871102072965997517801078352739409512344634476985115976452214308545936\
4413867370914977854724222400454245747961104166`400.*^28*I, 
  -2.733827235932401494245670695376767741711629703553591634287413288857035887\
62345262626199372895748717928897602233770222768338830030202528076044965409200\
33407085561731600919182820336041385576306486475911266406780969070871613769504\
75033963857544901096789919255121308074110510637646956456992032228322409946424\
39771552694296213758812354947491229625427658155945705085257491548015169386622\
4885613511601379202`400.*^29 + 8.43341459020498551860864758445883850300622605\
66146513576354754270363026949918489057111918820346228329625157668980921258290\
28200812934881448072129183533198634215595064555019121907739288500224985839818\
83221186401112605557834794528398346523841896869000010879303533908660282295780\
24086285932215591064721204451498451992127013372793229318537107796242451370493\
09526932761723019506120272275249778983483650866`400.*^28*I, 
  1.5788686094262689465129726613568923809853836676665895602273186426389819187\
81237545409670840340954517851412344889540130811094494675608986509944699719719\
97645441611281989178184984034194547024527994554789454503681638360673941991895\
28221950682798066524765064638104830401151285906515725429428217271333974337245\
56101432225362247531816850165628517542665991712540709429307423776292316545308\
466904261964814992`400.*^30 - 5.036260970391002064768324235282459996402088129\
90805584288353930513750263544688823530970102944274980067885646051870610754418\
41708953965944804178603440855567551948274476305246816619399354667298387265860\
20805342742754881697411963346053809176035050578632326124796238476872245706777\
79909692186406424820197814753073786083362117010083534844219299253143357523489\
7252620145186609112430043903352610654595115072`400.*^30*I, 
  6.1172355753458074518005952384912822555484605441787003185191363264034892050\
88089052809210229986925180167143298182873138008759880617647115250309411619756\
79571613551617055084958098885482701370798625826984782259082817973064552279109\
81142375308938723724504047721307965717082802469774027990390124259159858111594\
40417061604335763500720621368280455865119528426530199638929644068161032022653\
016357700104590411`400.*^31 + 7.372148578696531142271027896916174983399658180\
27400864743097080862145657706918700490009486433413634112501249895799831997901\
56376414285977151735802751352779549345026574021720855748319280451459892214215\
19964088256202040459541666920050574852399236643580180696832456920982091897043\
67866543671259640691117595605033148904617012178716168767259777801273867763680\
0604599292568032355044430284057657245760793012`400.*^31*I, 
  -1.828340746398860038582148117782683875149967494764630281633539475976785027\
34219295460903193275271149604238647422845919890554585917372950757901926675947\
06951849565876247379404419035544043656635383901220583357943660519784839419587\
72829881863862500418087696437389425013744965071006127345949628263869831115540\
70172983375944392695393995997745100861811980365186660638734357418735410781383\
7755408026188304617`400.*^33 + 1.52507842510390686513265719704386579774547667\
14572211584695277321893189712875523377085549624446950169445451809642081805437\
15971878319840772337329914827834811050683874308424413957044792051172996813761\
56386617662608723918357492152271166726200219942039136234376041094084902537020\
80014187898437950505337064004463114137192746434022954687710859676138060592875\
28814808571243785933960543309069328122211492309`400.*^32*I, 
  1.6871212636720244345403448367823536664385389219378824849261687967982974061\
34666484287744610073326389744524303813948669583470765375915802235543722575320\
74435996383338152383470810222808662368068891060991421226638667323295164085984\
56636226409627847545536874791678560514772426976663478858778866753380339150396\
51328425404057559490998437574092274867961572405536717515997722072949461868949\
686306391842707294`400.*^34 - 3.147181813866399649512910964713205677640754431\
95930233719257081426821189257050867121282813321869699184096282123407176739747\
57443959806004719323880456494679408134373500543139971428003417576945127255601\
37434929159022507938247576817486052840068091306713638535894593489535258014551\
81833914758562022889090454921896904743210853565232425021766068264989708263039\
3804486499503540323506547792127811354486711581`400.*^34*I, 
  3.2498415044003551608446730785666349462454783377329317984315939836836182783\
08575113615997592341224446084734568683627716911184758156849314411369825701606\
14767287083344054968689029839679967148056455758421329592435856212082555987795\
78000822139942215714787679750113733037979481705326447727767502558875131463945\
15437908969725955301006096786799829540430385587559507094383843310248430919155\
254947641500089904`400.*^35 + 6.338849844964534589829153657119985002197037790\
01593716340604439881519871252857879865031985346135685927408708146824113667504\
27020583638770863840098015802277656209211146172978580354458380526253162933461\
95319903911680991507339828793144661832904844964012953599856583385914159741311\
24375746531106390960597835016689264454707557917941513363402249574145760709732\
5985486224717358821412154653092611337319798443`400.*^35*I, 
  -1.462430455056336509745551247840962376779267621263436959228044108611882042\
97826883971386304664449649814441922080747731705147881693045639327098494082846\
65947081705157005890559619755289298088347957428084865222520610631558915217309\
49662336441165260048050145179689176925503718555589202740774245281535236963570\
82760065835711408671042593844359413075515615909454668247438626639715143180915\
6111967617582852806`400.*^37 - 1.60002956619641932065708914629746172832349773\
99642067018687731996617478318223383132324584104170128596962194810028237477797\
52334408935518054545899748011732412125519218549918202688416192723192617275870\
82776087256993745461163282184048385808096770212661680549966858192478946623339\
51831451749749621390073757863834934324819790839056350000477113583818078737309\
28711672859196246811798712052415285904595099546`400.*^36*I, 
  1.9950725540925730098217720615224819907746952676366165906697815565269637180\
20193085682168111318439911614719848589334728597581230259980194984560734998809\
83811078337486760477757275780505261403794877684752490904169211594544600934285\
55686168869300091781195447268944712013685445484270778997880077628440412798644\
21947478450455917317551876505843471231988701935996236416932303111515403180446\
945722883254867263`400.*^38 - 2.337160231272149425173627456363432973521789975\
34937926959077263543060565305115526390757562530768177365108370517623255011880\
54827847149349855436123912232740003587377037101045248462461775259729128996684\
70069882005863931810760091695514218184144167220352882032493732784336648830487\
27648307912477387041710171410749844041372036237003328070870091373714544919138\
261178617193457506319740746384674292198774211`400.*^38*I, 
  1.8056128023957436618529415896368631158117510194585732243199423376363298780\
73685103063544557952863090141273195982383129988871704785707476467641288003682\
04258746954889626161048910706373354191065790447139811117898223113629743242390\
32758007946831050714958675154386600658333086285986951202301915071933952231743\
37627620552548326115510742514231237609073392942883871163894058878835652005016\
955020118229029956`400.*^39 + 6.422473165202802349053713506909438025114161963\
58975496873024589454748203579760100557659554286507137534019300777333881579042\
93309353936776932203542217001143561365075852983109382737787508033809164952308\
16343071771978770736988299598967349314505031901159883401289000350131160625850\
60627482853430256049125289589930202375597549912323629379333754580689734039551\
4652900098509213809223138487499294699929679133`400.*^39*I, 
  -1.389927205846932609064166592240785004326381937210199554403180670762151836\
85915413723752896532260071882559995154266647093386277668286754102333094099628\
48916668715380305473269756618406862527837540078523644944557162897132163842429\
97545945957323079216706400884354000112627605582951997487523303788983671018362\
31319477829999761555933119674006219170155561709644643761460259774313632837228\
4473702992325456856`400.*^41 - 4.57693174825752330736754607186297890602740189\
47905150316248718799090084196023042334644161577749642751206276799515415834774\
35223180662466022940240000942568870349231599836660449242280287774420225528544\
19448141206684872793026338566492869642010634058051199116290794336315761492044\
99786692153064494196881546185594541422149270372249808119787089614988424873963\
13123888480049701979200022325326826687809657171`400.*^40*I, 
  2.6268965041601055930323473364653504221333018437181928161847932894722426105\
07941535700286855306461049910808714156799805644063049051876526025272816384556\
12884924342537429920867637504722278828986165136985734692446408657374049637257\
11909216749137115436886932647065682800184630459322824167995369282885010773967\
46242275351635495024843633977075334082773761804095436107343642390571148090869\
77827921451301915`400.*^42 - 2.0308200391701292715838637559284321006717664507\
06555318542787547402294395885658410159487579482813089643573829879443960864907\
41124041999857408414419542933641520920699594414629320007887381790211247603970\
51185513602707254405045982941659974044344542980358964231379790993746792266677\
71106122682528457708785103926963824872684333566463881430036965006924972756508\
865420283322271356618641349144033763292475827`400.*^42*I, 
  5.2063651421951790720415652993435574663761767852929642662101913976517704792\
74467332578606014112983639745687426290199969282593981992656951999209531056016\
08182634286629037100762218678885946016319215484054430485072577821463880848024\
39012122379383798954121909958687022811679797825722913151930532339560005017214\
69799998004393055152561104240636159870298144406343541375832623585348830412629\
966392119634979957`400.*^42 + 7.628330887529077240489937493784333207340562325\
47713104004546813970794688692079612396081544262183758856046201663423670846942\
52545398771083796326568444395218578791307552668364959437287254990054119142657\
25751813409237088220378234514707048882525456340606811983882815560936049263158\
50829405590961022508637421685069575554517283250782628015648222948344520082452\
205475211721669869329245972233256886832386864`400.*^43*I, 
  -1.562310790383450694021385692435006267862048049824319521970397681163115382\
32784117659922454926880827893672348280230012757129274083142452726820452263460\
34250581920953030225173988697615904256117288399996192023646333836726665091223\
47941444185940362416399016271991110781490662185000617744585346142939204113907\
19428861335642479635849590439380368568195641101073933661847104095857147873727\
0361468050954285615`400.*^45 - 9.10727393367284979301270544366270185763115974\
85376259393838531405986896157873725842033482935850277124050352725231536920462\
17220545520589690863217518030988232859211401484366694931389525705519280741854\
25629788883465783079442182485813830902223911162321903608835650596810247946137\
11158081238965336925260631831879751574964954999585798485685038024581801273776\
29024042540121836454692515153327110926308900925`400.*^44*I, 
  3.9220023568271770951662250069430235588236981465931066655263475828702663896\
51169410280151187859440596476934052036601035391527194651996289263796195561951\
14351593805821537650854980674392941610622828476894697490782404768023788037015\
68887232368188266910707868574571876217636031071268398731923144869274131088605\
12194559441700501051465220953423846262240028417907655589165982358592838139229\
7962890456245964`400.*^46 - 1.90791952603502236767728528802443449473246781865\
33838265132999273315924784424946177628541428004679834135686998272966093670144\
22686782881592209867887939766016386600970604820961658724202677384358700928742\
52310520590760575919815226907235319714726892189218568842254047163394632371030\
01032295045894622862637796741388359020207255498651056833899777066498066918797\
26754632511423566651201241966099641256965024`400.*^46*I, 
  -1.527269869356386555409886087386421883940367100037111187337036986043416679\
07380998820290924832641641229207236158664058613311166134277733566687388480580\
53552965840225093740934294229476104998231976929054605723135313237772455622009\
63542729638871523494502915394113988342835796811158418097718521027841403448360\
13821659873859632509435263917313568046285529826885670963367334972966131047096\
7481501757378917219`400.*^47 + 1.06335536738071773053916405876560467593504791\
26347257533235224090477378059810533057059534699180079847749219748248929157432\
93869032427077282341276601808501889727635152323672819293128520592514471069680\
60159956741066763419097663547900505229668774499800397363359230702296472483291\
53531106495218609514463938030027494379980908985839344420399306691083115464957\
27082160502711717799090193819531995118703822684`400.*^48*I, 
  -2.008020623511762163968810129830974610338784108568965423733822707946712104\
48311689469678595897636625925229349482737183800540135968532507889191092893871\
48975919673655559251706256763964621582227177904019100939797681933831342578777\
67885551693930142368281078102548465736468834212086719294228917169309684981090\
02087506848466653788584215922503485288278525955338636401621340799381301105460\
5690946189841508454`400.*^49 - 1.81264750113826470185886595213200488407916587\
06107706821381513198911089967757343899249890563039013246984242667502940391428\
26264598509865676978363246778594795166707398525190603106056946952590194151480\
65478447598642678852636249631149263226629577829731669093844791176454437516227\
14727296513723526749661331732670254307451129466074026812466057563652403730122\
41253685307985650373340783615549948131351856491`400.*^49*I, 
  6.7338097473700398154185203668712695995453369016512613352411691752165817200\
90359879252145715997488165181714425776393037104599174453380799339575698109063\
06757619655976308300600073648309349256421341269426909360704167889712088177689\
39030014705234338453327902203947479008977049807438857633712132597329971033485\
44264142894361817879105474341142355635132190963627485882988245911348961519593\
49752490575688998`400.*^50 - 1.6630263828658420639253172618899307234803040095\
85024394865621104961202872710765819745967260265329411913320699300733362830656\
20839372468083658811500288321294358044878474563188511410610945153334343221912\
95293938086505392569453006106822048946980929912597076694104196448348089345227\
87053405042273641417740703757245256385696573304752381463190045968916025037168\
606168826530398335895782452987755574954396735`400.*^50*I, 
  -6.251664632379062004910697249066525744255081510798100477914688044947972499\
14542351751722088692158811216781437232979931386650569711919627513795168739734\
12105234918932336351083914388876429268843139817502217702407328307848269270212\
48958859822192166493763955953311339957922478977347646622483660889748239537844\
02095001196102251805826762744974141673322405411328314830790365645333973539286\
9382308270245739554`400.*^51 + 1.70762617362038799674858351690438225441428785\
95214609248451591917143606844686087984558500443429730708549482523018301472375\
39334803974886122327674868624742579179117790460075357902347490719996537729937\
03865875965674450000513697440051729340801022098862060811681265000679378860919\
71022272951658478037812158115904957167661100325824786987130508244499615334005\
67617059945407101557894623573694637260613281461`400.*^52*I, 
  -2.842822062754528837803217774163925795008954823082045985312839583226764529\
68052248163143204122875841604943602321363355504866781202798950151686621125131\
43814030277728618520846923655188740373002703379575423570273110241176736242793\
33331541382468686950699341624360808775493253970026786908607327547437747889919\
28189737345863275533296043983306784349803365170705759768857073721355435879507\
9298494886031447565`400.*^53 - 3.92987488580503677748714018687584215189954848\
03230457216029930398878927093493663635677384227845929793454192393294851369232\
38076254637379380869615737158004138078580929196867525122141582191523912871851\
75807421196975479677526344469896251307915012245412393447230888670948101709585\
22255552202965688067913681506645529911237877415041350606197309900265647930607\
3863062458758224491180560098732816420812381656`400.*^53*I, 
  1.3203938678072567095681150712548172993170830982793599918717377607099080026\
49431505721542500481143377082893204556435133841659256434210076241248047639125\
23808113807408315506189677582401968014758194391232555580665938415640960123554\
14520015714647504606241838476665113981520040007649675591247431258567180652412\
68257146100228761613835183863694003930424729933047906780855474951344913336924\
068417338243288158`400.*^55 - 4.261113571263590376706576175209123888764388265\
73360489225987369211944887162225319594439997581558683423482407723673531260745\
16558167507700642911283452180017150367147980356173225102400975558486414240833\
65194219891610168294478666041715384335022835292375091589665065324655444953116\
94135438963751797723929000877136637560697405647945415570447420172225977910576\
6467669710485955563256074395995376813428637423`400.*^53*I, 
  -1.948225205347238163558950403574025516700588508118150400145455095106268126\
64767595516733674350704351267535425469350976184188238052914357693437171779719\
73799971325156631683016469221023738679400699625542619094398860506334775677214\
64493005275967377299157188428432320175654424053178669578267017656469237681513\
09921045761428153559105157202287017764574627669219617632066339530729415200697\
3680687950767381747`400.*^56 + 3.09994708084911043824051023214188164731181826\
26278989349154507988824883860260261990613251327302039732213368448639338021399\
46898804261782623393398689937831344998226811645647063490414778965816476407783\
45708155005440912055831464593028468056523507161623998626251908426372005845780\
43004649274846191041550594727766884536431430796929083353365079351303188040643\
13434398545770877273037641878777230660954750936`400.*^56*I, 
  -4.173709381593563629261161759365474457628723640216783037068748289705622854\
32122737191946444144491952828367146412412489456619658982427900485104078587864\
69870019672892833056003322525359552456878448045281105584686811769476368829227\
46161364888521110572739561779378156645846731833736892964551471828867885920501\
35213575381905679316166668115736028793827287211029681557618245841909299432206\
8424862267907031802`400.*^57 - 9.46481201737338190942531099799866984908821864\
49290737062936983411471380362273320257842924733344539059676538250327059184555\
24874973493417249519397740164820026568983536351928671824883804575349830670496\
66971183553200418470327558438804976342055984855461068776722417600866628424519\
89595549511746341376075781823700286454824496928580052803784954471657941432898\
2471185525541243331595965459349729819815644469`400.*^57*I, 
  2.9274951354898299839563642923696127931824264182332632121865349698810637561\
38039515963933025046798972632868366305045030253974663323381371556453910504699\
64723398773429670726571092730420470207067213379152060478299432660911653459099\
12562997567024772159208696076178632523195552917380739881973807163414180314503\
32248702832119597268718728246887625805574627953966435011333255952998935436944\
892682900011431736`400.*^59 + 5.272610365358972137239355453097682875576135498\
24747502921152009342091231271507477668863674559795911487240043490103338007813\
80362619368792687597634933974358247902487012924142740210670203007639403875607\
09228315101619728169969203960487122414573362417396737985489753898155064694804\
59392452563307069114302600439808640958353711249610979889889760075629527523507\
8707831194027954310118302474778754007720951643`400.*^58*I, 
  -6.077928835234898307574385754337261323634949943452985816084398169009906709\
42619814061346825216277334786407807494348215064375110806089539636977939259194\
31654977213168583269013045474648127273131070888253529873695458254956802430011\
21514073880844734245516028865004086802643454042436017012979927894725387752844\
02071878978675196057117045577199052935477293910575054337813623433029972623497\
4872283047284856996`400.*^60 + 6.23493578905634066246545918999868165872989689\
24962259705047760582977425611850349712929815529007197601746236648785430100251\
60363430605210376894253007098234006019556513190788534402164235047085858945293\
92065983852377290612603287075898264064490296661631818780703645725625975782841\
07520433921904361394392463133158064245317927172587621351168214685820065845364\
33857824654829956229291631079511500009389501649`400.*^60*I, 
  -5.262466533716778050626802242133562537797088027684630664875509473715942645\
62160044225836646902695073912023886726615143676922637388554927757688948608289\
23711830719667579789384502665420656708174905866851923355698611700526224820902\
48274735352452672316424000821799990718919973048674755477075479006527135611737\
75010669006062039999312971715917348652325697652378727308905193371850531338367\
8117457677210179227`400.*^61 - 2.54016668168200279720737684167497312449296742\
98392042638976318026076154462923378992093764379557169319230311761493247064017\
09544404642159194302745623795833156576531446718959694471742053341190127805213\
79633937517092945666198210036806516247718332860273149234343502169863766828194\
65293130386941879590910275769001233613788620766779320049297999562698074486803\
26826977262549167118354393558094315671212264513`400.*^62*I, 
  7.2688168297897084379063676809833257282739481102643697964747670454049710336\
33947577427954689918855541881060911835874468998835594223822290535403667097772\
40966306239077714287347999868054665988181802727520035745373460828914863310234\
07965103859815640049225227632386281495963564369406522666801536825801550449064\
17021863387220542140981129907761502764024401329365178855784634790451518115973\
782151974855534106`400.*^63 + 2.988969961826218383819207727004998698882091282\
29740682198365984960859735689373916936607959557185118368153687876961048230955\
92253102176094506195155866081173518239135208627570466125729562390542176247897\
54032808491713405073553615608890496178191612483761681387393181362244965445233\
59343761297503162101387009925327056145337100753368104734738340296865864874006\
8148806674852354240728061713813577762248316388`400.*^63*I, 
  -2.017765317207997214234595181820250109956283113804235112987248426412676754\
08982857012622716839408753782158160597814382831128675439999242102212513818206\
51121414145305289333645921136013012441747190958874137494621234391037112437365\
59446031535884316223655347275326465976086194032554950516573735839227238585484\
73450965401235386091121846999926026767511292399580367917029421379354280460712\
194212107792654578`400.*^65 + 1.340637395022902527040101209008050615201339823\
79269963409294349919030724494742734284464279208401699748026636206068015662561\
37341506743399177507091905320336689138346840843522157468167370289490355833823\
73737637895566196147769273390654336486877112800019805390973449613955743006354\
36034886018406497699337134675940253098333642928419119003512131434360394970712\
3367317147661340381980892806714111007250936501`400.*^65*I, 
  6.0347452154631069930529472346362481614833052778255579475885223587286374898\
69989522856366597727476742185173476086854073504109814937263021551374602063976\
37240745180633225670856415403756669479253281953159545393118351050174103996255\
75915070225335523350026398894930851604877698511138136388775971998162954806370\
10569350408399131908057891749357825557865055692491720010146587286590336506420\
877029452622314255`400.*^64 - 7.588766977915849355898171852091266058850307544\
91303543819631448090148411520304684964937949722297524220137115673450766697255\
15911526179915608961049633849383868654332951044624592172772312548091039731772\
85605588378234916099939704083119259114412111646972343386829106732514309869638\
00385175958912162467064729043344265210585796261762737644447194662556177533287\
1232961464434901537011803162666613208197840953`400.*^66*I, 
  1.9916486913296267774050190385774895393969347663148296236803259723652150417\
58154494699767169070619443321849559723739700999504972420202031767593885541823\
12033893725748002534092347245788396829568414240095575675831123783686194726791\
74342634678911744933010988312292690973428117067865956928308124954607061532184\
33307045348672743170920109325153336448349547707546778808871445563024130757346\
44119417614026334`400.*^68 + 1.3697323886540513681548610931498502569643162577\
03476921109435333815040147847843521847179701893141336526515892923786031518453\
79357200380537334939541845274795009053127705830828862037377580949671958607951\
00954172654327159461526672645679319286105700183114028863191666391570460894549\
68902524431618367733080921788676400273109892110311281327872476376144299252567\
660178118030703927015471732433587489631204871`400.*^68*I, 
  -7.281303145099990244439846717334368980146735137038891500746713810530989062\
41067076146341740096868477981961220426322071290280055849184558177527317321854\
55697623807528007561441775704120703730457040920339984724450235660710212195334\
54538175629732865272420811339962688408516352924659178871459610794055509201086\
26557138657917236934345926190850786434060721866841072024988683491707202379209\
0658052996142450801`400.*^69 + 2.85676639266609565937177975347354614284848096\
74266329544184741137538588259313976545148298036764417721108684842632020537292\
95755142474250943424975902127703188357088208668239160247801516799811979238882\
66156816697097101650615447154386327311876747523439572553470588142911617936495\
20752391463637950091605652309619011589695122632407543275652134860024607005416\
71181628791613160695665746368037915795490942444`400.*^69*I, 
  5.6317852148135225627672899282027279009897862222381724148784029415950064680\
07642127402664283779673622791255740085588845443086368154143997761878795651634\
04937352558303916490395120489400017194609694161070709033139920573328261613261\
18526738389667303255903489645682513652361215924121316930130423518269104541720\
61208092662599440323080272205284685156354853153965793365322063293451814571134\
787262850498177774`400.*^70 - 2.509188995997241868115850025137820173298821545\
25943584628805749023547204622641220411393553897585947698019191405798731458604\
13502903778576660326044541587224729256562389564062550587527537211958593775466\
97893462063714053179818543401610076851773707935796753829660333224804270590740\
74101657158499914087866403812137911144168711369840572439638047952687040343081\
7568464157066456829409063046587670255735206577`400.*^71*I, 
  5.8870017547238618330049013065681641756679837339631300444244956990959720437\
77361529377101683551788462948034414955357812704964670717503260053125249480815\
23881494108307822173311703540590944440381151090902846954188739728570827662861\
26437950966927601690395932219191345365289025056583082400812501859103850006826\
59159923973919862665682250440099081287845364273358464266113838632662354349708\
497185847272392476`400.*^72 + 6.250951419957022270579005059113560444469381636\
63971095464909303460199988199033296948080448229837650240590436744610993712792\
91973107554556600106356047817610107186577737956685123175934538344957409222714\
88568308753479324248131830790862861765676335926840543566689405468659313861403\
24331648927528290910486590089784671030875599227488663121829094717942685611510\
9830116757686556886927050037037873896049686534`400.*^72*I, 
  -2.873881703631130767046427450658751279329153316553737600083968750038378709\
65641888511916208273792111131221923713154596636128990833590278588361278336189\
58535940242739047069842502969049256394782051577143498509329219778088924521303\
98203360096435132531835113211595082974689848891691008610889017495695417106320\
78655781600057139899059796068720201688278724737431176781250155478913200579671\
5318352207803109588`400.*^74 + 4.65647464928362672460795138084183411730409906\
73105804493506217243542166182702808704398668694941786989896273888580427907022\
49618442436675498131858475717600080574099121257173951840504761479995561497565\
68783483838838557121898303280580590747053838899242064678503978525318219738043\
17206757557044107072376546245355689929706959161744760451050786183566987661163\
30421755766722626990415925608487084773073836632`400.*^73*I, 
  4.2149505879629663640576580100488777702895240384902480401340672415996110938\
86819577342235421911802151040930020680049826915984615768016011238678658709140\
13461493652471417855494401777420528324422212400468381794880730228457672799581\
59712197722308334793146564599330277339547688697445445056616061954757733241919\
99864070293869007249690648437932872880446396398464730564316284062521609809221\
592273875887765269`400.*^75 - 9.091717914673044993428106156533084916122916168\
61489551933750509527317384358566696182021796449195718461390139448704333178786\
73400052701379694296209234045040037367692209015319421589620909255533371989078\
44449511619556287212663633436237639195106196371546709894499568294577637119913\
47725483922814458795784787972004076399064046234516491864356189101415418444082\
1048089648049930217156931882345067966231740035`400.*^75*I, 
  1.8053230552936936059503353231260647357071696610085837097955404795730109407\
01744225141573828915341669782660464632791710158187360940972711716003656806566\
07961804047152203861735601317327118718334608394748793199216987475984359734287\
42263172637722992115230467694314720835473731543776040932009513558480595625186\
83753344967965516613423437168319528834485871327971135929450996732380977250705\
008652696729162892`400.*^77 + 2.999433246592288141147174280525660732673211445\
02819430297245910003977274995098475226477305831967151080718031257295109366153\
82365060757033403442602694538903604812797424316816855565001056911522633789809\
33018408887259388831212486925728076027485163637182758331534178044476688915854\
19477547369900170104835746893093904583029283356185426639712397251932250796462\
013881970562171391445789539938654325398501128`400.*^77*I, 
  -1.239329486949876739564628585718446760060230955910694129619850260913410989\
15486240286817531241359537915879388019079672514755914059012181671661616268306\
64430556281731133485933487127108683307413593922813974874955937362754208646202\
19716980756802575367811436782723103563015417025762834421151522215443849642960\
39008781469103066265122213609398985889854571650274025377157956904333620991330\
7319879503066876584`400.*^79 - 6.58512879376867006231599393872753096013714710\
14764670013329173994413359254675462953437100882394407081479734518310139419337\
80101570437165535332076345989634651522558035276016512571854284653136176841825\
44328522445395305217921551682808484416469291975756508648111311771115649033720\
70199567277683247672445591998881791308019569777087406768052026168799692613488\
42190678422099651308575948291208659229104660798`400.*^77*I, 
  2.6942416641395700512357632644896863671270436597115743385895863384348827484\
72954235564240619848942488355995324148204755517343535631706746509836867695665\
93817085308118311961454336763739436258834017193089857102606351509407795112362\
96456105213297207852335794173566134697420241905063672475851087450046748944476\
34011880857383771354921095512830876537097522833603299522469269344569381980749\
15362374219873753`400.*^80 - 3.5584579642803897686094754798504629529619858314\
41892773090570723424648672891708175860450329082327459540698826194293787666989\
19078454052363157956740138119331505065772075357542092852583173059832553238501\
38930089815745468625902398860869552141036935419245705387657058522343886195575\
53015089965098077954901481572982690698498117302236698450555401346659072539717\
784322110204014103934288628434920838315510903`400.*^80*I, 
  5.2410420469777573514741115219084598317507360487133763621097625561090753230\
07044381145557759615391072182048429732631673295925746931055183992686480288111\
72472678723924245359534619163777613555508584681829374603333397306791651855390\
76573218705169360558377199162143948133179127149926608400492583635381364024502\
99290191753424496885793275380910838429943422158145937230308591514471449737581\
383012668756479918`400.*^81 + 1.541585765255829128665442101395636270538294368\
55874809690587204592679008509434621071791808144402456279083145109030079399706\
66057609899537448509079811674090669703746521605723594822388135577389796874646\
16944898289601748290482749555958995450583800592760029511987557256674870486395\
50787514950953852681358243152720694571413144886598253334981012052390922397439\
5831864025799422629519506672753552594577776161`400.*^82*I, 
  -5.809453996727106545668188943362177206208624131588777630841697557005058021\
30028556153845347484429496077425432834381257519965112680643380059121105099016\
97885954881794970998002047647674742585080077388720884317681629711063442222514\
22631714847154556792428940758759291436244652487352472880785269126411488048130\
80946024089427343041272733307977776788169164614237047559137234958286572187101\
989277441837786835`400.*^83 - 1.591222824039633857181339784913310762057395087\
68962236294968309819788351244712375733053797368219824149440547594196066530460\
30883890753244265029942645387906910106640239246651641199667611309181213701240\
68628214280144666702929001545982063551917209783933741587429504135421526336951\
58830285288530649543258697776109873091641912132503110897188225188705388135709\
3649389944337349107804730172899144249967725213`400.*^83*I, 
  1.7158827932036828098724742626377587935092226486058172999180250345554233750\
68645079116672672305856997999561030335193836554920945919162091936369158203033\
07601634303289613835395664349503338705358938899903394274385346113630056656187\
11696225967088688508073252525154933611936367546387586666179702911632162983645\
60881721557316656809741447838340948846571896863493994740089875443093772377669\
112807488524013279`400.*^85 - 1.469823387050160933205121977961600952313043982\
77138154415493039988561502111375857580299341157491260782866958871330569533484\
63141982902720475396099286847275708213023937931165665316498412453464929159295\
36147229288826044164781759549555955468300255703077996532131540069381791939972\
05427580121831830687464956320006645203799912419637465292344512057311347891742\
0622567097556879552511113774316171479789124919`400.*^85*I, 
  9.6996180454140973588694660817477058847124722705766293111655975080862413714\
55338954836242012506522199203182359946072775360411901911174794081477033452636\
00562700694537444958690801231157457367282290081698237204862164206286803553788\
36092815402170250760201340832598846577801885649992865393645223321541318979267\
78355445379932867329537516012385128033176766426661291822880939917025472093647\
422684376255172776`400.*^85 + 8.535869642852874836104831722508009961707860673\
17012111353932286788697695040318185414381674042903726871270166204755499005462\
09545855675965536927483262639543118236765467962514511220920649318079884952002\
30606788359057640953539689084891567266259113486299293968146245939471637593495\
43908608632259167683553563920324502236903106708445359186302479694034373607044\
9365342015757125508637600913191080453774931737`400.*^86*I, 
  -2.933424774859677596508202382551799865109015850853685783537839960378213832\
00544805623611677094195984767347398971703349188983812957794671594047472082489\
84828853510469265416227326101214941261484865533641055290171572581403478129841\
01537464475815089967090338437314865987142523971698254022726147743707674144916\
73604827880963317029671328712568884805246813335717184404690325263883725463951\
5290914751713418791`400.*^88 - 1.53496869212695230287109820819338398737743409\
49055822676962188140181143449329038453709911370213726839825974675614002785195\
07501867090251518047007930575332646076223447907842271411451489730970907014419\
70044106663593594378378191072289817545174922440976827729183064393962725232214\
08771398697520733136288992517309175621566383580170579337269355781676284474584\
517755496047605895220029637350752680093949105`400.*^88*I, 
  1.1387186203138771187661536999061369509056026285834195511615787868784231912\
26764452680295849672215429817089977847003179982398044247628092499861273157996\
18959235228014789955353469190205206960139103850619228800589387760982447396977\
68976712236852310139252328025457782151389395309773848623490416309773106542673\
91929705685954647768846179937169514384380610466099349354332149284363314933925\
440416075877911044`400.*^90 - 6.124225375366226685877751967189085482025720205\
74099216020819826326836036832404191242916970288234409921621176631223368103349\
98376723809436561366442046497574990417712269718170065445384373413641238376400\
70379842613147099255336513576101610658307188466082152587923620589360434187740\
81987569211017963933404602663032209478171944240081945891687575950519117794553\
8940103393815900492073768134423725883947425683`400.*^89*I, 
  -5.203367869869794844400105664146907124625369099449629896083262141139778463\
38978277763796148060499249656510919477124059013763438923983699312355043451870\
00170002372514584139444286163647819436607689629253506555298674621809963529346\
10052096174718057988317340314224699004225169823055622712913138412643372156785\
33404442333066214150636674746700458443098072999907231806246854094997888159759\
0022817574038275454`400.*^90 + 5.08941481332607299243454058276747418784069885\
45228968312629345775390132444804634319232128028294494477954680135361255242724\
92318101865696523429643415217133598847682501449072274448974357622664356408430\
82738020123964111924579844643029302648958943090853552300383766288855681811118\
30134717662496736918769006289265234043363139090772402826965630095569157583498\
21484586005425414234378658362917871772352741332`400.*^91*I, 
  -1.572028844348643681894409963974941266827042280214781962573286739273495658\
31066594960589182167467116974424895605110206498053251908726043492856098234534\
76717988863818295843045597531086668845593889619713425482255517842681939908644\
25013795070079603115979964087064793490369660855978922952461523584379449631540\
82318967260868990304421684663914718323260195178986390164836388937716227757742\
5106695907157297578`400.*^93 - 1.31672486308072098818666963783766807409383292\
33419839893557850102765132200271953768865651995027934425640963052174020972492\
89841745837513953254860258481546311714637663374128641628420144560266294212390\
78808943376614973911875705764286424228843645522876721682254925119836714145386\
60040939960095198780032564565942482613968093027924550062130829550050615976687\
87036997924687672729997306861867203172372759779`400.*^93*I, 
  8.0050224386787544892725042706582585869338141326742043303050843738691240894\
05612028748135628764036180347592832072156866206150590968921290831522411819078\
34632242166032832727175067817433334189589628300073350177555508815834397194142\
73578188221019382051105252150304925580226253693845165696345781589280147630176\
84940329046693936836964125951998268388978326295215406790865535771461121599353\
667207629741969314`400.*^94 - 2.285727280484892807553034643360671343461036644\
33587551100634642193474823851718049356554026372521826006520599759763392155865\
30836798682937580700103194855472558878334151459024405602034699580318999114443\
17792791332283245271376687564087074697516250684721164214221916372131323188878\
39801073918149868633770824573855500899859288651643146237854084499686803156982\
3253663081040497619761686555166469795664147673`400.*^94*I, 
  -1.067921167510914785537712269148265947513225149288135890671060469242271523\
00673703218068840388036111491836726605652339429124475616002810749204353941294\
85866587754979697723902405959410662575737889640595763057690757127495537246430\
01871375593196801644222620694152693159675796867393199079977959531118438726860\
15492519526122531550620746310882628434268300312668243349715812544922565532102\
0781165109358004532`400.*^96 + 3.25172040746883043460863283292168391543953967\
17083197135741358114310305522348566846189448832702480937765587597490049641374\
93507689483105393969373597990531575789081743636234117739759451322978724681781\
95968214184257096673266548601033952611105043889280011982588405892035433353435\
60525030480631850245154143996673654868292515384642255728031798748517942171655\
19074400301597655009303886527357275224157318773`400.*^96*I, 
  -8.712463179569588670910137752798046256927805185905718352486256417918824643\
35066303070749094206076823754573339473452701631133864702502381311219883477099\
14568911639555343485942865807298611407055798912012193812013809556255441492574\
15017782272034151384326327181723961285968873931061473982623294391710953048267\
74520888794112301722658434754904471843274269556203383470536853631646846882743\
8154429175271499378`400.*^97 - 1.12727921702426915050513696547545110980345499\
21474198915853397060836243326462714885706269272627942832516697200408514630516\
76696819038210322418297051779988047797716816984473015861020095218949646887747\
08763043107066554111380993975694444355958946551145671748666735518600666036731\
72029639203764717045368558733994692865887538485435859831910431054836265562967\
90803948331345795135254900582499654665819487309`400.*^98*I, 
  5.9923463792403190437514981872106906694993211247613362587116368021382887716\
20101749588183143301820867450573725573055299866208706318897510965680008110828\
46775946901252285295556406762576419637342356392091009194903380579519444220358\
38278301947969156104807714350690716515907089535080850920489312638714443173695\
75507690366085193620488248872617039250296801791771372657593761710658386952217\
598517277570066401`400.*^99 - 3.746573618103167989115486269152236377071991594\
95189867857570955891890874213100386952597754170231685969435400921777206373861\
02000925960519208702818191661010739810971896421886729137976125528306537620225\
19070262250812934970605703462850716150756561031736871278720323547021317966386\
56841808690031864400135741747258610226623900272388031678749079444305472852304\
2560203546930535321575831484175901876882409677`400.*^98*I, 
  -1.301654089881113176821968209712420889768911653196949573630427680345773411\
82929456519771850219772751407118499939757373821810004362638689897009820902633\
14230595922410034833692590427321384260040059554778888011531244226022051771711\
01204716419856904962303859455172001285975288676912418090666258106243786572488\
59880992725270249084720374054199887764067807408812335395158256661404640285667\
5134582953876941678`400.*^101 + 2.2056851939890044200591334550903577327996264\
42014334967892732921096138070064074304092834792716977193655420175827913327606\
39966196737659709618959039538212297727837655836765673525345802059717810649670\
68500248114729813621793094559501966503062577330890678409649616900902623816355\
54574699578114959616807719731625125151066278457451491636975063376843480679466\
900875883239552687958508323011706463973843392044`400.*^101*I, 
  -4.729920549048666795079097745277215067896941969219773146055282526627196410\
45216413193131234495930652875684280451058567225795812111584074415770702272451\
48232834143150920327571503220336097893575760308311682982873253718907081001086\
11559380720529610852131625037869761906761334642820592462025936009494086126616\
11978444358257174058331891442507997237658203794071396713538191105558325935070\
0847819813397670569`400.*^102 - 9.9939660341307041491757215598687722468977317\
15290628896710222043502028273538502246093475400440975995991676232362052918964\
46510422465180067235032770101819555562991455498005692441694467503356045409809\
44353024837068042969079004222925285419891891669316354135316942288516105105352\
65620735858291061145813373699165591509547537806782550089460791976646715698107\
504451083576303653526659668371509529546085195814`400.*^102*I, 
  4.7733994538407991321757544369485791062618882656293001929740830157086269327\
90837555978000861298773945259047314245452539930505147174323836252167718112380\
85905399254038199118568591874236181392668401622307762968370054749784903912581\
44351080469745189176383593909436405844396597429629612492206101092625771214515\
20262609657975658236776273971148664334170736288518529898626636482972409460306\
709892035792888572`400.*^104 + 7.39075416091929242197529728668595221266548467\
21686957686917817094528460692527906225013264335700303496204412553162486227604\
51725691238479596994047005034640290283568930088508072020706834897045960220264\
00029358240663500851296843213453429310163281346555393970054390943777144187718\
73423277051076703618968356829419223547433142340298181742695062653828854971592\
89541882538163692190727004999527355287460720946`400.*^103*I, 
  -1.454236982822410469490531434846659440525567516256563302675771414204461174\
14400321563280360991438284767521407336398123813676457111551924214308161491023\
62088360794533484035863184090130088384535261562277366046857565463114282263373\
49749773822264338049386353913043721364914137099601359337217582595134845836527\
70662616359703317308406709272689638387344063024523093004023848406359127133868\
7596718256234709734`400.*^106 + 1.5631879401866666032805641768152191925068129\
60297579396705707528216607559116362311270404571828201486090912907292155172319\
29633567934218089999297682785212073901361760993028191984490345229878643888513\
58630514581904307597382528937110653297565846660924083372345320373907988930847\
60343129940331254809660330706074823213120272335447993887193700884802566305950\
398197469998863383385938639983759286413419116301`400.*^106*I, 
  -2.137070958503091680076325100753244581630043796034327809034212466412234548\
57711021646294458310968664504324191599069395530232175795018131909860618327352\
39599767415351600794138260765494085896236025844643313794041752990714685464834\
53355336784635370481138108570921811220009048675668986731247392313424359200148\
65508715543546637119238531973845119631560539413932722779996074377238205094866\
8716828197634885547`400.*^107 - 9.3047248075978201627497920898157690480565348\
17705049189264179563686029852933397909643200085080460548216322820183800255751\
28049408166043830564103641129857994944121408695295986825940453199642884698844\
57356508063325214648791457107847947765668850284181732395869951087734734196218\
64039185914552354953960753805805687447957233438272820276973046096491031403906\
528781506904851555056926394320528907646031365397`400.*^107*I, 
  4.0259341877033063225426636000483808651607448994325955132836858317754037659\
39050943940349781572415558160655492753215790996256445281750253110074142201140\
04121361566889746500675342748391249911243601795734372137367448218860183510796\
04669294071978691789184906097175030358859145995075183397061690567098918003513\
25010268883948708009739461417633237947611332568826914839852170495770900735205\
457326085889093614`400.*^109 + 1.56153572660674501789977273487310592638754851\
13481005571834232244118565829967360782149949350065476387303053928396889842941\
33861286410853266285952678203670723996495535105248445803134700059235905814166\
56927060996069340429907190993254343549513061032684626054235872374161369273406\
97813186073603503738397616138278712222864945350299912604168684461754788553566\
05849975055741932295714727205681572071929291026`400.*^109*I, 
  -1.624753646608733255442474798968494584331302777912837848445077229851946974\
13958296739004911002320107114042636775859949946649923255034320803253458490044\
32796642762969203094322984484944523288157116370596604173183048363193245977457\
62162393062071787432421281418400533064899625360963468558386357719111594365432\
61280562499339386534546654523263585818078782288488002832460570087654752174513\
483041272647411776`400.*^111 + 1.12349849219991964458569319501060145431308731\
44342902986556969784603743251237559698535943053426668135171761462242188325751\
14769721613030163498307456428556621547753652183612622702657618478350883352358\
04056034707926595071862369013881830715738535030914771909340931349034114242292\
01283610741708929591950485020388214786392388512276790634721875206190672176940\
71581422084492057015775643874219923753785050786`400.*^111*I, 
  -8.367056325659980279295711072874217896297668397489298366177492505533230723\
02422825073685095396607716026501741301435079876079166361449920917424670907300\
76886870234558107615921893669557803018072969426228155512754116464169750945432\
66956614852235474248001576430454712972443889787454859345437668285595371913980\
58467907190358846432010338023145174275553126774867978648422744149452432155790\
5212606156098596315`400.*^110 - 9.1377193600584066463941506596668241470621157\
48110966668964407661349960544348576203714984675739409466427407253185298321809\
62903399138056016034912890078340772646963444432626924438843037212836284809097\
40689109812043091808835092344948763602858099274996491221553143369854367100814\
83413159535456952410415725748284561011647782017250522114854083736679885643060\
440466563527317633534734920607441590610409922659`400.*^112*I, 
  3.5595405118872021778385792212704094488567348174820180957514151720221711286\
92723031163250537635622392903303327552220444411698809617978879828133893212239\
70749121392292572949248860834697790697079871046454988575579437563088090239458\
00176982748633408082143592485715783651718278805723588754665252239701528777265\
84846392531238557734359672191276518662678489980943822493618311439523459440529\
343157265312019325`400.*^114 + 2.36639596523739986146737712040941752610863128\
97184475390461404972726569311568638288401352509141351789910213075789693243666\
04443076035049858655735722801270840542334885244798572306627209369477937423493\
50682655796754561713005727478310579136194077309293128237167018388441700694775\
27654896022707866163587392515805154400295630903548963503145224577121279558965\
36007002714691242942716329243302462884600315473`400.*^114*I, 
  -1.870950383339968812973571050041007970521865399156694816772229723143374698\
81162107469309166199811772218922638492890496522644424437660477928439047961545\
85463590603797448182716557888636483164090762249322902930332498352445519678914\
86614263274398660079215980677934867360084142589211844385361869488088466860152\
51344142494459672852727500980123888571295834100021569888795343892919968968315\
9569167411792209096`400.*^116 + 7.6509530592618492955300061640443507007453836\
33712393539544265543561236584907602534018399765889363035489336004260220575767\
21466896938702747668336558565847646792900570228328321208045960858895121433104\
13086021783192008636286627209645473106820074231261971217854754938108511058328\
77885872517518177110266747248388830526760123612888392206091915965662547518658\
857926634147040595956581471854557814484777446305`400.*^115*I, 
  1.9930600656650619975592964639579853347240045255734735666724352939508435542\
31529336291581235250694386842004740393119243937244590338320934586695685891930\
45066317908905805966558107012304697391678654716908292230842206127539057803822\
42334073044331497581805762217945489827279156705395551300218393342694566335203\
43994228038090927369399028186595226677130942395899031913615587762200043114439\
085547283706116017`400.*^117 - 9.45520850531776715058331230112943125177660473\
60935798582063683025796067734270570028067513290499107872657216273320814848321\
51093858994231335552687321760697005025170034421387514671187709910865437587563\
45703559597117455934504426852027194980539966210246694000017442854338439517260\
90511690113904222038444551567365814216530136973090141134849445893665273810314\
32952493963772788388508633154133670133876066019`400.*^117*I, 
  3.2405494542924525587695711689598360721272631712145880091867359837268792031\
95720062260810069823490608703180486588446934381155379541753020081518130539719\
18061549740803221606597248948618371394885132922076068780585980250675411866518\
36606243446868664526178780330855221100675276868477173711323056224088496035385\
30438722600445818368740675549644491665510699221488332527833440391279846705075\
497831862250787094`400.*^119 + 3.36146981065027415593571561006090907439194966\
51176141893747067873503102178149662380931350095584626214929182074534398904069\
08923384134201212442987355214507385690699370316319310142686940616539129884093\
63867991950869540947552816912477838414174549206649981063136704229541893171591\
66053807901252448138435422620031894498142663421764862109153363630636655700447\
71187529087591604021894896324768344885207037452`400.*^119*I, 
  -2.246845293106795693576566142175645661247838304451507444051675194804959229\
44947327397888057067407621939213027982887627987588904140350648901629848598880\
65401411610162389194902088530759755235896122553167541405032985226367477225201\
27124878930284175448681791979063275136875076732532333669510538458883665418284\
86658693263197838335674699877690612535129039591394641466855056453029431554194\
8056279783545032217`400.*^121 + 3.8820839799518353840346381772153245103103265\
26173604524817488885679696888418029397807787352117671043332071297458802646267\
94891079255228613578808982243338295335746922615345033572701397908777012244058\
54558671226875916807478285244525949478050782730575847526543493998698790306317\
04364144028228553386447180371461956546582525248229940646480695040001522698099\
918360736677288055666402536140536525315512256092`400.*^120*I, 
  4.6388807270102468189163691623485757203583901460699579492217579947781467604\
06292778201295673064154923491552591266815147369971573597754010334746676505473\
66733242834708144590302161906783512514476822587133873928314378736879081714801\
02402815353366702101083166536519526884990577825956712312957440786302875801793\
15663099315709219956159049442353902271862154084946678688590288276369021182780\
987752225263539051`400.*^122 - 1.02515914715448159319734536823829272322762677\
24760666159592726640223352131296645369767160643690558352331378407757355100008\
62746573740847797821885761728869906016315850644703143816879888444478283416175\
85915882256919808515619828952653682871254138648109233304027835743789588241416\
54737896844514887085842729792019582341021362859722987370783399906496480359436\
01146167101411168863177196765363840173216233852`400.*^123*I, 
  2.9318105714253814082317855435465350713420927508777099432324634708377725025\
03547983931682103218106303946912735752780475802351053069456261419086874397003\
67685055991562833142078350323790014547541035015948328211623450031097890294700\
86662690062637081396860814720527679463089364640473698821370409254235730532117\
62796419080706346886372605564584692145340623590738956755112267513814352172930\
16887585748139165`400.*^124 + 4.783955077159782855594382904744510706053388425\
27920390592745252646732850556617612556519495606574222494397460481122060117711\
41307095209054025803144265910998060689453614361791474740509181676710137165712\
62837780208002894213636224218278331932845867267318988466824185151469609271972\
14529945331497446856464023561927869462857653740862532794151711754680609070656\
997783186526321501443902423469323884391535122`400.*^124*I, 
  -2.823665500005132247994323894918711374052756580362677967209952090875257361\
89470289276744529229744383468649112723547140726939295392361194662929426746838\
97549307922044789559336321716499079184672121033696556142053884727995991070758\
98432957306723356169799942004159330802857538652839229941861550873163287026363\
06065890555848435267743167867648369954304221393535262097982654488415682726975\
3288877318658001407`400.*^126 - 1.3075323327904029023838546946980316420536679\
32803317332346410779631464495493170372136740445895012244691031026202084135082\
19981166902328308261187860611544779642130968029851374083567171332164237136918\
61668085701608871358183817867110387253157456459217741118021069304144193527464\
09230036921361865173341959825084509858687537173246111302831380607527763410816\
83851933135897589917618269109945046437164491638`400.*^125*I}}
{8.24002723302181919020272333167074419567174814047377947436962721002921268294\
46393461356848868836101921724290148208850569657829459516809026610529156658656\
42559678388299055584006235748830885236007156333330893069307194573197066999290\
95449500254854614278318478120122379561227339955807770234147726846574396487228\
10942511466590897296931622991472911536511473692072240505293128867415481256038\
14805729113642323`400. + 9.35835477349770422003181058745504315443217082980236\
86761256925436328179207490007339569134503433883969193650642020568989423647605\
60463587478349464610586674747079380164358837904364911924113970658228434707163\
25460512485385281518790027488060253263798770486606695671357835979461762228162\
25747817301581286937209589073535534106215695370370651509040542480034311994443\
121175710912090011396512452010040004521`400.*I, 
 2.62666212782969680163287944472154263405470864325437008760506213166185312997\
45782979337260236408923992781151814998013341826128376233726005072053132922963\
12502746067239671324084423303499545898250807777828689396122251420510669718398\
62976874066162371455501782193079454929498468430014313357943822598372354213043\
48874539977955998233122114333674627471593114708253648705488134184370741587189\
62219292178996471`400. - 1.55972579558295070333863509790917385907202847163372\
81126876154239377263321779376444964885182256995892186962715500357397408971786\
56980946948628491784785633418744920775088845859785800487385984677406377502195\
71623769186302877921398618988194926098741664705825294411489141075764613910911\
90306824826895169232624149545781454631239441016377374530530590546376644295251\
36260401529617100575508570381421383907701`400.*I, 
 {-7.175968902754589618749706966128941104620963395760185869727078883810373371\
08491326026770750903265466103899440086382999790807076516100044911488386846314\
93557840475092966708149143919393807946156382645236363141174197939664046505001\
10249066105588295807645212804180094337285731851087184547796805466427741650169\
91532273604366146856291017821718095159144104090149937157651757505067779563333\
7263564232272956611`400. + 33.46805762406289080620551765937922550320872869277\
73845642471384141713045113571131349854514623778593736875183233982697889140561\
12145257739348273010462585835077958905560394134616681586023289033300069950300\
50351587736186947519806144152094621024977886577305398870314912375760087619006\
25281367956796055863107932734613642457900700161449760055700341807406194117661\
9669699295897227785778035238724148114690729`400.*I, 
  27.496685290072224529611790290689593076414008879165611599310750739186663027\
00507332087643509283179089541068089488949719454124482173976910159074244630839\
19840265874849173456798666269287135991399842059626634462464780428357258126886\
38628590838143433937537521033150357481769856508717823745997269923940172769358\
81636281476044716907764733305456055219588844382519563532419149589184402837398\
862304782750397877`400. + 47.450973105873535671542461913183337359339360054704\
63493324028796240389846350903302623363358636457968904612279634753283180292962\
84008080574525203521559410476757731854257799828241486131286351656583071509282\
44296783318403019387596171709258651659827185898519350912991791739427699292566\
37821506947697747079746899045300130565174255133754358022392192939182373086977\
095348950891617534594361130019809488094869`400.*I, 
  45.499885069496744326645113956756442122941793991602019595686578734200842833\
69980505864775229209656052256434095964229810113020831385128647797697384520019\
98713572477196334982554662908364532749280578490360885592034767291084964162278\
00465467102444579558277967534137207493702657965359327487566292981394121021368\
75125455357021126125156571159744558947218391458513512981061722533797967292766\
200099088277524474`400. + 16.540036458633870337889437701370548758169126839699\
12948571790765613220572160632060359406369600742420507074231652819986235508447\
64428660208542196710585803794922619213201100732018007310929475677673387164749\
88234990679562257191664602097826723046082038222764435519675767834392103687424\
68736108019670180996054571220261715776305361419136652890516382128507945306056\
850640605895979971558734862652321739245815`400.*I, 
  57.126903604068790083253387557924331540622896797482426303867799564462860428\
35356782367962365307111118225742343550965148464012204841559946991375000394140\
33932808197528831121272980735913726589130535519606009535461867688534015891707\
28881120589454815537026731457270568633571529777360282285926371638954851168198\
35120239448520882555823671102603681927113944621288500142584861211917505647535\
236911747685129842`400. - 15.683442582927957532611194131147622282283947688714\
36263636651016144268032357054795470174430792065392392068180207919377056142164\
30793408862961324087349899022394105355104708382837467183899235606326483965414\
36355320644965207737767140432247735336882659843216971532345850783561416673965\
49588397330033872200767992874428355177591052153398179598839590015470264829719\
884207874790636071962643225300398215233952`400.*I, 
  68.210915814956996004834949234812885299996969648454193699888921332433026745\
54430077131902915791311970641852888251010261131621747857205923910929400999598\
88828688993555298244132622348622095741640409611319388296622841969210076373107\
46348684991062621306841484812701174598522178846079956579199766929262490805208\
32930453185431778417154477990779542410911240518532432777344144954519905019270\
826915685796037116`400. - 38.736866027462848438388602995442309540129174610142\
52767030536329948955108974362407948946908828616181885001405477554186701521937\
24735331007951191706280123176411847821856194812459151402956138606789108862286\
70415504315635033355365939564791542610615248701466821112490103725443300946691\
79135248551167663762094525131707420667116009701526615852716509512803745144288\
128703278276739925471708322091880746333038`400.*I, 
  42.443418228355530811420160764293999347178425000243446313181557678652487487\
17990387384888832323401578753771533110822989582363782995322999364928528664195\
53406303154823776824727527717768385666890454624214411403973502578247905865872\
96805055672739567272710678276844515146566606782823209256283173122466500867950\
94064330031069457513075481198451023287138031577909573731281178849547473103510\
725479891526044126`400. - 140.84953402725905994699351819606086297026898142995\
38403136814850431159679758170366085598129468161522688482988410754344494599978\
43254222857478449104973247935819543955255249070991616170970322402771069341940\
86598189579338107693474562435350089617057514489775442318570404196668488780202\
33968833057023572677512338683191235017183610089976406338544247936196154009225\
821941658125439757701601444236914323426383`400.*I, 
  46.713684257931630635087629700751543944478525974710945724495052314615758572\
67571417638479696544756511192123721072012934594007809264852004321423012570037\
13672581445143654430983592263610169660837547248022864481432736197905197112802\
61089536308716518515927450884049823195348937168482966298077811246851274626801\
76431656397857099476913065209041004276358440281518438283718544076718779474285\
407534084284043104`400. - 442.29210976950624795643781260174481745413299432100\
30238351439996556746827306270716803427618586035283933012707228792134930459453\
43495169189372139176855384430441741842266984011444944384877390091133323493896\
55934196619461335426483127833347938867107770948418419823705849730661189428287\
16921316989221190744451420817526967508659309782277200511088217539353395665640\
787670579273387240987003610869295765223521`400.*I, 
  -474.0564746437598861768117278622176187011941840477234900087560339071857482\
98074485907369626279186248833752270045134556563867543213180458403385762563592\
33711302303437737278868164275081346050739318441415408375467303293910232012584\
67671780246951410443664757143266507503893358578133896380128391148220973542133\
82406053912259417926568434495399843076114277856988408602463017641707080288429\
1473199333064330018`400. - 594.9063836676871433595224359143298455552219242943\
90549420374120943137549710803624283127841476015380306823538130428511102279486\
98399806010284386863220775850870701358597358434347605112853522800027704234274\
85791078341282863400891518296312800435664627496147421780273650485200115137742\
99070498408744856996766508057349979071377571135900469983136594294572647921857\
6874496145576304658041617213388641986592623`400.*I, 
  -4565.200491860696314615627026595638944218239853782094401041494179795853547\
06320411160841802730055371487244367802677194562917926488767747509220845601834\
51222120754632766912406583220582235625288861504733111628952149520325090870315\
44085840317339371331309168224059837856942584173407815107481618280144153192095\
92898685887392886039119242836275653814068455506832902087453996888362879844610\
9862228064734413985`400. - 1799.765203666693298428365269306646434240815863133\
06402239909204576710317727048188676123327512127623112596077986775746699375337\
62355542300144003788648416305480086096566957479073223756248188335800510931697\
21657487480669929819539266778741967949840490497098499416494840205752275396405\
78754544695447814563164189498230256462391543860926338516202910658129422949362\
6643240837981120335020490952581494225777935`400.*I, 
  -8735.835530551071302281450638331570399798685180457260435246213619639936981\
38942250132747219876897409582391418670527858443165328736646046417251121285941\
70166240540717925664207353063961183298792976293520701644014836560017485915931\
02112494463442505014245558740821140957651626062472242312797449236402015714382\
83551918716872710105722935119135442804432133610385171533070522145971115695505\
4139552954706457414`400. - 2244.618725631456407095776492722589018657343533595\
74336195273990094181494068271539724935164065345723304257429045038688842113629\
79829266953789132215183415608582499289192759038857613838360832503913003019931\
19528960139735910888695977108172556379802381631807743554908958197479707860427\
94876797383808090876760263831529462301522799733430266452847833877945572427533\
774490751703842565845936938257018078057451`400.*I, 
  -34584.21785785451570894755823692976293510036452647337662684520813122691811\
69647537982789119588490179172095404565937663121150566224273743185147295827772\
82415178509917817105529566115117382139023279651530086685750007337421909876646\
86266701391481683739282231040721053192682146838298259199168993863429732700296\
80136056929189753884974718787278231493417420178503925642103747758000005831046\
1482081840140062344`400. + 70647.94980139648562850931464136954875980062555576\
40305425266240301113067465100959314570570186889693951287904971753462773957025\
68739229430670150401542166591850524930978600393326023087454138095922289487610\
26774255665487971394679839870483481295630536813765426948374469481766173554459\
36493966981198824587724545219082968159549678323812769539962285683629639333157\
7643072381527194311770131381203547580002829`400.*I, 
  -224861.5334347930850173718676532844704600556218235346223187365137977101131\
09409393426673204360921059765444247576900094455375471083459614775215823324454\
73448284148039158322045089364899142703425899853685382387137411234641630082944\
39646754070212098652103099942605619460438884579059046242853894561680764690593\
41757187796697069777414223465599509062159006831637539000351904648245295997656\
7716453354912324215`400. + 188260.9221212336459981578468682443147337515294176\
50695509967004001001193624757327537290492957510577018203814002769218161813302\
61096042980472002043128931626269049875271395970672442508874209165864817871362\
99650371328456753968365637306015028250179466346641856935926203892349002286848\
48312051963814820240587331681206868416721495265689207558573992884829011032882\
1787611200408750972967528796896823367185234`400.*I, 
  1.4404129047100726933147307621225528902997338265177044972047865836305799849\
87199289818839013863266576286351349803948873765214108281862030810551733437346\
32094564737849140995630889553663244431986538857563051285607554666335629163957\
50905876440744553566126104327361285421213955787470055188073897329771816198667\
98138708956892200634108019368810432209617092944608890909473467803252404068980\
671932143843982875`400.*^6 + 557245.11209342155152821918593316373894828758750\
26982126847915387815497963308469197977768755478534573034001391842515455000567\
75621180153125990987024900492927305760953744379176084199987882619699899077600\
54594191484067592384407899861805374219798182599477805239419404549925301961304\
90192224710274706683307374611461618850763689468224966915734734715262673467180\
892595859740048569367072493903928738084707482`400.*I, 
  6.4912556020813275751094804190499614153785875499994395728998855281308872577\
27180709178047881367529482522794948756407094688496103293221102033123695250758\
67554393890987758969316687355345157867711140332093826006767204851334521737878\
61447398727581029984073124070376301140318063995442569231103644747500806917124\
28805642148260526458735166293492177314493862353149051070353064738794352164692\
256151591458981368`400.*^6 + 1.1383211458537763036970222497915290152040602423\
88175439671446176848924134214176695243618572012797629270119794214926575284148\
85592120844827328009888024441569514711843483372990376044100521516890672806066\
17403127010321122790396379258878446390206205366900889421225589332418648183907\
33630167148632429398919059046925027839738956143223970620291122981858562895343\
810673346891124068390071869063812735529991486`400.*^7*I, 
  -3.938079455114102698072352545844758342799816709596711928039621538898820179\
82136457966840717437895013636423709670385668149087592426874571539819220006149\
98188343422537991296647083167524760036055259158642828686336570123128670668676\
49432669153269263464649653085621206520599949723167052898755039699856033908677\
38185823651863928902791671080945584494254400076588707413660511047711740509632\
252400902495858664`400.*^6 - 3.0365828397189771829580868270546303875256594497\
19866836089559100886568659508274651987779278242604507865911936871822976360189\
25152484553685476420432912743195567650916812438098481304567965585836358519349\
76770932584169333025181746755641980591717821655403360657489619280208871211949\
79266966262144795925910699381122190522540033569860933263339887290743869565458\
649191227015019201730849129402576678235743399`400.*^7*I, 
  5.8737780062488462968846425569047067597106004475460663186670279047367590466\
21307376434756173197526086399987527363180020907191914529060291904156059658610\
44655841072763081949334704461730175461373188618546678460053632013806157258158\
57427905310054692834253433043099585723023068458408450175226978831930923325852\
95041117597417156083367257981765222637929911414978895544335556254714915348095\
769641424469427818`400.*^8 - 3.5471632879553867335654313034363000864512248604\
29041478832539202116409883775090105935608122683814520357804312113448831497550\
68408680293541449820152756817086730003606004300295010114421925226468977947265\
62678989646095203041353128205272274917003122505673957841056345913656417566043\
22427091452034178742941732986293470616964955657777847475539725745946419050906\
462401007039868173840359293371181882275470813`400.*^8*I, 
  6.1658505881309276289672751266295744762292162818090783052789936349203001406\
82361066920311307631439000990088223666100644148132587529648402762176612772686\
03573767276100734719376864613942698275453889949034144177176734104779272984827\
72560210094956625146404004981332815286063836299113104064863466635814553029965\
06141649632017963460144899160508798554150290512116035115802915235556674859205\
263985545331157453`400.*^7 + 1.6333235725149096405178767116507416265152194580\
80763522152047843681891383086163054153845369436055614049219242629180604402019\
13002893897618138593898312630937942923073464884482772375874226252459370863432\
07298805566238045083653327848822577916110665382628953081308346414750067787632\
80632845435546539349596677907956554254994492712434141609728378260706057236315\
115568667261957793356022382766263983787850173`400.*^9*I, 
  -2.724825722154327731559455371795586960648604754389417039705859970368837334\
73615990476234284442455685849467438548690264375766001089338652255991277982179\
34593215263978094558569111845592919034932268800672313205476633171574879796881\
19644520329887674852205094365355333404042437283922172624416987616665888022005\
51975216507986573466337357171908639639164649803065578171996140115333085504935\
5081982236110545114`400.*^10 - 3.18920458159012792287025375379648469018445140\
66747398865142668073575513479973954603512134167606964944328691346476226801899\
32736101429632251780872295093729870084383937245386945124601414784525797064555\
11742896891650516100972596257771511810950915199911977448932828973835988533867\
41117578370995195250757246705463818125104634835193210160068288788444719950719\
47968765830886836827434911661769541111371249502`400.*^10*I, 
  1.8228093246868672120099190436424409288944867930351213203884594135552141874\
39604790494721527748812012208421800193009259830146558622273978257313830807092\
73698575540252225913967625549409543951357310273310616857028413694601501505940\
03035583161564007136824370293578737582634232850007621333311504483657943462826\
37492423734526472517506637443038078123424752311100643427126537644387789487345\
938175615959701781`400.*^11 - 1.327189602203060464761569035779977328240243891\
28790289619053016980707469394088259888441815424204650142207823201902671333623\
62489848699823202647208748025575557555881824288279807621567259435833392466601\
46993652438558483934769540146993229332292496049963893874978673502551194006620\
11799898799267839875370594145307523921326863928796695826583933623909916951374\
4201123245471466361826500907031395851353724371`400.*^11*I, 
  -1.616355958950429267383589156953742012772179493090129634611415096546947310\
37014876120783000921556205223803148477984179059837416514654735699628611963702\
05145652155165636614322739416301339116897329572270179018429680795623564416318\
35421819998345601186778191788528911215480864054391133581522008526355357460259\
93193675625714324032725145249860111254976538073327223548171108865842241139766\
6051670218827600638`400.*^12 + 2.58541968133485482944572118898706796757935104\
94608433560454097847613294834699635104919355597236757432154471042638711211668\
09777503523046291841649831693446183191898415126544448076517259467921575390309\
16631694497946719614540358914191776632488188310189710951527003024529248168263\
29683388561632541350682700904810361375099891831375796637054314901977225085087\
60157873184347681445091246680729607660594026773`400.*^12*I, 
  -2.279473787927364132816576022488140318456627307354505366416727460958903165\
38002475817349674441730807460146900168187728983512836137093669490414706295199\
42340911295124181686143528161863490253071220570823773266715087168305787159007\
31070880692860010556335397574614480687766213485766322611697461302889126579004\
71169563482982939160595122557592612026945719469334388942683320905283685156719\
1301793894590626945`400.*^13 - 1.72879128013597242029323006456982066752320004\
74469939519081826124385225562098426324951070647546202359953800007752797209886\
66151242642701372902455127277917759296132897024640698313548023904585241344936\
88818526371436761471485807487263003059402298350229251075562783210040153218580\
03628926867576056274965667003922203330608652245024666452859800090820773382222\
25476295299905923849948104918889346079873916845`400.*^13*I, 
  2.7779543624083387283197459661913367512404948344281562072781916897748300916\
03487437456995539332118665680873056123718080833790442426241411292381729652668\
92303035610714600674283636660969648646911660639728413692078617627057064825982\
48743833336940216401724846647936879482903314327597121436659735682176885915023\
97642179330666945757217587101971762524925108809046876855020058773454027315168\
020836182110089895`400.*^14 + 2.989686929125609359967369729898965470659343033\
84542112734765280732153110930955611057176202286867220443885045532953745885316\
32626729400589201700198627611638985695252809732730949127516204225770649206951\
42695302820769346718535729280047311655176447472769553478339243164451311357827\
77090885593719822033672936073802700248520941381216012253759596374823698418187\
0754830244870976757198818513837451261321254196`400.*^13*I, 
  -1.394878033644851416953886128237477829572376267197378705282459072205941083\
00277848088207520971339789992570453341375037952776120396316000537594630898497\
34112295624609503953034222440448603023910075363721881980283411031704448984295\
29455077398343211675451712405207226964387098525315929624566532935810267379241\
67905326679746304950355391192808737057361283946045612967160941823917395450756\
0974253757497503179`400.*^15 + 3.48564561562756968041106079145053861057571411\
03743131623613437389427696188787891949343763435722167946817906315226301125255\
04368594562399899583425618426158103660057817499688269992011945462927877826790\
64760582282037463884179805120632189383988767196931323575582877202400363566889\
94839238954105023069442214324654082376986526433801623043694384332019484632004\
14910775439422950045238318437127212714486717246`400.*^15*I, 
  -1.418470019177695527937664624849576492560420984726985017157187187250352483\
52577793278154761502056783154288847214982162805539741867360059267978244397241\
39732568258937526584561222257018276018143407774309144525352558095974792659153\
23674365969135540698309459022642527076559001773477153669504400570579934625891\
44332623284890804388911953495101170947966196930886263737713134595150443650520\
8881846322058304809`400.*^16 - 3.16104464612127773005967063998942888011849342\
51851993787549539004427037479953382434546403567999801719687975757147711316324\
21492720941629006771513268274975756781088042909872694204875980131562506187463\
60788675578574622278394515410463834704823976578153032670912649294046917607873\
92910430726807256380492749305690436660450918866038583109415007981032776547301\
64626926364063289460970592867467814218545136822`400.*^16*I, 
  5.3911052604604123140993173345677374913107989709857844348407317749410622143\
28225224879961928170015524857703551159270790545571163242196218240612448621494\
09083834307121566961973447507651281770321795538970081924249341162847251212445\
48255540806909451723958047354174436843357016641585297380659426342489042539882\
53925347045921921262003438459616699613037256449994140283767366076559970165493\
460846832055025835`400.*^17 + 4.490383056214433346782848743408657332893209828\
02863821719759663665096808630728711211343573156893648402448560385178338539470\
84587909887974042023629266507806430734622915627000013962679371857778014301406\
74168661784159946098059879115738333834801943071397394860900834990145918505772\
48908232444536690998955466814798755283545140002976906222484298981312277863290\
5117222561699659355798552893385077104123238073`400.*^16*I, 
  -3.452819616850465262286025129038463050147805451299439078743790518609960254\
51863148483199565332435777118619501576453416815700364931205062861812136070210\
80419044126805357171658301536326340687648157650335133804822366863882356098443\
23122634194520198928479530083635816888498037134281603430010157481429437734115\
05759200347615016339332826951621098734675718716847490374425231761751132486022\
8627655470733049581`400.*^18 + 4.47838527639175942493232025564928902516935275\
38726949727333057924720744168850716073710100713187793488967878828152349308193\
65731402367399769009912594677786950376391646478771539681953592040481034831521\
42341585325614612319244161106889780487632199245579196592134734895811478744638\
84750398319427164611335456652248043723270347915603945837505128468720887890575\
22208588010318666534650180207469837991279842809`400.*^18*I, 
  -2.265501632484630211187167991715757312567062166351297823416031761164180555\
73151974002442979638307974848378287257297072220593939477759797485545490371257\
81126043925580191732402847785607312357797396105070321812690985290626234064676\
31614171832159845391024282607655329980455931547244011558030743800122279562999\
08922921430020742222596067494837646135193146961603349531839207512099042842625\
1376678767772631265`400.*^19 - 8.54270180373435462796296429769829711799061206\
90521024032180855996070091340270494468568548490524679523073875200585405029994\
47836664304600489739280816758724702372023482565722828663819503261461135865635\
31568560548252960219264695152433923045063469406235585603712135118280992152651\
07846989981302273054098238736994489420175218152826792124318252772438269571782\
79395976304978801441686638884110253774188764287`400.*^19*I, 
  1.0773647696559031433442498347772909873571798218550523859516775094545804100\
06728231937111580884077514754577152936249885786843266656315430298041070668658\
00246830828166123826475688849761351674648696082817347838084972647074674251956\
67825900523224502125640794806862215277543660473925640608824109306253999699334\
59484921279097055902490165104600440507869993499971371674963875112259227142368\
741851895427848436`400.*^21 + 2.566015300057594676032277987126133018856277080\
39171879548582678766317200872603356964680501291807935850953846044847116277327\
17598518423595619679104192641321818329261607992734273217247271016862060188300\
84447363919763042087632269065204274116508714214367586101795314065100646100743\
03859652789064200596916476223978986541336794505373440648496353818150005562390\
999035298450027602239720265871267060901053692`400.*^20*I, 
  -1.339432102858743783467805686736699392761815302593110701134610518810060494\
71581995502791336256320522657505487921883108935467904275615271905133279654941\
41628046909676894967409199535082751129075590449018086414030379283233074634629\
70007743563594880805744505792464357268688729872450730793498056620137227314891\
71351825279468580695851079163191842632381646486361069565132216362180305529120\
141229495042227937`400.*^22 + 1.004443858804215791051682510348254516172592543\
12210375878321579285946613716498389986503350071539865734043471257569894337368\
88104903078873570467075259711377337128803820641621096442607293139995817589384\
80905979631202085169848934245884169468211012942317956529246088680327580542872\
49014626209749852366889760256350062045683050123262500206862134408597070412922\
2949194763520194900477859539784648643331995968`400.*^22*I, 
  -3.623811560126129620512196148527525471301201394639885605051102980259287360\
72466158518498111279355047683108433242851159536397512801892700172522426068225\
56162908096621833927471168449398851107621974864577350523943139384804196098266\
87861483876609110971546130716494800676455114474434327440665672527000104050802\
87901618763049323602273448838416227298977947952067840471695008233834908999873\
7399204832674520233`400.*^22 - 2.43717578832410017061177122700010049440538711\
47287142406531369347370363869477878364732936534068229491440424340885139594640\
88257364745536070220975933968244990110540472957147920636942400214695141877942\
55499772680370150986281557037064558549184395143759049993884013910171356406136\
37966151673808607684719893174272692377930418971909761205262712076794001265161\
44812163714132795272524149141176732840566757725`400.*^23*I, 
  3.2299343685587630861858909457776978319166508758012822441084068215633952330\
73990789210387342022948967086132229406821223428003462653470751605580945042728\
35380997748960275437372040680278118810033183880410971756685444099333957452984\
52237191771889076682854141020492342445145413179090707551956389093911328731030\
82537275190141393630720219969552255974736527810965030456085269340787049019671\
012007571333651679`400.*^24 + 1.841860476382929779737272784427493158999370514\
48778210138368487045596734865052596581531731088030963603943388443692947422109\
25930509060474637780199063655805990944478813817837324682396731658996383536321\
39372765117168737669275994846267538496269038092826485335038366314772444019925\
22773504038195466123651682110466217516345824187631342804954296049884555428283\
0324291076266352107938358399232162329572415805`400.*^24*I, 
  -5.328375220430257185214902878138074322387693359648949452647242003312365273\
55842736897967878645627858571556797663452145520047091229504641705193673154231\
18427413622812172671387651307879079058725769177049321396946810045467458776700\
57566900289822906138040993212821360283129056299157493072127037946411500614203\
34489353403668362797884609498054574460055890063092655473770898962880162202332\
6146840347801731495`400.*^25 + 3.02269699934778183018311039354530130153856041\
64299137134184957377311201814298882864648270089667025157758324374434861408782\
62074569348035438307712564127769332580507404979648103817011956128130501999916\
44693615826662366936946934666371514076924200675075202766244639220120379293577\
53494923181233721537910547276014820674798338569998691869082537597616545953846\
14452793487813101387084048928294700496544241038`400.*^25*I, 
  1.0105203242924614503175043510892738878361666354114588705066722538825413948\
05588218930468429626023174606914151028883456579201902463280767476712576433180\
43780742346238604875511918350799650444250103954082537196700630698138758510052\
63752915251909293066636554947136875385578504835915063583364009762260109474118\
24429784699683986891516030024965702168593512627936320038360340877283365279910\
002533562326721223`400.*^26 - 9.577155932138598426237127306161353512847436468\
58990768310994068053799648142169150120886772700478197091414291287683527023947\
94161919661635400421410898922690014947100437297207740743966206720314511668290\
45282545007024686310672220856293823140545156335088776806506612045514050475473\
27662407084708778092504647449235714063986867505735335336528748495305371848412\
8593763821064033821156773844100608032214879999`400.*^26*I, 
  1.3181679013777769021358633508286015409565011426048064900149761961832549074\
39688451868334640376565105102947892186777602692192583517368025248004531346293\
60358424991928594717380831382358365863785374960874106243192639916241604377348\
03642718820452595276209215603820196603793200053967258948862455394095297110374\
19028856843453249746618405255567312222381715346032851320290278115067520983368\
044252802315174291`400.*^28 + 1.073561832370840789331402970191701866899875960\
40542198027921320428632251611144457779469582785909856621236250572809153768963\
32412048976626793541636636968624739788463512040544000251663015708084649405703\
05842539308985180363526658305030162823209269715279211901305802473812945341120\
45716677871102072965997517801078352739409512344634476985115976452214308545936\
4413867370914977854724222400454245747961104166`400.*^28*I, 
  -2.733827235932401494245670695376767741711629703553591634287413288857035887\
62345262626199372895748717928897602233770222768338830030202528076044965409200\
33407085561731600919182820336041385576306486475911266406780969070871613769504\
75033963857544901096789919255121308074110510637646956456992032228322409946424\
39771552694296213758812354947491229625427658155945705085257491548015169386622\
4885613511601379202`400.*^29 + 8.43341459020498551860864758445883850300622605\
66146513576354754270363026949918489057111918820346228329625157668980921258290\
28200812934881448072129183533198634215595064555019121907739288500224985839818\
83221186401112605557834794528398346523841896869000010879303533908660282295780\
24086285932215591064721204451498451992127013372793229318537107796242451370493\
09526932761723019506120272275249778983483650866`400.*^28*I, 
  1.5788686094262689465129726613568923809853836676665895602273186426389819187\
81237545409670840340954517851412344889540130811094494675608986509944699719719\
97645441611281989178184984034194547024527994554789454503681638360673941991895\
28221950682798066524765064638104830401151285906515725429428217271333974337245\
56101432225362247531816850165628517542665991712540709429307423776292316545308\
466904261964814992`400.*^30 - 5.036260970391002064768324235282459996402088129\
90805584288353930513750263544688823530970102944274980067885646051870610754418\
41708953965944804178603440855567551948274476305246816619399354667298387265860\
20805342742754881697411963346053809176035050578632326124796238476872245706777\
79909692186406424820197814753073786083362117010083534844219299253143357523489\
7252620145186609112430043903352610654595115072`400.*^30*I, 
  6.1172355753458074518005952384912822555484605441787003185191363264034892050\
88089052809210229986925180167143298182873138008759880617647115250309411619756\
79571613551617055084958098885482701370798625826984782259082817973064552279109\
81142375308938723724504047721307965717082802469774027990390124259159858111594\
40417061604335763500720621368280455865119528426530199638929644068161032022653\
016357700104590411`400.*^31 + 7.372148578696531142271027896916174983399658180\
27400864743097080862145657706918700490009486433413634112501249895799831997901\
56376414285977151735802751352779549345026574021720855748319280451459892214215\
19964088256202040459541666920050574852399236643580180696832456920982091897043\
67866543671259640691117595605033148904617012178716168767259777801273867763680\
0604599292568032355044430284057657245760793012`400.*^31*I, 
  -1.828340746398860038582148117782683875149967494764630281633539475976785027\
34219295460903193275271149604238647422845919890554585917372950757901926675947\
06951849565876247379404419035544043656635383901220583357943660519784839419587\
72829881863862500418087696437389425013744965071006127345949628263869831115540\
70172983375944392695393995997745100861811980365186660638734357418735410781383\
7755408026188304617`400.*^33 + 1.52507842510390686513265719704386579774547667\
14572211584695277321893189712875523377085549624446950169445451809642081805437\
15971878319840772337329914827834811050683874308424413957044792051172996813761\
56386617662608723918357492152271166726200219942039136234376041094084902537020\
80014187898437950505337064004463114137192746434022954687710859676138060592875\
28814808571243785933960543309069328122211492309`400.*^32*I, 
  1.6871212636720244345403448367823536664385389219378824849261687967982974061\
34666484287744610073326389744524303813948669583470765375915802235543722575320\
74435996383338152383470810222808662368068891060991421226638667323295164085984\
56636226409627847545536874791678560514772426976663478858778866753380339150396\
51328425404057559490998437574092274867961572405536717515997722072949461868949\
686306391842707294`400.*^34 - 3.147181813866399649512910964713205677640754431\
95930233719257081426821189257050867121282813321869699184096282123407176739747\
57443959806004719323880456494679408134373500543139971428003417576945127255601\
37434929159022507938247576817486052840068091306713638535894593489535258014551\
81833914758562022889090454921896904743210853565232425021766068264989708263039\
3804486499503540323506547792127811354486711581`400.*^34*I, 
  3.2498415044003551608446730785666349462454783377329317984315939836836182783\
08575113615997592341224446084734568683627716911184758156849314411369825701606\
14767287083344054968689029839679967148056455758421329592435856212082555987795\
78000822139942215714787679750113733037979481705326447727767502558875131463945\
15437908969725955301006096786799829540430385587559507094383843310248430919155\
254947641500089904`400.*^35 + 6.338849844964534589829153657119985002197037790\
01593716340604439881519871252857879865031985346135685927408708146824113667504\
27020583638770863840098015802277656209211146172978580354458380526253162933461\
95319903911680991507339828793144661832904844964012953599856583385914159741311\
24375746531106390960597835016689264454707557917941513363402249574145760709732\
5985486224717358821412154653092611337319798443`400.*^35*I, 
  -1.462430455056336509745551247840962376779267621263436959228044108611882042\
97826883971386304664449649814441922080747731705147881693045639327098494082846\
65947081705157005890559619755289298088347957428084865222520610631558915217309\
49662336441165260048050145179689176925503718555589202740774245281535236963570\
82760065835711408671042593844359413075515615909454668247438626639715143180915\
6111967617582852806`400.*^37 - 1.60002956619641932065708914629746172832349773\
99642067018687731996617478318223383132324584104170128596962194810028237477797\
52334408935518054545899748011732412125519218549918202688416192723192617275870\
82776087256993745461163282184048385808096770212661680549966858192478946623339\
51831451749749621390073757863834934324819790839056350000477113583818078737309\
28711672859196246811798712052415285904595099546`400.*^36*I, 
  1.9950725540925730098217720615224819907746952676366165906697815565269637180\
20193085682168111318439911614719848589334728597581230259980194984560734998809\
83811078337486760477757275780505261403794877684752490904169211594544600934285\
55686168869300091781195447268944712013685445484270778997880077628440412798644\
21947478450455917317551876505843471231988701935996236416932303111515403180446\
945722883254867263`400.*^38 - 2.337160231272149425173627456363432973521789975\
34937926959077263543060565305115526390757562530768177365108370517623255011880\
54827847149349855436123912232740003587377037101045248462461775259729128996684\
70069882005863931810760091695514218184144167220352882032493732784336648830487\
27648307912477387041710171410749844041372036237003328070870091373714544919138\
261178617193457506319740746384674292198774211`400.*^38*I, 
  1.8056128023957436618529415896368631158117510194585732243199423376363298780\
73685103063544557952863090141273195982383129988871704785707476467641288003682\
04258746954889626161048910706373354191065790447139811117898223113629743242390\
32758007946831050714958675154386600658333086285986951202301915071933952231743\
37627620552548326115510742514231237609073392942883871163894058878835652005016\
955020118229029956`400.*^39 + 6.422473165202802349053713506909438025114161963\
58975496873024589454748203579760100557659554286507137534019300777333881579042\
93309353936776932203542217001143561365075852983109382737787508033809164952308\
16343071771978770736988299598967349314505031901159883401289000350131160625850\
60627482853430256049125289589930202375597549912323629379333754580689734039551\
4652900098509213809223138487499294699929679133`400.*^39*I, 
  -1.389927205846932609064166592240785004326381937210199554403180670762151836\
85915413723752896532260071882559995154266647093386277668286754102333094099628\
48916668715380305473269756618406862527837540078523644944557162897132163842429\
97545945957323079216706400884354000112627605582951997487523303788983671018362\
31319477829999761555933119674006219170155561709644643761460259774313632837228\
4473702992325456856`400.*^41 - 4.57693174825752330736754607186297890602740189\
47905150316248718799090084196023042334644161577749642751206276799515415834774\
35223180662466022940240000942568870349231599836660449242280287774420225528544\
19448141206684872793026338566492869642010634058051199116290794336315761492044\
99786692153064494196881546185594541422149270372249808119787089614988424873963\
13123888480049701979200022325326826687809657171`400.*^40*I, 
  2.6268965041601055930323473364653504221333018437181928161847932894722426105\
07941535700286855306461049910808714156799805644063049051876526025272816384556\
12884924342537429920867637504722278828986165136985734692446408657374049637257\
11909216749137115436886932647065682800184630459322824167995369282885010773967\
46242275351635495024843633977075334082773761804095436107343642390571148090869\
77827921451301915`400.*^42 - 2.0308200391701292715838637559284321006717664507\
06555318542787547402294395885658410159487579482813089643573829879443960864907\
41124041999857408414419542933641520920699594414629320007887381790211247603970\
51185513602707254405045982941659974044344542980358964231379790993746792266677\
71106122682528457708785103926963824872684333566463881430036965006924972756508\
865420283322271356618641349144033763292475827`400.*^42*I, 
  5.2063651421951790720415652993435574663761767852929642662101913976517704792\
74467332578606014112983639745687426290199969282593981992656951999209531056016\
08182634286629037100762218678885946016319215484054430485072577821463880848024\
39012122379383798954121909958687022811679797825722913151930532339560005017214\
69799998004393055152561104240636159870298144406343541375832623585348830412629\
966392119634979957`400.*^42 + 7.628330887529077240489937493784333207340562325\
47713104004546813970794688692079612396081544262183758856046201663423670846942\
52545398771083796326568444395218578791307552668364959437287254990054119142657\
25751813409237088220378234514707048882525456340606811983882815560936049263158\
50829405590961022508637421685069575554517283250782628015648222948344520082452\
205475211721669869329245972233256886832386864`400.*^43*I, 
  -1.562310790383450694021385692435006267862048049824319521970397681163115382\
32784117659922454926880827893672348280230012757129274083142452726820452263460\
34250581920953030225173988697615904256117288399996192023646333836726665091223\
47941444185940362416399016271991110781490662185000617744585346142939204113907\
19428861335642479635849590439380368568195641101073933661847104095857147873727\
0361468050954285615`400.*^45 - 9.10727393367284979301270544366270185763115974\
85376259393838531405986896157873725842033482935850277124050352725231536920462\
17220545520589690863217518030988232859211401484366694931389525705519280741854\
25629788883465783079442182485813830902223911162321903608835650596810247946137\
11158081238965336925260631831879751574964954999585798485685038024581801273776\
29024042540121836454692515153327110926308900925`400.*^44*I, 
  3.9220023568271770951662250069430235588236981465931066655263475828702663896\
51169410280151187859440596476934052036601035391527194651996289263796195561951\
14351593805821537650854980674392941610622828476894697490782404768023788037015\
68887232368188266910707868574571876217636031071268398731923144869274131088605\
12194559441700501051465220953423846262240028417907655589165982358592838139229\
7962890456245964`400.*^46 - 1.90791952603502236767728528802443449473246781865\
33838265132999273315924784424946177628541428004679834135686998272966093670144\
22686782881592209867887939766016386600970604820961658724202677384358700928742\
52310520590760575919815226907235319714726892189218568842254047163394632371030\
01032295045894622862637796741388359020207255498651056833899777066498066918797\
26754632511423566651201241966099641256965024`400.*^46*I, 
  -1.527269869356386555409886087386421883940367100037111187337036986043416679\
07380998820290924832641641229207236158664058613311166134277733566687388480580\
53552965840225093740934294229476104998231976929054605723135313237772455622009\
63542729638871523494502915394113988342835796811158418097718521027841403448360\
13821659873859632509435263917313568046285529826885670963367334972966131047096\
7481501757378917219`400.*^47 + 1.06335536738071773053916405876560467593504791\
26347257533235224090477378059810533057059534699180079847749219748248929157432\
93869032427077282341276601808501889727635152323672819293128520592514471069680\
60159956741066763419097663547900505229668774499800397363359230702296472483291\
53531106495218609514463938030027494379980908985839344420399306691083115464957\
27082160502711717799090193819531995118703822684`400.*^48*I, 
  -2.008020623511762163968810129830974610338784108568965423733822707946712104\
48311689469678595897636625925229349482737183800540135968532507889191092893871\
48975919673655559251706256763964621582227177904019100939797681933831342578777\
67885551693930142368281078102548465736468834212086719294228917169309684981090\
02087506848466653788584215922503485288278525955338636401621340799381301105460\
5690946189841508454`400.*^49 - 1.81264750113826470185886595213200488407916587\
06107706821381513198911089967757343899249890563039013246984242667502940391428\
26264598509865676978363246778594795166707398525190603106056946952590194151480\
65478447598642678852636249631149263226629577829731669093844791176454437516227\
14727296513723526749661331732670254307451129466074026812466057563652403730122\
41253685307985650373340783615549948131351856491`400.*^49*I, 
  6.7338097473700398154185203668712695995453369016512613352411691752165817200\
90359879252145715997488165181714425776393037104599174453380799339575698109063\
06757619655976308300600073648309349256421341269426909360704167889712088177689\
39030014705234338453327902203947479008977049807438857633712132597329971033485\
44264142894361817879105474341142355635132190963627485882988245911348961519593\
49752490575688998`400.*^50 - 1.6630263828658420639253172618899307234803040095\
85024394865621104961202872710765819745967260265329411913320699300733362830656\
20839372468083658811500288321294358044878474563188511410610945153334343221912\
95293938086505392569453006106822048946980929912597076694104196448348089345227\
87053405042273641417740703757245256385696573304752381463190045968916025037168\
606168826530398335895782452987755574954396735`400.*^50*I, 
  -6.251664632379062004910697249066525744255081510798100477914688044947972499\
14542351751722088692158811216781437232979931386650569711919627513795168739734\
12105234918932336351083914388876429268843139817502217702407328307848269270212\
48958859822192166493763955953311339957922478977347646622483660889748239537844\
02095001196102251805826762744974141673322405411328314830790365645333973539286\
9382308270245739554`400.*^51 + 1.70762617362038799674858351690438225441428785\
95214609248451591917143606844686087984558500443429730708549482523018301472375\
39334803974886122327674868624742579179117790460075357902347490719996537729937\
03865875965674450000513697440051729340801022098862060811681265000679378860919\
71022272951658478037812158115904957167661100325824786987130508244499615334005\
67617059945407101557894623573694637260613281461`400.*^52*I, 
  -2.842822062754528837803217774163925795008954823082045985312839583226764529\
68052248163143204122875841604943602321363355504866781202798950151686621125131\
43814030277728618520846923655188740373002703379575423570273110241176736242793\
33331541382468686950699341624360808775493253970026786908607327547437747889919\
28189737345863275533296043983306784349803365170705759768857073721355435879507\
9298494886031447565`400.*^53 - 3.92987488580503677748714018687584215189954848\
03230457216029930398878927093493663635677384227845929793454192393294851369232\
38076254637379380869615737158004138078580929196867525122141582191523912871851\
75807421196975479677526344469896251307915012245412393447230888670948101709585\
22255552202965688067913681506645529911237877415041350606197309900265647930607\
3863062458758224491180560098732816420812381656`400.*^53*I, 
  1.3203938678072567095681150712548172993170830982793599918717377607099080026\
49431505721542500481143377082893204556435133841659256434210076241248047639125\
23808113807408315506189677582401968014758194391232555580665938415640960123554\
14520015714647504606241838476665113981520040007649675591247431258567180652412\
68257146100228761613835183863694003930424729933047906780855474951344913336924\
068417338243288158`400.*^55 - 4.261113571263590376706576175209123888764388265\
73360489225987369211944887162225319594439997581558683423482407723673531260745\
16558167507700642911283452180017150367147980356173225102400975558486414240833\
65194219891610168294478666041715384335022835292375091589665065324655444953116\
94135438963751797723929000877136637560697405647945415570447420172225977910576\
6467669710485955563256074395995376813428637423`400.*^53*I, 
  -1.948225205347238163558950403574025516700588508118150400145455095106268126\
64767595516733674350704351267535425469350976184188238052914357693437171779719\
73799971325156631683016469221023738679400699625542619094398860506334775677214\
64493005275967377299157188428432320175654424053178669578267017656469237681513\
09921045761428153559105157202287017764574627669219617632066339530729415200697\
3680687950767381747`400.*^56 + 3.09994708084911043824051023214188164731181826\
26278989349154507988824883860260261990613251327302039732213368448639338021399\
46898804261782623393398689937831344998226811645647063490414778965816476407783\
45708155005440912055831464593028468056523507161623998626251908426372005845780\
43004649274846191041550594727766884536431430796929083353365079351303188040643\
13434398545770877273037641878777230660954750936`400.*^56*I, 
  -4.173709381593563629261161759365474457628723640216783037068748289705622854\
32122737191946444144491952828367146412412489456619658982427900485104078587864\
69870019672892833056003322525359552456878448045281105584686811769476368829227\
46161364888521110572739561779378156645846731833736892964551471828867885920501\
35213575381905679316166668115736028793827287211029681557618245841909299432206\
8424862267907031802`400.*^57 - 9.46481201737338190942531099799866984908821864\
49290737062936983411471380362273320257842924733344539059676538250327059184555\
24874973493417249519397740164820026568983536351928671824883804575349830670496\
66971183553200418470327558438804976342055984855461068776722417600866628424519\
89595549511746341376075781823700286454824496928580052803784954471657941432898\
2471185525541243331595965459349729819815644469`400.*^57*I, 
  2.9274951354898299839563642923696127931824264182332632121865349698810637561\
38039515963933025046798972632868366305045030253974663323381371556453910504699\
64723398773429670726571092730420470207067213379152060478299432660911653459099\
12562997567024772159208696076178632523195552917380739881973807163414180314503\
32248702832119597268718728246887625805574627953966435011333255952998935436944\
892682900011431736`400.*^59 + 5.272610365358972137239355453097682875576135498\
24747502921152009342091231271507477668863674559795911487240043490103338007813\
80362619368792687597634933974358247902487012924142740210670203007639403875607\
09228315101619728169969203960487122414573362417396737985489753898155064694804\
59392452563307069114302600439808640958353711249610979889889760075629527523507\
8707831194027954310118302474778754007720951643`400.*^58*I, 
  -6.077928835234898307574385754337261323634949943452985816084398169009906709\
42619814061346825216277334786407807494348215064375110806089539636977939259194\
31654977213168583269013045474648127273131070888253529873695458254956802430011\
21514073880844734245516028865004086802643454042436017012979927894725387752844\
02071878978675196057117045577199052935477293910575054337813623433029972623497\
4872283047284856996`400.*^60 + 6.23493578905634066246545918999868165872989689\
24962259705047760582977425611850349712929815529007197601746236648785430100251\
60363430605210376894253007098234006019556513190788534402164235047085858945293\
92065983852377290612603287075898264064490296661631818780703645725625975782841\
07520433921904361394392463133158064245317927172587621351168214685820065845364\
33857824654829956229291631079511500009389501649`400.*^60*I, 
  -5.262466533716778050626802242133562537797088027684630664875509473715942645\
62160044225836646902695073912023886726615143676922637388554927757688948608289\
23711830719667579789384502665420656708174905866851923355698611700526224820902\
48274735352452672316424000821799990718919973048674755477075479006527135611737\
75010669006062039999312971715917348652325697652378727308905193371850531338367\
8117457677210179227`400.*^61 - 2.54016668168200279720737684167497312449296742\
98392042638976318026076154462923378992093764379557169319230311761493247064017\
09544404642159194302745623795833156576531446718959694471742053341190127805213\
79633937517092945666198210036806516247718332860273149234343502169863766828194\
65293130386941879590910275769001233613788620766779320049297999562698074486803\
26826977262549167118354393558094315671212264513`400.*^62*I, 
  7.2688168297897084379063676809833257282739481102643697964747670454049710336\
33947577427954689918855541881060911835874468998835594223822290535403667097772\
40966306239077714287347999868054665988181802727520035745373460828914863310234\
07965103859815640049225227632386281495963564369406522666801536825801550449064\
17021863387220542140981129907761502764024401329365178855784634790451518115973\
782151974855534106`400.*^63 + 2.988969961826218383819207727004998698882091282\
29740682198365984960859735689373916936607959557185118368153687876961048230955\
92253102176094506195155866081173518239135208627570466125729562390542176247897\
54032808491713405073553615608890496178191612483761681387393181362244965445233\
59343761297503162101387009925327056145337100753368104734738340296865864874006\
8148806674852354240728061713813577762248316388`400.*^63*I, 
  -2.017765317207997214234595181820250109956283113804235112987248426412676754\
08982857012622716839408753782158160597814382831128675439999242102212513818206\
51121414145305289333645921136013012441747190958874137494621234391037112437365\
59446031535884316223655347275326465976086194032554950516573735839227238585484\
73450965401235386091121846999926026767511292399580367917029421379354280460712\
194212107792654578`400.*^65 + 1.340637395022902527040101209008050615201339823\
79269963409294349919030724494742734284464279208401699748026636206068015662561\
37341506743399177507091905320336689138346840843522157468167370289490355833823\
73737637895566196147769273390654336486877112800019805390973449613955743006354\
36034886018406497699337134675940253098333642928419119003512131434360394970712\
3367317147661340381980892806714111007250936501`400.*^65*I, 
  6.0347452154631069930529472346362481614833052778255579475885223587286374898\
69989522856366597727476742185173476086854073504109814937263021551374602063976\
37240745180633225670856415403756669479253281953159545393118351050174103996255\
75915070225335523350026398894930851604877698511138136388775971998162954806370\
10569350408399131908057891749357825557865055692491720010146587286590336506420\
877029452622314255`400.*^64 - 7.588766977915849355898171852091266058850307544\
91303543819631448090148411520304684964937949722297524220137115673450766697255\
15911526179915608961049633849383868654332951044624592172772312548091039731772\
85605588378234916099939704083119259114412111646972343386829106732514309869638\
00385175958912162467064729043344265210585796261762737644447194662556177533287\
1232961464434901537011803162666613208197840953`400.*^66*I, 
  1.9916486913296267774050190385774895393969347663148296236803259723652150417\
58154494699767169070619443321849559723739700999504972420202031767593885541823\
12033893725748002534092347245788396829568414240095575675831123783686194726791\
74342634678911744933010988312292690973428117067865956928308124954607061532184\
33307045348672743170920109325153336448349547707546778808871445563024130757346\
44119417614026334`400.*^68 + 1.3697323886540513681548610931498502569643162577\
03476921109435333815040147847843521847179701893141336526515892923786031518453\
79357200380537334939541845274795009053127705830828862037377580949671958607951\
00954172654327159461526672645679319286105700183114028863191666391570460894549\
68902524431618367733080921788676400273109892110311281327872476376144299252567\
660178118030703927015471732433587489631204871`400.*^68*I, 
  -7.281303145099990244439846717334368980146735137038891500746713810530989062\
41067076146341740096868477981961220426322071290280055849184558177527317321854\
55697623807528007561441775704120703730457040920339984724450235660710212195334\
54538175629732865272420811339962688408516352924659178871459610794055509201086\
26557138657917236934345926190850786434060721866841072024988683491707202379209\
0658052996142450801`400.*^69 + 2.85676639266609565937177975347354614284848096\
74266329544184741137538588259313976545148298036764417721108684842632020537292\
95755142474250943424975902127703188357088208668239160247801516799811979238882\
66156816697097101650615447154386327311876747523439572553470588142911617936495\
20752391463637950091605652309619011589695122632407543275652134860024607005416\
71181628791613160695665746368037915795490942444`400.*^69*I, 
  5.6317852148135225627672899282027279009897862222381724148784029415950064680\
07642127402664283779673622791255740085588845443086368154143997761878795651634\
04937352558303916490395120489400017194609694161070709033139920573328261613261\
18526738389667303255903489645682513652361215924121316930130423518269104541720\
61208092662599440323080272205284685156354853153965793365322063293451814571134\
787262850498177774`400.*^70 - 2.509188995997241868115850025137820173298821545\
25943584628805749023547204622641220411393553897585947698019191405798731458604\
13502903778576660326044541587224729256562389564062550587527537211958593775466\
97893462063714053179818543401610076851773707935796753829660333224804270590740\
74101657158499914087866403812137911144168711369840572439638047952687040343081\
7568464157066456829409063046587670255735206577`400.*^71*I, 
  5.8870017547238618330049013065681641756679837339631300444244956990959720437\
77361529377101683551788462948034414955357812704964670717503260053125249480815\
23881494108307822173311703540590944440381151090902846954188739728570827662861\
26437950966927601690395932219191345365289025056583082400812501859103850006826\
59159923973919862665682250440099081287845364273358464266113838632662354349708\
497185847272392476`400.*^72 + 6.250951419957022270579005059113560444469381636\
63971095464909303460199988199033296948080448229837650240590436744610993712792\
91973107554556600106356047817610107186577737956685123175934538344957409222714\
88568308753479324248131830790862861765676335926840543566689405468659313861403\
24331648927528290910486590089784671030875599227488663121829094717942685611510\
9830116757686556886927050037037873896049686534`400.*^72*I, 
  -2.873881703631130767046427450658751279329153316553737600083968750038378709\
65641888511916208273792111131221923713154596636128990833590278588361278336189\
58535940242739047069842502969049256394782051577143498509329219778088924521303\
98203360096435132531835113211595082974689848891691008610889017495695417106320\
78655781600057139899059796068720201688278724737431176781250155478913200579671\
5318352207803109588`400.*^74 + 4.65647464928362672460795138084183411730409906\
73105804493506217243542166182702808704398668694941786989896273888580427907022\
49618442436675498131858475717600080574099121257173951840504761479995561497565\
68783483838838557121898303280580590747053838899242064678503978525318219738043\
17206757557044107072376546245355689929706959161744760451050786183566987661163\
30421755766722626990415925608487084773073836632`400.*^73*I, 
  4.2149505879629663640576580100488777702895240384902480401340672415996110938\
86819577342235421911802151040930020680049826915984615768016011238678658709140\
13461493652471417855494401777420528324422212400468381794880730228457672799581\
59712197722308334793146564599330277339547688697445445056616061954757733241919\
99864070293869007249690648437932872880446396398464730564316284062521609809221\
592273875887765269`400.*^75 - 9.091717914673044993428106156533084916122916168\
61489551933750509527317384358566696182021796449195718461390139448704333178786\
73400052701379694296209234045040037367692209015319421589620909255533371989078\
44449511619556287212663633436237639195106196371546709894499568294577637119913\
47725483922814458795784787972004076399064046234516491864356189101415418444082\
1048089648049930217156931882345067966231740035`400.*^75*I, 
  1.8053230552936936059503353231260647357071696610085837097955404795730109407\
01744225141573828915341669782660464632791710158187360940972711716003656806566\
07961804047152203861735601317327118718334608394748793199216987475984359734287\
42263172637722992115230467694314720835473731543776040932009513558480595625186\
83753344967965516613423437168319528834485871327971135929450996732380977250705\
008652696729162892`400.*^77 + 2.999433246592288141147174280525660732673211445\
02819430297245910003977274995098475226477305831967151080718031257295109366153\
82365060757033403442602694538903604812797424316816855565001056911522633789809\
33018408887259388831212486925728076027485163637182758331534178044476688915854\
19477547369900170104835746893093904583029283356185426639712397251932250796462\
013881970562171391445789539938654325398501128`400.*^77*I, 
  -1.239329486949876739564628585718446760060230955910694129619850260913410989\
15486240286817531241359537915879388019079672514755914059012181671661616268306\
64430556281731133485933487127108683307413593922813974874955937362754208646202\
19716980756802575367811436782723103563015417025762834421151522215443849642960\
39008781469103066265122213609398985889854571650274025377157956904333620991330\
7319879503066876584`400.*^79 - 6.58512879376867006231599393872753096013714710\
14764670013329173994413359254675462953437100882394407081479734518310139419337\
80101570437165535332076345989634651522558035276016512571854284653136176841825\
44328522445395305217921551682808484416469291975756508648111311771115649033720\
70199567277683247672445591998881791308019569777087406768052026168799692613488\
42190678422099651308575948291208659229104660798`400.*^77*I, 
  2.6942416641395700512357632644896863671270436597115743385895863384348827484\
72954235564240619848942488355995324148204755517343535631706746509836867695665\
93817085308118311961454336763739436258834017193089857102606351509407795112362\
96456105213297207852335794173566134697420241905063672475851087450046748944476\
34011880857383771354921095512830876537097522833603299522469269344569381980749\
15362374219873753`400.*^80 - 3.5584579642803897686094754798504629529619858314\
41892773090570723424648672891708175860450329082327459540698826194293787666989\
19078454052363157956740138119331505065772075357542092852583173059832553238501\
38930089815745468625902398860869552141036935419245705387657058522343886195575\
53015089965098077954901481572982690698498117302236698450555401346659072539717\
784322110204014103934288628434920838315510903`400.*^80*I, 
  5.2410420469777573514741115219084598317507360487133763621097625561090753230\
07044381145557759615391072182048429732631673295925746931055183992686480288111\
72472678723924245359534619163777613555508584681829374603333397306791651855390\
76573218705169360558377199162143948133179127149926608400492583635381364024502\
99290191753424496885793275380910838429943422158145937230308591514471449737581\
383012668756479918`400.*^81 + 1.541585765255829128665442101395636270538294368\
55874809690587204592679008509434621071791808144402456279083145109030079399706\
66057609899537448509079811674090669703746521605723594822388135577389796874646\
16944898289601748290482749555958995450583800592760029511987557256674870486395\
50787514950953852681358243152720694571413144886598253334981012052390922397439\
5831864025799422629519506672753552594577776161`400.*^82*I, 
  -5.809453996727106545668188943362177206208624131588777630841697557005058021\
30028556153845347484429496077425432834381257519965112680643380059121105099016\
97885954881794970998002047647674742585080077388720884317681629711063442222514\
22631714847154556792428940758759291436244652487352472880785269126411488048130\
80946024089427343041272733307977776788169164614237047559137234958286572187101\
989277441837786835`400.*^83 - 1.591222824039633857181339784913310762057395087\
68962236294968309819788351244712375733053797368219824149440547594196066530460\
30883890753244265029942645387906910106640239246651641199667611309181213701240\
68628214280144666702929001545982063551917209783933741587429504135421526336951\
58830285288530649543258697776109873091641912132503110897188225188705388135709\
3649389944337349107804730172899144249967725213`400.*^83*I, 
  1.7158827932036828098724742626377587935092226486058172999180250345554233750\
68645079116672672305856997999561030335193836554920945919162091936369158203033\
07601634303289613835395664349503338705358938899903394274385346113630056656187\
11696225967088688508073252525154933611936367546387586666179702911632162983645\
60881721557316656809741447838340948846571896863493994740089875443093772377669\
112807488524013279`400.*^85 - 1.469823387050160933205121977961600952313043982\
77138154415493039988561502111375857580299341157491260782866958871330569533484\
63141982902720475396099286847275708213023937931165665316498412453464929159295\
36147229288826044164781759549555955468300255703077996532131540069381791939972\
05427580121831830687464956320006645203799912419637465292344512057311347891742\
0622567097556879552511113774316171479789124919`400.*^85*I, 
  9.6996180454140973588694660817477058847124722705766293111655975080862413714\
55338954836242012506522199203182359946072775360411901911174794081477033452636\
00562700694537444958690801231157457367282290081698237204862164206286803553788\
36092815402170250760201340832598846577801885649992865393645223321541318979267\
78355445379932867329537516012385128033176766426661291822880939917025472093647\
422684376255172776`400.*^85 + 8.535869642852874836104831722508009961707860673\
17012111353932286788697695040318185414381674042903726871270166204755499005462\
09545855675965536927483262639543118236765467962514511220920649318079884952002\
30606788359057640953539689084891567266259113486299293968146245939471637593495\
43908608632259167683553563920324502236903106708445359186302479694034373607044\
9365342015757125508637600913191080453774931737`400.*^86*I, 
  -2.933424774859677596508202382551799865109015850853685783537839960378213832\
00544805623611677094195984767347398971703349188983812957794671594047472082489\
84828853510469265416227326101214941261484865533641055290171572581403478129841\
01537464475815089967090338437314865987142523971698254022726147743707674144916\
73604827880963317029671328712568884805246813335717184404690325263883725463951\
5290914751713418791`400.*^88 - 1.53496869212695230287109820819338398737743409\
49055822676962188140181143449329038453709911370213726839825974675614002785195\
07501867090251518047007930575332646076223447907842271411451489730970907014419\
70044106663593594378378191072289817545174922440976827729183064393962725232214\
08771398697520733136288992517309175621566383580170579337269355781676284474584\
517755496047605895220029637350752680093949105`400.*^88*I, 
  1.1387186203138771187661536999061369509056026285834195511615787868784231912\
26764452680295849672215429817089977847003179982398044247628092499861273157996\
18959235228014789955353469190205206960139103850619228800589387760982447396977\
68976712236852310139252328025457782151389395309773848623490416309773106542673\
91929705685954647768846179937169514384380610466099349354332149284363314933925\
440416075877911044`400.*^90 - 6.124225375366226685877751967189085482025720205\
74099216020819826326836036832404191242916970288234409921621176631223368103349\
98376723809436561366442046497574990417712269718170065445384373413641238376400\
70379842613147099255336513576101610658307188466082152587923620589360434187740\
81987569211017963933404602663032209478171944240081945891687575950519117794553\
8940103393815900492073768134423725883947425683`400.*^89*I, 
  -5.203367869869794844400105664146907124625369099449629896083262141139778463\
38978277763796148060499249656510919477124059013763438923983699312355043451870\
00170002372514584139444286163647819436607689629253506555298674621809963529346\
10052096174718057988317340314224699004225169823055622712913138412643372156785\
33404442333066214150636674746700458443098072999907231806246854094997888159759\
0022817574038275454`400.*^90 + 5.08941481332607299243454058276747418784069885\
45228968312629345775390132444804634319232128028294494477954680135361255242724\
92318101865696523429643415217133598847682501449072274448974357622664356408430\
82738020123964111924579844643029302648958943090853552300383766288855681811118\
30134717662496736918769006289265234043363139090772402826965630095569157583498\
21484586005425414234378658362917871772352741332`400.*^91*I, 
  -1.572028844348643681894409963974941266827042280214781962573286739273495658\
31066594960589182167467116974424895605110206498053251908726043492856098234534\
76717988863818295843045597531086668845593889619713425482255517842681939908644\
25013795070079603115979964087064793490369660855978922952461523584379449631540\
82318967260868990304421684663914718323260195178986390164836388937716227757742\
5106695907157297578`400.*^93 - 1.31672486308072098818666963783766807409383292\
33419839893557850102765132200271953768865651995027934425640963052174020972492\
89841745837513953254860258481546311714637663374128641628420144560266294212390\
78808943376614973911875705764286424228843645522876721682254925119836714145386\
60040939960095198780032564565942482613968093027924550062130829550050615976687\
87036997924687672729997306861867203172372759779`400.*^93*I, 
  8.0050224386787544892725042706582585869338141326742043303050843738691240894\
05612028748135628764036180347592832072156866206150590968921290831522411819078\
34632242166032832727175067817433334189589628300073350177555508815834397194142\
73578188221019382051105252150304925580226253693845165696345781589280147630176\
84940329046693936836964125951998268388978326295215406790865535771461121599353\
667207629741969314`400.*^94 - 2.285727280484892807553034643360671343461036644\
33587551100634642193474823851718049356554026372521826006520599759763392155865\
30836798682937580700103194855472558878334151459024405602034699580318999114443\
17792791332283245271376687564087074697516250684721164214221916372131323188878\
39801073918149868633770824573855500899859288651643146237854084499686803156982\
3253663081040497619761686555166469795664147673`400.*^94*I, 
  -1.067921167510914785537712269148265947513225149288135890671060469242271523\
00673703218068840388036111491836726605652339429124475616002810749204353941294\
85866587754979697723902405959410662575737889640595763057690757127495537246430\
01871375593196801644222620694152693159675796867393199079977959531118438726860\
15492519526122531550620746310882628434268300312668243349715812544922565532102\
0781165109358004532`400.*^96 + 3.25172040746883043460863283292168391543953967\
17083197135741358114310305522348566846189448832702480937765587597490049641374\
93507689483105393969373597990531575789081743636234117739759451322978724681781\
95968214184257096673266548601033952611105043889280011982588405892035433353435\
60525030480631850245154143996673654868292515384642255728031798748517942171655\
19074400301597655009303886527357275224157318773`400.*^96*I, 
  -8.712463179569588670910137752798046256927805185905718352486256417918824643\
35066303070749094206076823754573339473452701631133864702502381311219883477099\
14568911639555343485942865807298611407055798912012193812013809556255441492574\
15017782272034151384326327181723961285968873931061473982623294391710953048267\
74520888794112301722658434754904471843274269556203383470536853631646846882743\
8154429175271499378`400.*^97 - 1.12727921702426915050513696547545110980345499\
21474198915853397060836243326462714885706269272627942832516697200408514630516\
76696819038210322418297051779988047797716816984473015861020095218949646887747\
08763043107066554111380993975694444355958946551145671748666735518600666036731\
72029639203764717045368558733994692865887538485435859831910431054836265562967\
90803948331345795135254900582499654665819487309`400.*^98*I, 
  5.9923463792403190437514981872106906694993211247613362587116368021382887716\
20101749588183143301820867450573725573055299866208706318897510965680008110828\
46775946901252285295556406762576419637342356392091009194903380579519444220358\
38278301947969156104807714350690716515907089535080850920489312638714443173695\
75507690366085193620488248872617039250296801791771372657593761710658386952217\
598517277570066401`400.*^99 - 3.746573618103167989115486269152236377071991594\
95189867857570955891890874213100386952597754170231685969435400921777206373861\
02000925960519208702818191661010739810971896421886729137976125528306537620225\
19070262250812934970605703462850716150756561031736871278720323547021317966386\
56841808690031864400135741747258610226623900272388031678749079444305472852304\
2560203546930535321575831484175901876882409677`400.*^98*I, 
  -1.301654089881113176821968209712420889768911653196949573630427680345773411\
82929456519771850219772751407118499939757373821810004362638689897009820902633\
14230595922410034833692590427321384260040059554778888011531244226022051771711\
01204716419856904962303859455172001285975288676912418090666258106243786572488\
59880992725270249084720374054199887764067807408812335395158256661404640285667\
5134582953876941678`400.*^101 + 2.2056851939890044200591334550903577327996264\
42014334967892732921096138070064074304092834792716977193655420175827913327606\
39966196737659709618959039538212297727837655836765673525345802059717810649670\
68500248114729813621793094559501966503062577330890678409649616900902623816355\
54574699578114959616807719731625125151066278457451491636975063376843480679466\
900875883239552687958508323011706463973843392044`400.*^101*I, 
  -4.729920549048666795079097745277215067896941969219773146055282526627196410\
45216413193131234495930652875684280451058567225795812111584074415770702272451\
48232834143150920327571503220336097893575760308311682982873253718907081001086\
11559380720529610852131625037869761906761334642820592462025936009494086126616\
11978444358257174058331891442507997237658203794071396713538191105558325935070\
0847819813397670569`400.*^102 - 9.9939660341307041491757215598687722468977317\
15290628896710222043502028273538502246093475400440975995991676232362052918964\
46510422465180067235032770101819555562991455498005692441694467503356045409809\
44353024837068042969079004222925285419891891669316354135316942288516105105352\
65620735858291061145813373699165591509547537806782550089460791976646715698107\
504451083576303653526659668371509529546085195814`400.*^102*I, 
  4.7733994538407991321757544369485791062618882656293001929740830157086269327\
90837555978000861298773945259047314245452539930505147174323836252167718112380\
85905399254038199118568591874236181392668401622307762968370054749784903912581\
44351080469745189176383593909436405844396597429629612492206101092625771214515\
20262609657975658236776273971148664334170736288518529898626636482972409460306\
709892035792888572`400.*^104 + 7.39075416091929242197529728668595221266548467\
21686957686917817094528460692527906225013264335700303496204412553162486227604\
51725691238479596994047005034640290283568930088508072020706834897045960220264\
00029358240663500851296843213453429310163281346555393970054390943777144187718\
73423277051076703618968356829419223547433142340298181742695062653828854971592\
89541882538163692190727004999527355287460720946`400.*^103*I, 
  -1.454236982822410469490531434846659440525567516256563302675771414204461174\
14400321563280360991438284767521407336398123813676457111551924214308161491023\
62088360794533484035863184090130088384535261562277366046857565463114282263373\
49749773822264338049386353913043721364914137099601359337217582595134845836527\
70662616359703317308406709272689638387344063024523093004023848406359127133868\
7596718256234709734`400.*^106 + 1.5631879401866666032805641768152191925068129\
60297579396705707528216607559116362311270404571828201486090912907292155172319\
29633567934218089999297682785212073901361760993028191984490345229878643888513\
58630514581904307597382528937110653297565846660924083372345320373907988930847\
60343129940331254809660330706074823213120272335447993887193700884802566305950\
398197469998863383385938639983759286413419116301`400.*^106*I, 
  -2.137070958503091680076325100753244581630043796034327809034212466412234548\
57711021646294458310968664504324191599069395530232175795018131909860618327352\
39599767415351600794138260765494085896236025844643313794041752990714685464834\
53355336784635370481138108570921811220009048675668986731247392313424359200148\
65508715543546637119238531973845119631560539413932722779996074377238205094866\
8716828197634885547`400.*^107 - 9.3047248075978201627497920898157690480565348\
17705049189264179563686029852933397909643200085080460548216322820183800255751\
28049408166043830564103641129857994944121408695295986825940453199642884698844\
57356508063325214648791457107847947765668850284181732395869951087734734196218\
64039185914552354953960753805805687447957233438272820276973046096491031403906\
528781506904851555056926394320528907646031365397`400.*^107*I, 
  4.0259341877033063225426636000483808651607448994325955132836858317754037659\
39050943940349781572415558160655492753215790996256445281750253110074142201140\
04121361566889746500675342748391249911243601795734372137367448218860183510796\
04669294071978691789184906097175030358859145995075183397061690567098918003513\
25010268883948708009739461417633237947611332568826914839852170495770900735205\
457326085889093614`400.*^109 + 1.56153572660674501789977273487310592638754851\
13481005571834232244118565829967360782149949350065476387303053928396889842941\
33861286410853266285952678203670723996495535105248445803134700059235905814166\
56927060996069340429907190993254343549513061032684626054235872374161369273406\
97813186073603503738397616138278712222864945350299912604168684461754788553566\
05849975055741932295714727205681572071929291026`400.*^109*I, 
  -1.624753646608733255442474798968494584331302777912837848445077229851946974\
13958296739004911002320107114042636775859949946649923255034320803253458490044\
32796642762969203094322984484944523288157116370596604173183048363193245977457\
62162393062071787432421281418400533064899625360963468558386357719111594365432\
61280562499339386534546654523263585818078782288488002832460570087654752174513\
483041272647411776`400.*^111 + 1.12349849219991964458569319501060145431308731\
44342902986556969784603743251237559698535943053426668135171761462242188325751\
14769721613030163498307456428556621547753652183612622702657618478350883352358\
04056034707926595071862369013881830715738535030914771909340931349034114242292\
01283610741708929591950485020388214786392388512276790634721875206190672176940\
71581422084492057015775643874219923753785050786`400.*^111*I, 
  -8.367056325659980279295711072874217896297668397489298366177492505533230723\
02422825073685095396607716026501741301435079876079166361449920917424670907300\
76886870234558107615921893669557803018072969426228155512754116464169750945432\
66956614852235474248001576430454712972443889787454859345437668285595371913980\
58467907190358846432010338023145174275553126774867978648422744149452432155790\
5212606156098596315`400.*^110 - 9.1377193600584066463941506596668241470621157\
48110966668964407661349960544348576203714984675739409466427407253185298321809\
62903399138056016034912890078340772646963444432626924438843037212836284809097\
40689109812043091808835092344948763602858099274996491221553143369854367100814\
83413159535456952410415725748284561011647782017250522114854083736679885643060\
440466563527317633534734920607441590610409922659`400.*^112*I, 
  3.5595405118872021778385792212704094488567348174820180957514151720221711286\
92723031163250537635622392903303327552220444411698809617978879828133893212239\
70749121392292572949248860834697790697079871046454988575579437563088090239458\
00176982748633408082143592485715783651718278805723588754665252239701528777265\
84846392531238557734359672191276518662678489980943822493618311439523459440529\
343157265312019325`400.*^114 + 2.36639596523739986146737712040941752610863128\
97184475390461404972726569311568638288401352509141351789910213075789693243666\
04443076035049858655735722801270840542334885244798572306627209369477937423493\
50682655796754561713005727478310579136194077309293128237167018388441700694775\
27654896022707866163587392515805154400295630903548963503145224577121279558965\
36007002714691242942716329243302462884600315473`400.*^114*I, 
  -1.870950383339968812973571050041007970521865399156694816772229723143374698\
81162107469309166199811772218922638492890496522644424437660477928439047961545\
85463590603797448182716557888636483164090762249322902930332498352445519678914\
86614263274398660079215980677934867360084142589211844385361869488088466860152\
51344142494459672852727500980123888571295834100021569888795343892919968968315\
9569167411792209096`400.*^116 + 7.6509530592618492955300061640443507007453836\
33712393539544265543561236584907602534018399765889363035489336004260220575767\
21466896938702747668336558565847646792900570228328321208045960858895121433104\
13086021783192008636286627209645473106820074231261971217854754938108511058328\
77885872517518177110266747248388830526760123612888392206091915965662547518658\
857926634147040595956581471854557814484777446305`400.*^115*I, 
  1.9930600656650619975592964639579853347240045255734735666724352939508435542\
31529336291581235250694386842004740393119243937244590338320934586695685891930\
45066317908905805966558107012304697391678654716908292230842206127539057803822\
42334073044331497581805762217945489827279156705395551300218393342694566335203\
43994228038090927369399028186595226677130942395899031913615587762200043114439\
085547283706116017`400.*^117 - 9.45520850531776715058331230112943125177660473\
60935798582063683025796067734270570028067513290499107872657216273320814848321\
51093858994231335552687321760697005025170034421387514671187709910865437587563\
45703559597117455934504426852027194980539966210246694000017442854338439517260\
90511690113904222038444551567365814216530136973090141134849445893665273810314\
32952493963772788388508633154133670133876066019`400.*^117*I, 
  3.2405494542924525587695711689598360721272631712145880091867359837268792031\
95720062260810069823490608703180486588446934381155379541753020081518130539719\
18061549740803221606597248948618371394885132922076068780585980250675411866518\
36606243446868664526178780330855221100675276868477173711323056224088496035385\
30438722600445818368740675549644491665510699221488332527833440391279846705075\
497831862250787094`400.*^119 + 3.36146981065027415593571561006090907439194966\
51176141893747067873503102178149662380931350095584626214929182074534398904069\
08923384134201212442987355214507385690699370316319310142686940616539129884093\
63867991950869540947552816912477838414174549206649981063136704229541893171591\
66053807901252448138435422620031894498142663421764862109153363630636655700447\
71187529087591604021894896324768344885207037452`400.*^119*I, 
  -2.246845293106795693576566142175645661247838304451507444051675194804959229\
44947327397888057067407621939213027982887627987588904140350648901629848598880\
65401411610162389194902088530759755235896122553167541405032985226367477225201\
27124878930284175448681791979063275136875076732532333669510538458883665418284\
86658693263197838335674699877690612535129039591394641466855056453029431554194\
8056279783545032217`400.*^121 + 3.8820839799518353840346381772153245103103265\
26173604524817488885679696888418029397807787352117671043332071297458802646267\
94891079255228613578808982243338295335746922615345033572701397908777012244058\
54558671226875916807478285244525949478050782730575847526543493998698790306317\
04364144028228553386447180371461956546582525248229940646480695040001522698099\
918360736677288055666402536140536525315512256092`400.*^120*I, 
  4.6388807270102468189163691623485757203583901460699579492217579947781467604\
06292778201295673064154923491552591266815147369971573597754010334746676505473\
66733242834708144590302161906783512514476822587133873928314378736879081714801\
02402815353366702101083166536519526884990577825956712312957440786302875801793\
15663099315709219956159049442353902271862154084946678688590288276369021182780\
987752225263539051`400.*^122 - 1.02515914715448159319734536823829272322762677\
24760666159592726640223352131296645369767160643690558352331378407757355100008\
62746573740847797821885761728869906016315850644703143816879888444478283416175\
85915882256919808515619828952653682871254138648109233304027835743789588241416\
54737896844514887085842729792019582341021362859722987370783399906496480359436\
01146167101411168863177196765363840173216233852`400.*^123*I, 
  2.9318105714253814082317855435465350713420927508777099432324634708377725025\
03547983931682103218106303946912735752780475802351053069456261419086874397003\
67685055991562833142078350323790014547541035015948328211623450031097890294700\
86662690062637081396860814720527679463089364640473698821370409254235730532117\
62796419080706346886372605564584692145340623590738956755112267513814352172930\
16887585748139165`400.*^124 + 4.783955077159782855594382904744510706053388425\
27920390592745252646732850556617612556519495606574222494397460481122060117711\
41307095209054025803144265910998060689453614361791474740509181676710137165712\
62837780208002894213636224218278331932845867267318988466824185151469609271972\
14529945331497446856464023561927869462857653740862532794151711754680609070656\
997783186526321501443902423469323884391535122`400.*^124*I, 
  -2.823665500005132247994323894918711374052756580362677967209952090875257361\
89470289276744529229744383468649112723547140726939295392361194662929426746838\
97549307922044789559336321716499079184672121033696556142053884727995991070758\
98432957306723356169799942004159330802857538652839229941861550873163287026363\
06065890555848435267743167867648369954304221393535262097982654488415682726975\
3288877318658001407`400.*^126 - 1.3075323327904029023838546946980316420536679\
32803317332346410779631464495493170372136740445895012244691031026202084135082\
19981166902328308261187860611544779642130968029851374083567171332164237136918\
61668085701608871358183817867110387253157456459217741118021069304144193527464\
09230036921361865173341959825084509858687537173246111302831380607527763410816\
83851933135897589917618269109945046437164491638`400.*^125*I}}


==> sector_e1_e1bar_99.m <==
{8.24002723302181919020272333167074419567174814047377947436962721002921268294\
46393461356848868836101921724290148208850569657829459516809026610529156658656\
42559678388299055584006235748830885236007156333330893069307194573197066999290\
95449500254854614278318478120122379561227339955807770234147726846574396487228\
10942511466590897296931622991472911536511473692072240505293128867415481256038\
14805729113642323`400., -2.62666212782969680163287944472154263405470864325437\
00876050621316618531299745782979337260236408923992781151814998013341826128376\
23372600507205313292296312502746067239671324084423303499545898250807777828689\
39612225142051066971839862976874066162371455501782193079454929498468430014313\
35794382259837235421304348874539977955998233122114333674627471593114708253648\
70548813418437074158718962219292178996471`400., 
 {35.130127578467632892079020188471062896112676609508222452943040544491581576\
42085393352884310378627456157623009423639510777970376819861086501019120951538\
99821477431663649632752605271618405132238160124086809755923957263211362166610\
67774707952039773271711931217706704431695696956475379984973271976547994088829\
85841732998293144816712688778269428263734591853165053434830511339777984874071\
950267625330395012`400. - 8.7292933975856851981755220838696133469160990698086\
88502462358152528581062888606404487118966765663811115144255520454129235949579\
25200957866877729678459167164768263300790216499510837050709698948803945939368\
93176449024906205063777931409688764738989119621504315289326400409245153395222\
95524093456829007630228811986656774380785167503821435740399110706631511319944\
436211984213220228447082324035556236173745`400.*^-241*I, 
  28.451569361896642544726736706098991139095420970478893753223709751676463363\
50705636749161414715850361420800042662527550828803992080673372509084110050868\
09433917662563432052730015096308674079071395717763985773256895930397376426974\
04071136987854064098341926674928944339066918474080350779111072286973131519567\
50966661735483745213596785368988298750714990412654864818893269326752717365305\
193927682189712066`400. - 1.8032147283453046495657241043775655826190026018481\
52716483261034849355987153594233724986696581618106493633375200062377475021152\
76179667345893866482389671186370438879209785389864492919472597331057143928317\
80841362152962676883001649818892158434237880825359693076860076881640956406180\
10940221054385146059661352273881383739512982822661921948576598029657795519581\
154859334394724569459639370581560430698195`400.*^-237*I, 
  2.0366006732120690858729834585872192745374654316576069841900487595546797181\
15973829608100558951634976591209993271324428057683220277749910529408712788050\
62697231998875469431860459323773096961567894109858763977381465417744256014717\
44140600266954162800772357909973162000731004856271008140900450313600423469554\
46644845461946308023475619242169412357323200181064315215268988256044163760279\
80744056747504364`400. - 4.93892220447867258098533594913709001609688018058017\
85546574057149138553743740615260466884707568440954121021411325894577523086696\
86603991553260582374322011225448903483627798733714110006935664533708004778301\
25758579191552142642582698779459604092011518444721880688520287824942887508055\
60337490765965019909016462728678486095414761875817934583820493760085229057629\
51202388761912058513747518009766274920456`400.*^-234*I, 
  -8.980064454690038841506597881728052075192106164061911955682206154899703179\
37157905176369981308088866581286674807084717231418731247531656823275019853025\
78122252373532717592539466566918148788684722404925408414426342480118155528638\
28592281427842908110755663995918245240889688340477582524890031216370026800950\
30882420874864471973932226894362501371280529387553364253438054635255168534792\
4615728932218279521`400. - 7.808846093054767096186235675706406093062755166093\
38101051912089271036190510432692564034287854962822668175715846477101930629894\
39290191429636672921726073086652515477378931601395533770812447277594703961443\
78306774562271577247420156383291720359142429857827286663288824838104080710564\
00653879881091904629773649846619420123300542411635235651193927723575386969709\
6973401675497383180554796547392816115587642`400.*^-231*I, 
  -8.109580793115643884636235384170598853985986347063122177020186551968522182\
75780223833946588149615138308534955186032740413687144384197909693889462954121\
98423427911393154582513595158264388985502821690349077038074141167469215656894\
53457776913222963254502509102211409700645677246563006923477635292503147687938\
13385702099983214052534215342394102548437743823338756534967679445222437790214\
517075024638177469`400. - 8.0293710987396294424165370345700204384334443477145\
72460469062178271109883932518762632237553282771078275702382056867534067546336\
30917629944723616689836326756177840935432274106618930765399748354657475499121\
14831297788081134649501234423528975424391171058694712266653878847504330989834\
12535693965388835709268953675779067439516457432846635694102762540308022885360\
154875093086988316279624080749713940583456`400.*^-228*I, 
  -5.719844945724386859123842719978670735553389976575301004201051438699995275\
49083986299911048369700394957231247609934988389059934217562629418005406255467\
42605293081830528365320781442625082246589418410007334955290457723335064203275\
97100189260610847898859247339844288516062824068011740288739787893773079876432\
24761206567613440793869745003762899679621184099244523079149900732848670664888\
4657814369881881696`400. - 5.798388023664728441529367809134515535689355451599\
31649829407399027026220969031684071220412776572522974269230024628626198386732\
76211557795187229013339068420616089162268448495599799646069287192292774107648\
99062504130272894139816261607181137486804967673843882831395640947414323937383\
41688568531036852863534532065885146418682722943259866544055392359710942336437\
0709667815781790101546079158922238114957218`400.*^-225*I, 
  -2.499077881070214947274393679203363056437911242332690399203002020811425106\
22912737233025219656796165446411038620255600818363903400548341868591083505935\
70852168842885674295387639398160660614226397156263600613976440082057332443632\
79069030363276541406613276828793193197697454501777319442401280160139350999390\
42945017741475996917117440649648902993316666743951184485797344647280868663994\
2010268252715943283`400. - 3.103786570820907441462389055772334052730160119755\
42086450677614830322926343456604531011911055840802894297978987860817082884471\
33726379757080204270721669913158997966387113606477573998304778477521227389129\
38204095716877870083985468535388290549510277724968577399466600434025321665939\
39783352127324689454408656870183266168332670370685704964864860862854291747842\
0296279947001394654757575424055724781862969`400.*^-222*I, 
  4.3029185379753664729330712857151714204064844739386015467256315577321234365\
38524213965225931336713679283679646114561195914377846072385191425196268740561\
68410931271314027120028582366223616476728437282509520816773001839515138613500\
66918760195306329144366178690735974314772722423022755338597814501627604845454\
65166128706032296489239703974204857156776086102062502183497636806160538752617\
091980442425058873`400. - 1.2817755517182025715776781010501498917407879144175\
50784734718969451130356048292399017487154523070972368712327873366718181204081\
55345419874996078120856384013609385918284869296153899776350707209074336479067\
83734950199389553994584448141832913548536078245662134843944108506133344878068\
53790190950577018353780201865087699834529272568916918216998940091565945145150\
983006738720699824392895285940971791610787`400.*^-219*I, 
  13.604268884286163066956350566126898784062245004894904513229091403374882405\
49218295301809816340889001152952093524919780687387788974854902189606921257604\
31241015376384798793596290011589349637406181461723793779329241368023736951536\
04561414936377250407849751803018606824453325041235724393785256599349865632035\
47649634410102540967475497969270759899905248386339477921724997051020791235669\
997363994469161618`400. - 4.2119739637209484299097098395088869399287573483567\
06183347129227214180859638076411372278111757442443453954812784316263831249595\
27217224994521334788791839916720329091298691191339942505624535904949525798973\
83455359605609828143257578844010235609413716936993890327179867800421865078922\
06908242407129060066990658109090474215770841444521059496499232983082847014421\
469157687328026595117059252446535785465871`400.*^-217*I, 
  24.359622888545560622770750747035543457498066205386625502358314451717394283\
05233534756568531854263115109535721135440112212474372933476942945998512974364\
09072979401696598343027762255357774869530660393942215157568892706492950706863\
56550221793202504310002788666941695489166802371604124118789250485134467602662\
89071504254054979425109469583461254702174928109680515625391480344135997008699\
539864136972499041`400. - 1.1287454344882368392754636531440148590288392870765\
76754710159469319784058962286896329064989440517570385259874017419760835403956\
97820798567242975332364150761094633471551321529779546855575762715137682446834\
44431037570699992792616637056128430245814533451000360646146840914507677168392\
94809992963368795844707396890505681124118800504121159033648460059949746164767\
677534759250429150745800806241025815658692`400.*^-214*I, 
  36.532511850996984358559053779098063511300452557995650561650928738498864634\
94595162555575362079375082774831202611789633698509197711358799752544277063315\
69584338909311594969573955494345988611621426258837075973778039194233788473249\
40297387471340850838029614683784287698616675928224334125583323340399242451833\
71723478215579738411584251782696876380130551956292054584210030879978393376864\
46873276500463242`400. - 2.51684264574518132778065775914858735077747158601006\
17257067116320426902965344868808706690517803751479515205403629679565824964190\
78192830270147141773675675319299907032923395878954030563245907525987540751240\
00011325438443713013141461514802105104598395602711372503197818912223685508245\
41460755965277596643753910014989694402656297049061657430378361122597888062246\
24523507994743462480228919467466044629032`400.*^-212*I, 
  3.9178611636845106433204467355768352829062173373259464874578858675736982554\
32279601551460943989292100670387578148373077225907042387194716057681847933802\
58293256589900368015406305595972685711681031436999877739343805009192874310503\
99333720997744557639954438560321165796973657891582245742727378565635665240469\
56939416058800955522567288815096587280906783161309463070298457777259015619534\
219500466634050059`400. - 4.7480156470972513725693095029095398206730404158043\
94373274657573150990779876708401148675370696232927008859629238606473139803101\
37814169161575128340524766804697523259656798808379866239938206289579936643462\
65703043119159335938640331518899658237427867786336347666734844129264056086282\
92903114989999784873207728050213202274509883283511470521280423298775571509962\
362314099175160915683276572916180068405231`400.*^-210*I, 
  -216.5985170549773745206934299383087238732175236516301058549434564092252791\
23833494467348897657573164319183794203197356860058882424534856186626120144619\
54265971645206094081180008433569043988946114706017645185979264417119843182171\
55881532317587197990112255316550941469815502025011888754747181499980499346938\
34677749768649906201790455642470965743169684528014990372541613467977246482836\
970751996063467696`400. - 7.6857881239433099779590088210303594793475165255903\
29516528192517925648664606683750929432466014064872188187640841021492962397890\
23849987737106171812860433846154960783609128565335324877843944410073192355869\
65478313440140561085632671699485586954875877466133168369958000210677080187500\
74821488913966089899006599361059218253881381656367400068591900516345218744108\
673622749455170187426705909816782859077258`400.*^-208*I, 
  -870.0672175833295811747377318590487736395228371516026905363596717514618881\
72336018204015227568100296136261522841862701403913212195313895116132586952427\
25012399292970686385802939863056600300253492330849623321866546187966433121443\
81529047707941248542382277621843696874341191859588338866052905895021897915772\
98666574219987989554175612969563318094296704398131347765563859603093296218389\
3753441440989249151`400. - 1.080515413334511109277766422701360902281373662841\
23260141012452662697664464894524130738007051679435187183648779508379785529906\
08085568003603191215354542952731651615515106880679047359701362434616897714437\
25252355152782549022443864783762665274688599853917297026061867722979596043059\
28294850946714247125099341013180504839355998059929785258547313515324453416351\
9279703610326469414483829932434158728412639`400.*^-205*I, 
  -2123.221334816572226832119400674136751590337154891704719920855478580189253\
54764645960808301741946981074130583966732690330388685039561415374515827096638\
12922678274642000386390515623150744596561817504989334625183529505491009630051\
09929559023006374137450868271810024198413626460916158577682425292382092236647\
64112147814855621467826434277722028495465114824551733667304496696000197541333\
4749019502255840627`400. - 1.333169929150787925265327053979942869265030381393\
67804674342550007768632735433264063265586193644620188416292603600578891568797\
99784479505578067436163618903047579160739041060326611489340875544497409798720\
30572552724608048338979500399411805542438194972276549171132232806661742596067\
86945832417695482442599481034425966402720623470817093905569928260794562699653\
1778990945428628765857456235343341427903178`400.*^-203*I, 
  -1480.568252553137939796070501975055690252211475129021101105456580000466533\
99676513092550692474294188133249306260664224112221630974241834526916245518875\
50086650213074157262731772347066511921348794062189657845355412230227148281405\
67901029240786878510923016819709526410814838802188418564926670784320784338351\
42988028697660664800363263395035776524061987703334006129370303159646631525649\
5773976000645412831`400. - 1.456899927657106996378682060490152904242764995206\
40884520334236398397259899185867630651088462172164712770397572389299384009905\
53870933205221845583955719709588533710085921309929398326439277220748901483243\
11496089735707177685443380408932004083488027354855575383478598559904608025336\
63403954943770163730473620176840769382647139573722229128567437279829460307723\
9326180118578436675297518500381871670237065`400.*^-201*I, 
  17623.448962384196871506848150941756935054673375383310064304386485474767322\
25441551617543729771148460306567316364227654139049087005177829822483086304923\
05648310431265914150184287885856122155134034027172146851151079467542898494937\
71930894555898793721871874535411661595461605430682425275321818687258048752699\
02675168393406894147598591487187964089324323412535722328363430279823354981862\
723402366790271475`400. - 1.4215887817553452599592391689778988222416968904349\
72328256622756899952631213968093543830781265960845189192355797291144455567385\
32360291462282915809931227414762320485561637642494700637231553656575697325833\
87759228040216692471534129765964849916811609733519374645213266525322100185948\
30010288506674271955864836657026125287828312139215160574117579825279203585331\
194413800099851611992232031069739963444136`400.*^-199*I, 
  113384.24174953907983253345878231585443234330602703273362248683559465120504\
93231798856803650388464408519622579652100556164962249239903470415829217325409\
75764007454944684684517256258438649146575292536948218286357957216659127161957\
49776557870271229250878028688877872203418563817494768332969586404762096116196\
65668488414496696233918020436744609478139794011204688216459330259554940162708\
241576494159223293`400. - 1.2474965676425541602618935954419089899608249819418\
07027943768655804740970497274103604092566883806085568741244891007852250698807\
87365425783270198298589334215498551818187538888138323222916961143966068069297\
37791908768894795992990877178013880411887570878394583915899309114533378835282\
79645800649975814859952690304048664692405320320715806898238669730373463276503\
696588184941880732657341732012581677922357`400.*^-197*I, 
  391998.82042837370356439737513524224271506560641039013394911671534468404667\
51673118948444077085116587088124122745451338496142100836985794446052888463677\
21778535874641597224337031840600981661832608356088406035286883177224393298540\
05310209678576121408222854973665221178939575070265783817703568218156339073432\
80405174389238635192915642931964920300666453365767943884966468888446622507723\
356587781339416055`400. - 9.9087502270772766021536862198779252709301608600199\
93918119813306006186401653836430954881038006410832287019875042304295168018807\
33647014670012757535056816126730494725244398320195126091087550403285760157982\
67277404186380101644286746901766298690019541925919096605813127735222627455062\
52329420664443769952826466553850440104787055864632660583335731976621309875658\
661800979813634598448673575246863138207176`400.*^-196*I, 
  481376.35372841608060660563253375006299512203578370709158534829751780302236\
28517667796399636624102650079253438025708463635749118740692428309659531224032\
44158205454638220508331640976946353056981560814743215561033296347948666403659\
35585831874564515235648752148995982997812116410380781036677971528044612353110\
87257097070052890257079949092132005192889662201302581578704737153867689457641\
461888150849657863`400. - 7.1651699663954553810376862049463931642956913125598\
76042067619904826624009882352150817953385890011766961147724045139369464087764\
71994519541056698364074325958574550852750381025620475133265374599196390063896\
28127976091693982118354199184871865076711842176931128863634333736749788916913\
66537586170534556096778512737687850863323598391139599007210028133846005278441\
256154961456550662240871146374609716890464`400.*^-194*I, 
  -4.387097028893597135602342589760591414969286487292513131796306077348026221\
99012951179169534136518997008443400275353997489523992265315024767406965554607\
48003441945114592633554859820529442784052886872267210548997111687473132279847\
22876092263421903685873733573396549321493480388016169091381970837022292156742\
60100553339062867540437597364378988018924937280380358345587866373072340339904\
0234752520522523627`400.*^6 - 4.741727013265753623821642543187458319057347820\
14835078950537153688506583079301435591712052691510509144379039474148386016767\
08077298733466757046003604250847947846652862584678214234283813052057020271085\
19016275071703924348490125515215130344865567561684523198759211308698899700491\
55860577397130149282457366973151216744674462745947259061243685433199297494927\
5597330160399596427358297802984150225438342439`400.*^-192*I, 
  -3.956659090253202762025166730351424337573418819194934513395457154328591315\
69953005090429474840989924190622850689118391807650957132748982448762566740651\
96208683304364420006751507916853867054551372920322056849959378559387680901269\
88213959820113850115292490713750413165227275873773245092854722748889259538529\
40523799489560747912126747328066705746025583999039455141551675670434689287190\
5700588906488958049`400.*^7 - 2.885466465318919210654695089787982032605514876\
98687359198953571270395963256297660967708982049370742076558492328996369740071\
03384042910078743104331107749910040202650772431508146374261907401504021369850\
49927043052765061112913898793948054305591251771442283267978887165856693256306\
96017823279983712545025327406834599318809885205987701192649650094580729214238\
1789295961830943803827534136014425157611012018`400.*^-190*I, 
  -1.782709414407526138880245196197459559687458884252883626612514554434301335\
11642940978144275160748695511069690305191824545077485041180449874947302322290\
42844562626229255909666080411580209921327893290343567697176831000942672481849\
33635756164622472447231506866697598799680164826934466902408447689241303220142\
61715156937716053549476616359896026231139750163802745090283881280653504280040\
8375718974870857031`400.*^8 - 1.621627956628740293601125286175917139791537183\
58066048163880688647486915512984139045452144650111945665359314541868348815974\
78640113555533877859219150171341350562235134093087053342129708368782075200060\
57479799027440062089671591264077041577797708876936414950817589873855703579023\
26373532430368908006538322646490071191515888569505227642655066051509501666612\
9063530107460508910463998220805424976288584148`400.*^-188*I, 
  -3.129727748547376464492376071367692774945206303617871926667587692602922103\
61025183207222744760375045762363594685209213445885667958662101826296972964959\
98610269734543953626312421498971642731560590603149286635082126809276021331591\
23944481906876718442860166109160270644111132734877152769370047816575541520871\
89227376386515777367757202370161388360817537187655185822607646519680637469392\
5245688610217788866`400.*^8 - 8.450255583434703704749353957158800123728584717\
73801397326500495623000106631134688816318431812674205161174250263792618887570\
74641809768301605964442801852116311796643746441630937647636664354028385649016\
08882428118365828092237083529032990431800748399756299022275208099129179756335\
41109877523332389498811172681912841155212395830084133822846900449515170406174\
6371041248995480970929954814868913795640350034`400.*^-187*I, 
  2.5735513400107197862325713333717082560722573081447658635329204536357302121\
57467521437039421254490719079754638754832190597129342104126414109950296310074\
59325342243318763826094950527177776599849023825470851032256106968264171776398\
78158150206043350853869180801904799220609658795782001729889565057256325979500\
50323686830106736685113362253639792109979735066443281676500947329484527412109\
074247797381004955`400.*^9 - 4.0978842911610270668262163920797550690409728136\
58524596061665626545520670038008113381237450820037653816574395860769394225006\
12281582296361164509156940359596323958560592158006144898330763515946824942200\
31555163232118074694583599812183832778634255866450016997337112001990098294789\
87542881749336944239624470721249053826123861771711409853251572622916063309959\
472375172503970360976049745846627145313418431`400.*^-185*I, 
  3.0272079506861860517337266799943573066064695266247541881771782914914752993\
22255401691771348513180394768706517835835121641453293066360943440769365229051\
08587835069653022741716294816480913998695245459000330541553270298923493636956\
72265914330828441620770496649547096148787499519237313300939005491263842399428\
20515007083252208958625079687462846303301357501839954074461840537376870379906\
400407769154261429`400.*^10 - 1.855600151477091763537200046257140129181344374\
95678411606895657239131941871451206418017676218880891532438341798272388142085\
81919972037721728560072320282435612598618075854487591243104519948259498612022\
40853348931768431114576627850579321192637972376771103600274080109848846448548\
05651887942486190884725746225579999589688770371073179793494546353005755373570\
6137800126655821842080717080963324046210135814`400.*^-183*I, 
  1.6871500051107765117801809408210056558639646628085308450987488049112543855\
06259779206342653527240711449151786803068808022001650599617862497195652037374\
50262107052218065314213196405205003365957171726337100826748416028038450309499\
07405537162738106673874282934687503331347360625489040483938670160238337011970\
99732995528473699427475046734395235455669524870944260600326137799413312251406\
836227380095477235`400.*^11 - 7.870401607910490916799079761103337980127527919\
72976987286536238477736393374425908478313052235423802200633757962893594745564\
84609113516701804816690561454428501889568037505564245350212267442180896917756\
44909247111892591004368165155629672110879608473691091542070697132246789802475\
85487777780336082153121848278592248446568249315364386997583174693587569974829\
7047388456146521644127436174938304986163179964`400.*^-182*I, 
  3.8636760892681085016360670044190238303842904343518754411086887220629413293\
75860213309624016072655889989533646457360030558174916753771700054951197088441\
42849298038818140294906843487787004517491444856841347406136012711232919621449\
99773590851764658424412244990155765048054126138207023832036214754686251658674\
73891317567407458158869171798387073443757353211515173011806395804849990232583\
171989913891283236`400.*^11 - 3.135818631088292263900281358298479111613459679\
64264633901371897949811631737521004195934243580522070199749301975616000127055\
86383583935466456894247964009679267065501920245373389393274620505910869562641\
33526555991051070795977363861107649711811981880666256618559283893597986388200\
15571710708790434194458101111936419720639872194665137268460561627356947054324\
2447762236488274550982787184727430800918555463`400.*^-180*I, 
  -3.038703019020972163403942107876934736244896158964881885042531371316693589\
49555951674631815560859307830250315186778700218859041220222466912810866783885\
19916375371417334761717838945201979551221485246569338507033731898984036649610\
37758196949043426592097774129731813517590615137024933732777757585496084267610\
51132523663173425274833448976056796237492930538090983050481858172635370197972\
0820375701705113801`400.*^12 - 1.17682286030060626604066478105037990801372902\
12743380059591540693914828753510669092798711851672381506388564640892932175410\
58362568627437199725525277950473189855387298971356490013489342373592070816056\
07912725048193644929722389035765552269085430025514639223279381945192039847545\
91888626508880623228259857228318359167822761653446674794460341113119639033411\
51582516857707665474780434772724822174421601306`400.*^-178*I, 
  -4.457954877565576286279215660000939737752447607884133753703563748991936839\
19862215533042220906192986560034086154635017956131957934742794131782169806113\
13917441078024747986329843558422190082931212692347288740143773950387828211146\
35730835815461275342823264263872871156003249934932504070621736277155047690396\
51051396405751985064536695059824478304690148768966471573035814077221528478226\
5677845630282996245`400.*^13 - 4.17024356520557926579269648405201868016462729\
31749963802814433183097374954146150698505109787870696904728122123182259435961\
53549115147210406255869729124119298137077236950924091904603499440624662698744\
55498963192208548424662252268888479550231244983899500802669340621571684529641\
20169877288374776097898140957732847202662303854833882371160859546362822431483\
72446940191284828109740433290908404123110660023`400.*^-177*I, 
  -2.964573031983960899943837421112851407317072501283229977840908906172866037\
14130491665258965388133731741471271062986604259398312408761818452708748648604\
83697119110581439384042999757732014863233125535943223142409712096159390867075\
47343140485778907064773944086368820015152097166362951863786613162265065308239\
56013443359665681533559858404218762927818478698117448777234315092053695527463\
2810928742271158134`400.*^14 - 1.39866273614612145406147096923994140994040066\
99170726499110227051289109929833209155009479132603069736483725286435518442263\
66530229558756737451074793406659645664394882183420463780548231519216183681527\
78804571805845250093186721082456115963409569557693498771635219130108404367930\
61643701961347331870856903096595529887792603986395951502743046921735866112844\
10933131626940708531089321694480306643177205926`400.*^-175*I, 
  -8.377924810831503407237799622279481050947584138649099926077945236029232621\
05423491868698680183807313445498578573518775529574485056230472431970433607292\
44619335975132252032793004425561457703576343329608887349091252326735677798876\
99377089460462073445404520939633426514872423438272583115115752728261252989601\
62150006843352170287389533942314025969142309428271062658228319214452479335339\
1373863315962036018`400.*^14 - 4.44949409292118803388002898839071065496209301\
20906553907659061346963815464487839274216656170489475233646579859237735741364\
21170847114586353804337045860405416952947666178940526372307336155259933776661\
37931671223333700044957098371616063258301112986025528288892398938775367752829\
13905970462337562007626677445340576495253003807268678826130634505960091905059\
70006486554754184236124177215906474116647775707`400.*^-174*I, 
  6.4991398175105515526754224147742192843284205644034506406456791562757409106\
11031881392380865803670277908694006656644779802171654175168272444784691759687\
56380608943378450410833075061929668210381049679150985742163393797488886064388\
46789435040892894856825709826741948413702994758826903007941803922062801009934\
32136842397790615962980961289005745169025942625274549822199575178449639993443\
69040366021656164`400.*^15 - 1.3453604490679745046440200662884581822487826712\
76651416449159550815197592537995521937729685251748345504131986801095390581633\
99174179396336293343430534169731780456606763714253048516458014036018739919983\
25628790388241516749236550428329004312949847467368095993184192550200040369966\
66843542538770822443882918351582563751510099619363362948752052273847417509495\
686800935768001503400753810362219295355654453`400.*^-172*I, 
  1.1513839946099642611088803280754790974294235705641232696173417667825674812\
23508881605566953315483844927047376629288145363490344365620199009987264729039\
40665306896664884520708012404778104656755110121155547113150011140834792513155\
35283425994628983895627401346321363288266856076717750198742496569647418485644\
52269439621959146403382656735706160428303496595440082844535271957407661763683\
320291376485115731`400.*^17 - 3.873701606716390883065629577870450203788988773\
39139073144992437534991758533570784854704125383006349074682370919106288984642\
10368874210405875343927526020187342128036070243881830946402890322140073002900\
19015632772169796581930806960624030669247778867520455277141703313956323986540\
05423332382764415280607199152544326411775634382629689068815775299573244644970\
1492489786393025557082101978416408175262885223`400.*^-171*I, 
  8.9003369363387982569428666960425612399983124545439324121389826458249341045\
47236744153841765727406716695185242235610346819287243879509014777787225515602\
51952781592201375874416469530409860055085499206079942032655699478318873452315\
60774243607217899968415952720768415811369864630755200989115231816898905656288\
58946454602400716593820408670292537593999311804219463230597845662722054864910\
527128578202085461`400.*^17 - 1.064024482971467039194478029952689164011153764\
60848440604533665813160008673577961721802927063955836644835735365297496709970\
89891380249828200053439598967835955033941116716284156080470166661219811304640\
06818867270408003629130525359843941765503627077656798538945086760352280625354\
45748524509324650341322311756305612619734284178337707194606394704930061989439\
6721835297747691674228602923096628822016818524`400.*^-169*I, 
  2.9889011856019880309587809164130410684565603826271401931658154500588808418\
80673845644456432679069808244618908896121414057911995240548213509366558758760\
34828840443043127618040958934827220669802249853058093102908217877342622357501\
53337332014112926427774502106442314639786629682207469200878328812061287218799\
21405728444325206421933669878476772577764890509816218932000565394622304330569\
585958151077290151`400.*^18 - 2.792845975049306240878805284231113474007144815\
41288229740297797720101061285173969535013027064562392848951070036672856978360\
79347329531520664097225744727551605347486055837428599077323768395831140031195\
71379737799761445476363505363687672892689641657908185162364989989044475678217\
87716436096280502464790334207528627396826162388981742054534895798421238723330\
2396931972817652840196160307003235372263263544`400.*^-168*I, 
  -2.332881041406426046923528845331031832774970210285538226454831602091340808\
78880672001797848508330850966008520699466420550855786839997551690700820628571\
95240425031608133302401991205848550381308381939285349747086849575035452682175\
68774584363725003164632955627987383900328137652327429257700755152142594287471\
50014371840857229165303008728046878155889060789111104973085726155186192606810\
7593297181832799696`400.*^19 - 7.01619095946021849970558941699918939304197062\
14774583798845680089239320423959971236275794832837849257263907313591757930506\
72679209767348058719810903815666669723541186461726735264079760984753525584300\
24037000865039537404055149144874185184721039256450639904152802363555026688879\
70156640192666967554937558198824976589644475065347502903658081887822948992761\
13481057772089582756880672004715719704130802082`400.*^-167*I, 
  -4.864654688566545455671494726260953473470908649402522590087982764918699889\
03529394820800517732796574245119363488186555438880673534760298460044408169246\
73140280822310142106379959254559090969760407562243215238483253848416995271277\
99922212301789953405254533671875064209629828608170221813023244608045601656081\
86866786457530873179067781390319825410574370722422830748510928541284258998465\
8054100008485219479`400.*^20 - 1.68952461050420095652333937229046173844605935\
21596252019008912582049300461228111586165257313144650964365435581761006864147\
42641633091999530682189201289520514260114083024372272605515076577882767634772\
17239204557512240942648285531755421035172082118117249938027342857647875897800\
39490333448646995241178289293507020779477983372790906245347257491130148041901\
25522793777021131895016845875692696383451456836`400.*^-165*I, 
  -4.284770389801401650365434000035386395108030841907170134313394861628414035\
97129461499684287720432376566967537572864385907205115137389725512007386063291\
98063114717805598692730308592364959960722845379365127638358137887177775257306\
03334474373028059520062093996959278370958739416033288489319980358378962213414\
10336288098200646239797197497800805258069194213426107018198217916220406449508\
5469634897261961269`400.*^21 - 3.90525600405043957048928496451913125846289222\
70082402926577931245322348967804064033158840519242051191687203111416031684919\
83400553733423110617682064981813934954838932789759434538253246463880106001798\
96031539211101259237661731611075274774517305900362066879453178164227805318734\
94050582785929697001188112309976297556091624666949296839056540926644337309050\
20893158632546635493916822928949452867221842416`400.*^-164*I, 
  -1.663526023620201984586477939256606332161380340132341010102574566668708771\
47493384620084930926878697550178540001925470100686584990575542894467632771139\
65622779555725516711401225161326828321096863471919409376060145290205850056669\
41440749767614529905911287283475675180709389452110192735845228925919472072838\
36977917364505825443827203702177697809543620335551315837088863474103867833533\
0634519978469522765`400.*^22 - 8.67632340136208511529024200454990640338434564\
95716961461995146052920700828024075650051423519815462969896046946301004483840\
67746410150698736971224018680243406681942895966361720614973396381909022159564\
01262240008382741021892891491245421598661890715193432546170532787585864017014\
82881499424273526558626625262970074956027631142009692049490111715191558881626\
08140378908953237911461329886221421784419053621`400.*^-163*I, 
  1.3256447063711493344717765210829646043899399552256554933803273052985709392\
96848216870308449807641899218127705696410479434485024382091791366016742219730\
60211599058854999847910789452349129966238448502218091633645491884974771852705\
93418728197928615149825945686807014060693660540425273888464981974611028463848\
64308390590915440377469801934802730346255454407911836693490591334240379712901\
472086399854177439`400.*^23 - 1.855116681440076517851800342905185151455388128\
23033982450580935847611306850325863725864959399037076831958495242117675003918\
31313431162691896568407315046226086595692065047007846892969807672232130606097\
06650794211218233152647871353737684134195412205249713857286959910489880989507\
90498170006531064625966026089597249343393753475477446683465784696231774991507\
3791220521462695103695168161556033178030271326`400.*^-161*I, 
  3.1850212791523546468672770689290815301266850735893172506355977026196426215\
63921073339486027858404267446905568996231029709630090843922343037763559501393\
23293431048558848890483000090917917534359278035068695176388568443794883601144\
78027624936107170397255745642090176886417162121103347019811897688336386049093\
12601214366340669214827146405068320617160985697502727192083363980341644980864\
09254143203242381`400.*^24 - 3.8218615226008462004293210729036011665814619566\
90574539599081536189097347876599513553225319515873522092368449386603268188655\
19234704513748274798033322763401345911183306012507244592306920304872653179257\
95216540141590218768144709039544694269653015787561433322329114481521888204757\
27098768135239655257999488836974459071343405588853412173348723011626867967695\
544450560691296390872359844096438635886569297`400.*^-160*I, 
  3.1463161652162865859135490803689878787121261757587098507563847628640513682\
05397864560404283070543542583191564861904158448139808617977120332180995340199\
77382920342196479887413033090797040668843671934281564169309831004615638048965\
59622980333076999255054081054896827765612301602068363570470428550950392307972\
12531757210111097692011532955438755100927954332165039246045904243301010138298\
6373308504779029`400.*^25 - 7.59519201417905467566137855902354054786674974108\
42413592342448523340064525103290503800941651417489331293300008481509061998039\
53630111830327874126373366498696071451357755705495206818817367500477585062906\
93294621099811695226200290369811253087172608210489521718305077331531650453284\
34388779795805083148499838804016372086028014724382312119564233943886069842203\
44060399843792172520708730812716246175471684`400.*^-159*I, 
  1.3829158041904831760894064274485215140657548806814819231801154459399534546\
66226624560846183157434523031397368315443489112205526524848256328122835988780\
02051475428102473587420505131201005251942270507329571498522352566430376143318\
84474026429764770986352493268514451960438211881665677069286362615385086516120\
02719506773354286510358593153264648671985475740549427760291936172773972043008\
533546755642349889`400.*^26 - 1.457569702178948039639861568296919974332326052\
14014605218126597081856816596187647832053289670939204803089120751586200933105\
06638436443802069872959043012078205427904881036705197444874776067761593720306\
14060692529871858847924581778425489618174688743522659249821007761032336437286\
06653659471115616803699275424898730186917113497378013290845050071897832624499\
7178601068373480363815379359828190247532355678`400.*^-157*I, 
  -1.138396723580665688695829944962082327963852651826875985003944750203545778\
61849581112044684135511785494470835774545411443787321610078658206873694772346\
31995488750680575883625339848142301695558574632719035381528280280976338314605\
00905725795564018902952285487233646865136269927577509870487030625033152827535\
26112483123866996809142687394098753026917161230763079626402970819330181863551\
6087415346014458422`400.*^27 - 2.70389507479277397310324728108009185462869619\
64580571238671739784516191778496735215880193618610643769694565941225031861592\
36609093956170390651958744491260104585543590266496929475216880858135798028808\
69785534218643045683678191954351608917635150184806524937905362825318216349160\
67776504710505170142050997106104363082523526670949374735483853129874354347425\
51649773255850690407072160540230410055365603826`400.*^-156*I, 
  -3.094361720854447608384238673819516003699735597832697153270964601759326968\
25090520365845664201636047318607154715503745848832765792933894819702537832800\
92819229339849005849307001374569266984796385418282329382657599830515620785475\
24901684744789111307145413781367192158942690553056120764162613490087754222101\
07107671480668803295223963929394600196012974767656500611747826025179152319396\
8940870145812426411`400.*^28 - 4.85334855555973206998052927858556491560811132\
21066481610588951451594467639640502821257954703970186064574627236324209375666\
28867371557266538655168632046768430486858976242815279211749816500763460382922\
14271065817944849605404573982407346718761932843090080576460779703296935809358\
80995913638833060223595676090334661933533243353026803325508902088646287264233\
6495945983159264491910160950109639130176648425`400.*^-155*I, 
  -3.384322671338412241503115837170963481923956074195123365562405836400732853\
75819904441334408104737533654912919047785499088167865878561071773639361437359\
30054802152626009116573899391991104491308805515819344200025625117083332999180\
19328591223888760566178899329143832934712665548177368393058990158841808179147\
66474624083314001539004035294791707598416013144437359422546436474688998926231\
2614918543992663139`400.*^29 - 8.43694034457120153780464310987783261067861761\
30079341340574091837556880638129122563831880181214670533671133012282955043782\
76485828223916542001552894628612079944568233443236224498130164232031148577272\
36578025119121752359191867831414697379295254625471091726603482971343537927609\
08925651763997511943059914261892105231729292213761223853815801103271220160357\
78248993614446095572554447131230736874037611785`400.*^-154*I, 
  -1.656347604238610980963913666553536198813420851796317935196261329832060134\
73400342123163373662847059275199324189961078538442598587288660868249331170645\
26884028775802342375038074172324212036056064643834977613895613333550736056184\
91878049849689620444960595068956282936128688842979240743516385394715197869160\
40527673061502412997481570648911162511960117816940056147797537256400616039133\
3323155160826570543`400.*^30 - 1.42167992004992766086721494180724743406517172\
31661144276813277871922604986438927243967134588342162641836140238872380810500\
02592902648153884394681346045527401365557315794295823906828442298652190630255\
74555055520865448357196236463592847346368454386552861522114624370370471695659\
85705410044911878924316109680432228610571778752887392985039125339644136183259\
2678318827844681694614824560096774579210866151`400.*^-152*I, 
  1.4224001750863518667523747131398223789333839754486407907352338345337592546\
53251113804848621146063606656989168067213914191627771418943379635123336761949\
02630868621960341718840235498602383283090549802229171270301452279009005042168\
53503987314646229131327785938993467717149492716574488327679086075925875568687\
78140292721508835341585239425315891868998649592122324623467966778206109972342\
955279231067760066`400.*^31 - 2.324104017014450996710002974681222789636386117\
58941956371146318437083163343799831757572043043284928103716297217367267011824\
33249830374231838518807572909263026986648458226801203257034560856158439082206\
98032920399966370898877855184233421002872457877454022187061131550635779038899\
78656105202455426223393322430319071354686837906513823806985069340867028422003\
0530036607987970273124812271851252970139742755`400.*^-151*I, 
  4.3052743251627568646769475124306286669688987366434174867586354733509013120\
33361844705444756596937758763006503816601437060540342948647543510723707106676\
75055842629601019069872956165003389457754266123569177652107420502193968542477\
36187900151651030649082216889493819598095454973607928218971479983745278297531\
91179523370952664401546650114533124540390182531323482716301489051158318916352\
736196152920968534`400.*^32 - 3.688865658613582098365637524705536053249980756\
28999493422136640415657477941121511038004718876009668971167916647368351996138\
76473384544124098222663914202563528219313578799336806486868563160967414803928\
82955038377029375945366985442284924577476507781235344648975192322970158403634\
55651058418250822457833818274104370889630943507391156482406992645937888362549\
8783667378649820791578355304019598086744034252`400.*^-150*I, 
  5.1576097958481331613250999496251877564925394155421936297091335473171194825\
38824363430099645268091036566826646186413650690330219034790168623797681262071\
55018885253413222796471925062856329610011833691892891827115097444796338332245\
81903194254927744564875323572746833173635538370463356181405693304671749020433\
52016570341518822510988136229992372586461775406676148187151665283113514971067\
300179932294451366`400.*^33 - 5.689112272974221110279671677678748680900342194\
51583021448650396795337864662949863922856904769559577108414112218732564755849\
21634882694396659773477161102387170733278083236309051073031060736844754475788\
20150981319089257148393053730594656896886190980850673459817387593626125314665\
75436320396169094079662368326192921604970788661974836679690596772879434765209\
3006410729670870465809076878203541133579047736`400.*^-149*I, 
  2.7729692117899287055707111061628511542532752255742219898763152079680688590\
91473133873757147887149567380114688975118748998579158128932963786169595454703\
05855352311151856822810811796883065324466754910551510462739627487797215343857\
24841185846949959475154811891019817933740941842081202803969610955910370821706\
95239032319117080152735754785932506462434904399985315978140147328493660569298\
535984728955674323`400.*^34 - 8.531522331376964994397850647143191934486353001\
41709274755607244490243059003343518930549551118095328557967859362535828001087\
53577476225506624777996227485768275795477442358228611434326326407228075632191\
75289043529722787608880609877045799110727086164493176622645543887499527064233\
56164760366269166450284639299892512679672731308149315395402872380052047905155\
6236784938076478812832351920690113254482476891`400.*^-148*I, 
  -2.505395253511393178744585058314230720686326136013692341461075664037170679\
78699836753508765420935164836033826507830066228045258843037838792357784459115\
25031135383704066775638483571960218777716623823360213897079982406168707847548\
51190166493827640259861107293760010495732631726531022410566960686358035885467\
33810511782255723167903103702941966243838241362092757810040442380202286772962\
9722451398747871875`400.*^35 - 1.24491849162405035030417757638201426118838488\
93504526191607714336579194789628737485765611873436792369847838924129940730076\
36576837472239869765117754302845631505002875619075380692955815863256647687223\
47671932526029145786590805161608012032755538670187399351295907379660888861689\
29902595446347119532042748430168152174567442409719483418390371585810883889716\
52845484105613665203703398156467949226720626782`400.*^-146*I, 
  -8.327698920925142912910549355267633037687444314696611250587700528140630620\
47029235720786751079817835776378659505786180613068455023718345888269193502782\
50318596164167657226390933479581909680248505975783475719437739479512495849680\
14530038943923770818811183361280887273115278011774404911767902992994899752628\
85629779594274128839834627027156999855989526465758236484947270704168005880216\
4409326729628031962`400.*^36 - 1.76879093127912640608853870528915692270505419\
57885529456497141060725267597951702643554521043607127626880427429930237247786\
46875435840424435717748051088501337606630966088621132959103923920714333115831\
44188784304443439583486688998829112423766886742518281004166126843242660523132\
70953534691403337678356152421180268273667417133587420965617878241894969516853\
83267018519457528526163177494499713860008077448`400.*^-145*I, 
  -1.082865586603247795554156605321524410303453260565072255498214681392486728\
66676760323865602634303384174825272858970155700425588898595432628189774322162\
02603046293821590773763104808723332539149355757783554458310076417297307391150\
90716434716668980584462271604966712066712372973422082989209979207638407996345\
26763322374780057620498106208517476727040454151625645364732795361640334997385\
8003032155952747122`400.*^38 - 2.44855427293501589466413829511927230322282321\
11990343812025547516383343603372180611827503048313593825278224356364500890977\
85635857991603631634781397874220948001420982687675500093537237726382926261278\
30684647631734116315127285740381934315346792124336253720874130055631314353023\
92530501402686901604157885300968844028313636872990222691431184102935935080105\
86727290621592407506158871257461063253187483369`400.*^-144*I, 
  -6.323980163883037837719333826407760563320586053938129556265025179893595853\
78114287377124997253772217737702568942198267798026060590372595462068702297780\
49151363206105347413394522350575922086785692533518946593982004919680871083668\
03837421211060601253366881906054436407347711755202486185725439271387756722787\
23981988812099342003577518104938708981535039225477853131175167629628053057539\
4066317324051918041`400.*^38 - 3.30449711334433048944165873020463430077337555\
95347251060869250491001105898518122121188215310477722582016954051759866878354\
84529630598768632241136534553770415272132038842123235786634539480294117053054\
09464237417087449269202755867647529450731873423296011966466264082215443007000\
06885237060446695098381505522506282059866394796945990845613540251828698806121\
42935540972116845376999961749039054868090042962`400.*^-143*I, 
  6.0563362145250405051149963292169835499046979693611009562748553140207998474\
27498313496465930812910435657069601926055699611432354103731938588597898014701\
06461119378507404853089203132720204746958019694788277637559526635236185422180\
14779265628820744892321737710653816305765682058541797345209770071955847597233\
78798677040668789287337143696265297135888139654152697526414078335602090512472\
066618372990070989`400.*^39 - 4.350279564908626300716507757144754913344626458\
84492918940733836006185214102069012005689205030175017730933637800844424700940\
65305280741539161032965532499845266048833385525200458420958840125921863619194\
63866993000728271866975147618496722080087840046338501388764507944407383025167\
90228202066100660765982788414661819805313480832384116909951662938616197818307\
2926701566739913899173838780118591004743936131`400.*^-142*I, 
  2.1838883066007950844818811168900545972407389271322696462175685183177340202\
82224572200942770823484400402411510302399957294789987032714755765971817570828\
76208562536045544260091442233507606571436761654752128802607339246699956986616\
66064691541878030856579506170365084146271409250944506923418153110489315431675\
14743120930090700187604172777948536284073438078529945238478686912164655892088\
50837561784802211`400.*^41 - 5.5896991126004334207415485853360461729595795299\
42871626940200517458962916990166730918898336145245770193078641332396490185740\
94349844257951067153302540865270098244957793802809535324869808973495019861790\
47390294276391653510964228293348263601595074227137955381876712911306740610512\
92267360859597409804150701179495208709056848691227157068316712922043615503254\
097665170654139246311210483721535346668266371`400.*^-141*I, 
  3.0584403024583309099847973506496397126208649136116730330285374502594351715\
39654811665740294740838495504116641680278149155959227713716874960174984243647\
61586815979163519711464024403499054326221149121403970132158374639003366368202\
01411218402802170643821643672317214634905693466754073306958794203921682300750\
97252716295607903891193655628222734473870946465330566359796791706888244085130\
844315206421061118`400.*^42 - 7.013788254218990362360510371322019353687734460\
79459382139178483393947818348366608679221856787843547476662406011564486945379\
40743834922927239500748506323423367726404514301113973706006184475269387027769\
40415509000698976310551875259436055350357065826323628996184687311140278342176\
27661394931966675648262505286855116157864011256438517249247756122989673323997\
1129907654655112100958088605051123365954109631`400.*^-140*I, 
  1.9216098031109428998802894358011964545925515497184212992371092744391267750\
01846491608328008668331162837667123625637827850064813079943979279725245391911\
12078675819855727526541937331097768965324752955149963962622643560443207506064\
01582070740688372050125898331655613671258707280905889637850012322620918230285\
97365524944011768573303939353462274407365132905791721561283366324268201438951\
604230831246563503`400.*^43 - 8.598723759290703214338295098959604745906587179\
42784958533449413242806013715848190652625126337486487694863446966795829784802\
70097335356384049410327719521141209212532893493779008090749366653618926079327\
88796890429788935654997472507158275115197805416028013782650591142835603222882\
00616001315192278501530464454156011705593736567896193989517846488394539646059\
5425396545429081413144466645242459428886521535`400.*^-139*I, 
  -1.963413883485130051314372696083975576053698950064289475575834537421645140\
51316828817364436721767952159124258952037299661042268214943594225852413789681\
73180520868936875395604498889871859715811830215996555978805227120702585229367\
57220053671792024229433446971112595884527536892792989071782969711601415538450\
03910057046842469125002441233237604930991059964850444521563725670826024296850\
5454375225501626034`400.*^44 - 1.03049959926808813666907615984911247591906551\
11259759972500888123768850220444444375069602806866927716754311414397160484598\
09278479633730288623799603839340736420292569889916311936030451594190703678292\
75901221382620048136851556106611276398370139031649325795024084007799732405234\
03146922670401453475005500667837639861205500510670865758842253701081607287660\
05050095569837712543867547226353951685893705636`400.*^-137*I, 
  -7.598856383288334775324097294180250479451628106699838215086844666681193488\
85756404119177128970075800557015112373117920414470407359991412737230073120677\
70256053548625745912611592875494504504524493028188065478820012677787480779572\
56312317400549227205639456381033147251437550855177324519821928701462278064638\
38353060531137465645923189746223301695625706271777029578383061153505391641230\
1157782557662258359`400.*^45 - 1.20781701910530247182273264507673799430825786\
69444687167489611056067851893512285555977640769165284270357343244837207933228\
18995192931753671885393059033891843458264514420070228824647082547757830069704\
53716415818896894498609713862596778190802213865691346107348878630725012951327\
51439693536615947864398714486931197154008947694154398646479909933044746458683\
37872203983631641583360561228290043978249548952`400.*^-136*I, 
  -1.138430360462314821213138581471387987200131505156859539375336547363437811\
64746359756756982920700617490465300020124766545536333117029270729429618961287\
41701114375327647011097391760111564741563580560522371415975836684219523682031\
48061108052675246620814518623688666676967850971418104615204448487666684951415\
61205585629694426196720609490330234638655779354080834582076114628737899515395\
154525669283036956`400.*^47 - 1.385137971921438971980034022974438596899282004\
07782237199869592548844438006021629519632847243785398634872245755459105472380\
82153774507161958059256345266991934808343142083648166374337184959519006229990\
09176260931581025362739889288319784785620856720896700081205502390972493551189\
84469436012869539547255309381509569654920495093083657698233619231842335839040\
5855811838797640358323952189217629248949386037`400.*^-135*I, 
  -7.631445443189168685389677751012148408015502241164760149342010186310265211\
27290797058474109453247881884231048700523525208290736514434830408600471853705\
67267511881301393968870037311338533161628706548492293892721898372294617577057\
12984820741098639720801978109589047110616169001391080385354512036697251813715\
43062894217251687420488680676504157600692209626105154290769648619832208828412\
921099821824531058`400.*^47 - 1.554945132699385981841765835197490204406634208\
48458374092654079332880704772058359836947492822265421727401077036579658555562\
96793622030980227091944841495607249250525033698938352291312017978547302928056\
78807175555787876145777293543839456020219981400319592438481301633469292311218\
99799116155880244310280845744723418464458211713959940748518730483128883638876\
2865762008170312302402459342790769301547919656`400.*^-134*I, 
  8.3672026091143838692995783990514443877894344043849080384260738385148836496\
69195481113067738372139506678297911002763573751439456561423038421523970138924\
59729051518760745744721297308015707793755675428116489682135833352738750284186\
68870759390513620068140940163867681587986763349548459090736111077806446135346\
87252347509567405573759355451709722739658626176134338925668083144869151506837\
221224102908022119`400.*^48 - 1.709431430187914847703896488295216435876712543\
85779751640573213958091928863345480372444467475385070829191228606303589042490\
72754097354566999274787404018072729732139768637249380957083651648397578912202\
93883525863938333658688400120520434504656029022977710124112464129662979733854\
78629514380619691740092127624096896764862738783521493856748547269555853675041\
9515903481919700200995702690478225299472686837`400.*^-133*I, 
  3.4430783007009469168905838137557141342593374377312123692252541047014555447\
02330022734033880364538868983906550739039678444611181723904467235895389313629\
94685234501100283260953086182014645638996271193683100319417167197845104454449\
26869367486841483046984300635693143505067815015484338816173641124617303692036\
10512277473267644769215832825225683818808599122214747759185199199111084243772\
757385719457296696`400.*^50 - 1.841113411632048081342322798198684381762830860\
17446239104189669785490446724660368853856546893600252739166521505144818055251\
88171499040030351322155592044194627945658063715987665311450965629148735767346\
35752906576006057322441941037092318464261047291941128868346616510639166075605\
42895545560851680794335182435584514463369553253598431899063960911337093019499\
8486691086781359806997575942741278424061278222`400.*^-132*I, 
  5.4856564756561555869209678975033615174167057828945824338282676641353706836\
33404411618461467477028685385293782318602130863298200781474801389222693862529\
54902757888078982785121289074623770920281950192865303833529842054421594136437\
19609993780271377282585405180699294727325358300484820673262785236579714400187\
88413281336718061473986224584204607540337448007706510812844623641629181783382\
20228536358619587`400.*^51 - 1.9434476959851000070352087621078323798835398169\
78831923804151164855294283153767325661735275100606497450022631960566284236860\
56900471333442171008115049483018739568381235063981589252333295377799607831578\
49356688530817268797034606251657908377360557878992438506013646638092468117986\
43298423138019840919204773492933558997390325670734386364092321914949460368291\
769087145705817958644279635458286774599893233`400.*^-131*I, 
  3.8947708528647599011409223597569757126461675253091172883084554358372302354\
33893578391268897429216024097602141851096626387501606717921399641735488164637\
96612981754364081619343397495884557664022633700699641060540063668578299341402\
64000684921694057437584643328637767540059902415420540483960285069386138299770\
30038768882320423565255977787069374573000628218268463614149026568843599602026\
586860393932065288`400.*^52 - 2.011378110816574230193892996739809306525785892\
58278897104927787492631309061615426276984869155626239398292970027356512604776\
71610390308691771308514717973011461685389206568192477446946424406207102579301\
17227100539816604499197651655962909110278875258334917479466081949334244947094\
47635123137118645952742448435649789093120427588596200967194794517936869929144\
2794213894641431818838372653854407678832607256`400.*^-130*I, 
  -4.605549750180172116110693370847601555204642155064985919339529870938154768\
93902983510761019971293378353186316515629632169666759333215359523324406064806\
59563259843333635352727556127673103922232688509810007628683059513543750845575\
33093388943828778747859449518660436442878044376886972361164596689512597313899\
84121244911379589967976195793189031653277271359408127305777437270482175517898\
0451725750574039655`400.*^53 - 2.04174916048376295807995267680342851017119811\
90292526344437458177609437018268703551178672905928336905662076163994868221563\
72593900158659955262576541142115508220946360743581554690631058117268135131721\
72184957961234363317267154160308477853039431988334394680295628931079349383627\
01172694719808658020108233358636932431044481144224437818020144447978365467566\
47831188664755469505652041770256516664669670767`400.*^-129*I, 
  -1.998488511568149726972213589768723801808543584531590255878301511439083903\
21833720826148855325997790236768525995679477412952876220571188040093997795915\
30266189137772868515093234269685874212657598730080607193393975749466980909946\
66622141247089120102123438225068491325378303699995596892547960110024799089516\
42496296516764657157532349091582755657923025489384579382172534907716636804298\
5472408470522032929`400.*^55 - 2.03353924232680509239484916036957319127494012\
03696417931492464093266512260306603262712998857239121632852417842267466324951\
36428009976527504849535105093066962445858395286131560023135072044356464174287\
03230417942334080193454714925275162933503676857488588925427744785707326020295\
49640673515959959507723168403881244547402264100370219522680377088552963538857\
87627685076917831925810375031684220257971904838`400.*^-128*I, 
  -3.368554655970627998179882022713307448227025114091999955685929203685034462\
76447171332351888991899483489683672874739442365989673844860154036983400438268\
10667018915218661031191576611852460375117065317240665004347643060967405558823\
49854097367575154488161407970062768188441146293082296117622822056539440565173\
64395011807422457229161528800346306581223393343392804200222249353445237831866\
437466800221500598`400.*^56 - 1.987891357279626968309284669481159477355731512\
51532550839031905629349693193253442405243354901316078942544808364363380618095\
36028636894858755934831314765813777099588447592030595063194876593681478855287\
78834251051253809955780650430401817740019766297333488529354660010598259896349\
09342117000599240110404874017183420124973960313255081798685263701418936213406\
9417174955482069823087981447017219063699115858`400.*^-127*I, 
  -2.516558640847698349348350506266919504806233027303450096560730423483616633\
77734986535787802990560281108394141283481116597205920353808669385304131106883\
89746367348194060926077919302481351315876871052820878968979230837151337780690\
35867613327042275138156607466840104257538152814364279167381388117521689893479\
02077555258987906254511043073197327551916859546856775059477409375051352093824\
571165529441438854`400.*^57 - 1.907945716381709120752236493452804121088939196\
01594812554655285575205304064634587599972316726375344412927379543242701697507\
26028608188532164537305245228181329195786577082325739354458215776780462887448\
11270598561727231938687569481263321974529682038160016823376638948812996832928\
48146713729096418291284874628374360984374678484454437045000564367970394028389\
4995757684799861145584286353209505984372617387`400.*^-126*I, 
  3.2237860271999377515510643041806956660705203746781105043220419040092054297\
04366596802459732357712642583061536100347872179951108438576943470881857642238\
69002426891346213794226136340188137099342591040073860138962059274090640291796\
19305323157907356651537967741492634849605867844343164076418808865410127977267\
33451288529654677833169372723780685862173101696757240131852806703145330805873\
488694703454750654`400.*^58 - 1.798503204387295779295721393803020622448388405\
56659191044602423174393197767758673590587186942423275462755502537346135541789\
62267730398557389405033029234802236703416572912800426710553745152117892634302\
50842828445150438678555117861093777587875430032855126386229018877644683989806\
30058870475471887958285710235228687666850690451236373032673961031822321875029\
5979364724037009957254327562961951525075470641`400.*^-125*I, 
  1.4645970995223303113065834547985471205394907733946988768103524524616181657\
85196741338648982669974940637131702412881658529816373663119467740899061538329\
12938039196842440029768646485146363080933262386040304348525655425992796236149\
17076654781253418585889886792082328735431247832409612321805915615534759511195\
26624733386679565173042311363885289190097836809618327656130244407755079155487\
99369984532762969`400.*^60 - 1.6655673882361975293372317279379420657949339225\
19285975995384695813969910729748415699946735961386026548667033644254942404106\
90665790845611523485754752171040793983617356993407737492871609832055651862122\
95435770415336805479757634415808713488236503002125500662866548043639914092729\
41424596911235280968712881812742383191057540237904850566006185162319577555200\
354763606734053582472355039514280537788297478`400.*^-124*I, 
  2.5996146628972214867075754416461744101637163433742969135642652896718270105\
95148136964071185835193699071384201635673704191885711646658387015329710663264\
88890197742214641139251241645143895905693337153026522316390164892522085039621\
00328374592558204087674616277814146383936392125699023600369931303344393433339\
32139099475563307552968587692036227545871358327262193333451498086407532866925\
898803910097167118`400.*^61 - 1.515823248606518071468468083333963254411270028\
83689879759442022340874062059773050990471941640916972052415026074537468239632\
61855767101088809908748864266278947075615356589207560060079650497423905740188\
48000480477598077709089438661741050615081142241804653947916821923317328711493\
62540426418643749758231554916565223144529010240293696778257385052312992956234\
7221852440061031729102409469766679150364598088`400.*^-123*I, 
  2.0314591016235492549303402119055563572370180165387471836691264884895456152\
96193580343680766629110526430154887480740891472677660094767349312936731134794\
07099420859849816463568109732491690031745596687120112140744304607366530278556\
14503815299487043283759944378797995236084483250136463085648148736224544050451\
93017745814471992485264307789328701851185181972700489727334447985210765823805\
990974514065729054`400.*^62 - 1.356112311478812436564999197090368987175083139\
13868860398633554458351826174889925358929280442353062920379912825089922663018\
07041181195517133837357015685149637402382672607153992659527622178552573771745\
45385475399067133419602500646024341693000530678304908239467514930325692990258\
73156305206147818318867416025841938841558608044051992048908839331582014290651\
5796699335802344113329125536235194260588444343`400.*^-122*I, 
  -2.830269253503641093021221928212836651310635565565858785369211369099290059\
56951308153618183379008887005516728197874025736450359499280447779157997955925\
20517753354170678815080163120459714995633296994438685063454860595011678566719\
78957204095310187215253579312123960608632444261462220232321646455459217032365\
71061370246333094581430284225271864381742439133230689807341860459949729821708\
8530722629097289147`400.*^63 - 1.19295720043243694509235453850080965421147998\
03040724500323169979472566988040256774956690225592376732053555312114455752895\
64429733629893569265980161906371979775091660458336929213306464057654041607520\
36693320865725483212504085500247664360801949306945582647405097019249222053423\
47893458494373532847929102180754012178512185749117045337251582917126957393038\
66174729333740938927486041450526583861669482166`400.*^-121*I, 
  -1.337812295927670090837849891655680918067760979280879261678062187251682421\
99458375059899433495884906618692702726945300267981163139002548079519986956701\
44212258984740467967728792772092114154839949923924584518695287455231936870528\
81357051102835946814958069855697868797770449726432781131909263006151924651415\
42672105635776475190050337025979543553523154676236894934975993552216853103083\
2490277944785724963`400.*^65 - 1.03217588647255609957185656657967839116408412\
58460368491382786456343110969516460088414099686041556573200334305698461153829\
46612164793391634170303437657690781144017296653894179011459597849236627641268\
06216516932738499807055315837137979302028925172762910142725122289229065453630\
82348694402927558031744690989762818408337908595113870745987757245720396384421\
57789385170324150449505438049781682168284059765`400.*^-120*I, 
  -2.490208592678055827405301085926327779001848576729116159704135191414510240\
47785378304931471974690482133144292673227323466222315726174138998419739524397\
42699956151152168079978771022350596042453442439784885482767520727462825470595\
02354344585370135325601747707278232688642656275292578023214172700376038671674\
53962605038102034985184620440011803990581953004705263518097410434536629761150\
9665718733202877182`400.*^66 - 8.78609829905220185792978682284541661631343320\
15739898365663492766161832287703926659991201254311405278795600134834677175145\
46590573521844976325063787800332727930359145839543838521914790342480331199279\
41243670719741192838371317257060049022657579026176974460415565096096981922534\
47426771544837078642954490229708073548680281638811333916672897113269234409818\
13663106770404729334662324504343140229935837477`400.*^-120*I, 
  -2.024455924237053385004073433949463071793487467082055117157721240908988711\
54234721364704641543148230985166453663656003001046200362477303398771852622615\
81674084615446617221073298902120053601155305131616807923529919331615500508471\
39674280709496074068660902819062438639925881032721215329144073486203245027695\
78193657836166005113900639596452901047914996454681166940540452176785237080923\
7225076230380658988`400.*^67 - 7.35973628612290429084903251995428884039400984\
16286130687335066064073421978063171803132645530201102740540004483799019869665\
33639865508900640587147834937880123808876895538005829096117819405927554943241\
05464468522299365527212092849760158025896387405343851775736681703360768660357\
42445458681258103148105887705536970627022935148422565478667673832684350102515\
77402970047575076002933500187213706176213831251`400.*^-119*I, 
  3.0781484770352659481352117436536597255362922067849147175952966994309616228\
66904288730286429471026746018751630279790953086286446455575871340473875857225\
70564687090722076362926062415213573952808806025282333095245129518164961214965\
61772629670981832744984209478679950786245517063326716400259027572158621086413\
72262653883375373595550975209838951977423977592752612301159032790664286414404\
220990525060063191`400.*^68 - 6.068191347623599670961726913578654793518756306\
48345048492065378571324183714166753354253830905387994434889850772398048022426\
56452064191177429112291508641020636989426834121355176823142364506843779249650\
89766517618974516470904018579060029582018516833751889134641424809873966286210\
57108549162420539917283800912694070720446864473034338805469914180999049803974\
1569265905701358740756510527343800369167228615`400.*^-118*I, 
  1.5056220211674437054959022310312617907193494276448449698720556336297762991\
48095305497510775914237154294964291969904868796289853348865369079177914348478\
80201880254488319762488644464430526099904317457574374983208378737042522067931\
49899259710255411962238172370616326043893929878415311539004362019651483777436\
73101075488167777076078158830455903926454954300239837561984375681367699854125\
393919883280882624`400.*^70 - 4.925959536295668420490972986520777199999672124\
51874444122069877694959380796601318670815485232982636513406253824546375446027\
47016178232188899885254615275969370224454182283449957564623360856349315710322\
61613224442686604889023153510035810707391298091484261358466102065064279544187\
58796744178173856384358698400855882420866857728192424903597728087476512580446\
545634259866090074235282986156862446764927685`400.*^-117*I, 
  2.9281107050754722752256709003477221126133968782170775733488088236722533336\
36240726815812391226309170953800210018599350565586887699444786278579888597625\
37730900634777309916317551189791230947497723246344732580178687960759501685822\
39895719947305879488643258885895193034622478896538654904979422771014142541130\
82478279997857631501163486468013909643920590277487434041812580069217907407588\
627002558300591925`400.*^71 - 3.937835886789437968651074452790944128437224085\
69642582224115570977513469971153218210525667841126930280464652105581322487534\
09911632473715164018848200169518310947470678623349907710787897860703940900622\
71000414913182802066570334977172322340514327590729190488730945618280660701860\
00095227157686120807098614511081864374668753341404582928325090009817133517930\
5749646027734907839907174409816233829638098212`400.*^-116*I, 
  2.4639875050127456389337520828656304711610296288277250233720963887251977056\
37339926645321108707745169811046713086836062383379046809386491617860317071949\
18389733970995137421715280217437519672757918194281276097683322667631820236895\
00037634029157818442863098447426521594514501798825985182073442566898212889129\
69592560529818483968087040492291019591200032610917721316170132980291033834330\
627094999316723209`400.*^72 - 3.100682147368633776681631126711733813913038931\
33352053068968446248487225772645146882591480819992604511914980276050768358179\
07121879049488816955178955304686515426146223009877532305009799153089243678897\
76531226853441276030744505310061632637658185466749856281545008238921266562978\
83162442909877203189104109401042198029541245917660106061673693814403679954963\
7758107796610488822333778084126257909746898178`400.*^-115*I, 
  -4.101236874531673230149771387654429656470944641613631890630005653930347857\
84625953068459401856771299123461424253029845508380522114339143314109478228023\
01905817443935939023206102683474629616554991402004864183051894181102578832825\
46712753379990799371576370403860609625271780753584049076295004374865487070133\
84848001712122953680605453226505600574557924196337323189873048906648090729249\
2232297722313953927`400.*^73 - 2.40538476612380814999762471992066288165668160\
44604396663435415397215654928253194014202744161482980447026381790836375080857\
57103662636765448389990240659124993374309010689328614168614025062118526783382\
83321486017515769520306612169334595783042307163422148216140243891105310929846\
00241023309250800897197125648435489956396975224300015972370170563786334222267\
43645693429417337125052868201458147365166624194`400.*^-114*I, 
  -2.066147434914229559383528831783836545077942565375329533189204181475000637\
27031612792267603606512358089968510688969526992582169627455892918268041831021\
81430707637120800183502632266991964311912763156656363210076190702488167629321\
79877612770084591955071510251544498779211016022166694975371577290879941726236\
87221035053040251656073169596557738681881357268588452351028380268255860644773\
1769258919533644113`400.*^75 - 1.83878773254470382946552906679190522972615611\
22459682303426970309895374170692174700218883479009163906578137705613777300526\
22003793287315738107458403328377038645873311157564521358209208927170962556522\
62997024951802058938405688960102684046422917528780958757778215708609965447717\
91702628385895538356339250241076258438154437070132412879066149511239096104492\
73427504807218493129999143321441800281229273241`400.*^-113*I, 
  -4.184075667821524925624108902753601287177007999288895483921752944947383584\
37265592732520935345012980218314693247342918929550020541329142934656798903223\
15337502389701132291737202803139049674489862077333360325737407582436017906096\
04111801559622972907314143727324259263460423441799754506788816713918277240856\
30920909987655681898898566035800224489686583786368140048506257042086922206147\
1335646809213844657`400.*^76 - 1.38544024434964956160379581176681894976348938\
96396031591578859301982413080676641760096794463129895574418145567199885215419\
55712113766651256261284783607484472246081892015484903779584524870194897681867\
70446735999962249380431247833073958566700324116429424299407870693427717601448\
34790918214070467699264925470780923209429873206209726504869153675927127335387\
79349116607615901050577208183022888344992297247`400.*^-112*I, 
  -3.627131340169600777628423237309674477090637558933508048693032198980338274\
38300674351816525987446456832745482083135447308940048124016218432657031491081\
30009421648296443680872419967943514100360034277065594359033836376006198554330\
74126851428602813863082778609427367513690464116829185300241727650215102502276\
50156523834730542243510237424885304908678507119846806960521473667287077479484\
0107832764524967698`400.*^77 - 1.02905846493762088826396429873869640317693876\
25757435741150435877479630775222129606717375180780959111508461151380655256586\
95435210038216435151696510938623884180824707616031359031286642143708826562439\
06814270425837285408662662489701673806385723486873102188835503625805630594401\
99097403556151936668454464740047442822945585710882090114888532423903213248769\
62144854463222962120513653615175524217616790415`400.*^-111*I, 
  6.6272397855325838493810108602052750025350270392521294503071962788170873042\
71147965997905067173282938214739044308685485533388833207187407144503629551561\
57594456026677139828289538547889941897927459147516911659112661509830085102158\
64432815651825035647084205427310774622689435680599921232465343833127259722511\
83187121277965886623746996991291850566387612934692846802191214976231424133422\
794977212928906969`400.*^78 - 7.536553735864323127951676353767542491848205380\
69325213998316696049605607728071355156364334674216820980816426657834657588520\
28564214208969727713198252212254614837154452996982705501043171870588779813748\
35170822611646916348400663328411672657815592093820713226702465007330815567754\
17793179538748002157846166931342790737238916295379670331981164557294670383077\
3906170467018873707662084450610539607071708563`400.*^-111*I, 
  3.4248306527795316020744791776613060658601633791277171064467467612723979513\
59332863429634670824187119529650165271322867709990752522413245747880370195024\
88901851156447144504527147782605327411108585578235230699726733788954556440826\
05490831949052363737724198054646962954086245317320230906073820509740067081001\
78215249587986278383213763737383521164000980610020896683768762860782286380849\
693887784657377957`400.*^80 - 5.443373741342193773067039627167635341765188371\
64344275613961407292964183181233306715836446578686554175567733689668648872617\
39654675154827792975878670022196821182873857176777070734930040064441096275263\
86201780967619560593323865051510345228132652790660061064179256634907195131882\
21086410923477060077262017626476987781121600215912705357781503140287593644647\
0699569658201906161548570857771655621575564865`400.*^-110*I, 
  7.1996730224031452951845826961176747999878650600609082718731258177245398983\
12002374999800034597369958251475539915602774261027190642517823379985365160571\
33737111244064201089722590072459991297342873112246016821276413005083997383989\
04604784050153585045103988640185697009621649879955167866607251211838199775886\
25678648193875763581354352923788958588447495728811779306925434680389114569276\
251228441054727317`400.*^81 - 3.877983481478986376799040868215732320361670467\
16025893991419897369052074955686591715577485126850699851550782917575150195246\
41642488083583437057518112674650446608745021270863430809549673832144186819396\
85224099273693196745873942055990687191239292063382794677281045826217602934048\
13550836622047252722239376681427306294125599372641055948043766181705366067182\
2634261447201418208594780471553486354927194281`400.*^-109*I, 
  6.4006008571794290821723870195408730985335856781785556706622403978655014203\
43014103812906172916304633718695707976145707042092106112790964344828759158279\
29984899567834461684304170502024527095748428892921407229413957050859520501831\
54960601959697751823448995658627218224422097704061168770400261478625420410322\
44846069418273675462296355882975563622334927285659321915464066533916099255209\
789460151229086639`400.*^82 - 2.725610978131059803087509974987173413150475632\
72355101790669147440294604980512773174328930834297274976796246540649213871011\
29923814597185718107022024431095741268635044059125897298854046279693908830116\
82417217502958709135139855618532253503350665122385767064356908899322317126566\
00954385395874102495135792375453003785465709339496312769084433933570577483074\
477846195356612439815745951754256495763759305`400.*^-108*I, 
  -1.286994744907393636237159649728147915647942690385583605666051670408653000\
50718394677465438423050617626050045604142257778758978399041224285983662371557\
05077203346985918585073138748728104177042379687037275039761138555482821344088\
42889043266656087669354322866905320648275658997316946673580106994381158463101\
83220551314957704074193998847675559158191255771113634960286702802762836235193\
3434096663695006951`400.*^84 - 1.89024226089544337086385874579114273225388842\
67417410394505849065665346756453155745666991384932710663097486919843702277790\
57443390838319791961782742673018529192924086001404595319184793649439635958027\
43625062014313443272964898441606570060834091601860850564801339997830298886601\
98123622423685508629282345762249318688184019044211991765730992773608148650783\
66755992096629600052350835364766726323922237692`400.*^-107*I, 
  -6.798709683072215299991255065560062180058832716540443119625394486202244753\
84237022467524464404954306663057581237233256476735146410627135294845780114167\
09038502435258569792115046353678552922030822877612175002032843156399188081565\
47822834680366542482991786887597982192696820830721639964506354361950551878478\
47129646676538620076684592898487687620329760115492563887598893278672178137766\
5295801542583779794`400.*^85 - 1.29372002183164574762323161956474214046012928\
93524385150789515103366452099592362103522650794167860223153275743061329050805\
11354667610433556636139476194030257573104788032041153781354196101454864168260\
60617144689052425360481562132809907966366338315140662646367702287838269698667\
99320391680603494672028295790539835071031649118775799218266642908542805861260\
86506507877304276187105808725052917580622387554`400.*^-106*I, 
  -1.479515906692514200792095047249196196204715575204784068128868853605685825\
60316180532237802347592963393782998282882205760497999541468099506559096683248\
81628770693973331410286292694347565955883674056005546840589850668454678275049\
91766521312714140773443368964443446578724720255270780844821212201462374859545\
66067797804878136615859689280774386327849471531765192571580300328419239991367\
1495441112392514588`400.*^87 - 8.73984962918421452778906552739977839759000073\
82988257885115852627383251925331980169863661023503473225867866026882606121146\
35390625064055133825098303443825771003831420588715064932636772546961343092734\
45566840488326136167709671714266141407231870985059685360294308536865231646017\
67581089689634702534526238633057651154989417294789893330633532658265039476754\
02091698206291444302262382938898054313959091676`400.*^-106*I, 
  -1.342987211874020542021926063646147832890897597809906277266539391860745472\
51654700836423831617478159432038590760395021547223563394863119171009335312600\
74832796193053852230507886430948880213966342056135419092662397408000875691934\
00958795480336084414068522759894136951009305400509878060538974602757697492492\
60249645911377595545976149952671012377390919640888510869218962773878148514048\
3170952729440560773`400.*^88 - 5.82878679116103252151131875865625630410107009\
17435176729652877397631251410294007104558046245733512749911436083044202320756\
20134871928915454855160197905689806433036224478830549306836483546745192226031\
79218464536647251359616528708303216430032009773829749757167942048176635009815\
85338611562583069707932303655091272129812680767640489206790508679628818193061\
17746755462195958384709771417458614049884608741`400.*^-105*I, 
  2.9787514396023483523427136759510015691958725052376469588368145465344041503\
72215282056083833468712362040949170228063275552504597846859424430471990802098\
04977164723863858280607749063183296071329140614840515427424147481779522817739\
43504115316767993980979566777677968150864893546778733646639032669367569749511\
35963961009502471972781689905450371253539057883346473524986667080891218431855\
644398889197322507`400.*^89 - 3.838228532772024781005689852275508211641691362\
78563572830560680835031033067610193348521038266911469412289616574492134327977\
32521031824102733535127581471071457972982395818948730965492418500150079150655\
55288261889676800561725033920866038933533169953992820630837461343395358338203\
03596776906188458149790179269021960371557054385394211122369061057544357368282\
8811903813301031284473473478070785424750386684`400.*^-104*I, 
  1.6036964039622832733316541685640221157730935014946359578171212785675993718\
26026242113197497490594250723953992863965321385606806671932559476280059440826\
88099598670297920608081468469916622793578614189106028634568145774870765830518\
43342332326947599387026897065600811910722081858893895463667418665044032362210\
63957415106189131299006758950598872139894951795675232400524411955235787544733\
89240117662738519`400.*^91 - 2.4959052320679639704452018106176630086583047469\
53693210925844659423135930847560535318267349774239961123555943493962748696863\
86028432006827893793460269097869296294082582325877331048455535208829681205265\
02629997676398370953795383382820961639051116420844160762711770350705383168977\
77103882225069917268351128708396864793704798363948982627552344662387434359199\
609136556691427123361848696038989150970069386`400.*^-103*I, 
  3.6034547554989975026976484809190875222176433856835099150817203253302765388\
94835728066939610525784336119723940751710362476341032741444471154049225529364\
54855499294646308408995527237812494896711987292899215024011954689755608426458\
60413049596423406896699165423465425719118057935503828249593474822433433207217\
50631579248844074667685740486881560838919062571667541381301993676749876103660\
782424899954733432`400.*^92 - 1.603003301506145026302527705522554614201715540\
22617729481137818681543764465994651135694809578534783312048400372401412074817\
28840618597005440753392262588912084330047614939315777419045182839670378962473\
70644713847570306527574398464695348753401646293367304795072203362926053658672\
40956323569096311706716698669606464203166436510317032951399429588896085171347\
5582938089013013444122324015906673627631330419`400.*^-102*I}}
{8.24002723302181919020272333167074419567174814047377947436962721002921268294\
46393461356848868836101921724290148208850569657829459516809026610529156658656\
42559678388299055584006235748830885236007156333330893069307194573197066999290\
95449500254854614278318478120122379561227339955807770234147726846574396487228\
10942511466590897296931622991472911536511473692072240505293128867415481256038\
14805729113642323`400., 2.626662127829696801632879444721542634054708643254370\
08760506213166185312997457829793372602364089239927811518149980133418261283762\
33726005072053132922963125027460672396713240844233034995458982508077778286893\
96122251420510669718398629768740661623714555017821930794549294984684300143133\
57943822598372354213043488745399779559982331221143336746274715931147082536487\
0548813418437074158718962219292178996471`400., 
 {35.130127578467632892079020188471062896112676609508222452943040544491581576\
42085393352884310378627456157623009423639510777970376819861086501019120951538\
99821477431663649632752605271618405132238160124086809755923957263211362166610\
67774707952039773271711931217706704431695696956475379984973271976547994088829\
85841732998293144816712688778269428263734591853165053434830511339777984874071\
950267625330395012`400. - 8.7292933975856851981755220838696133469160990698086\
88502462358152528581062888606404487118966765663811115144255520454129235949579\
25200957866877729678459167164768263300790216499510837050709698948803945939368\
93176449024906205063777931409688764738989119621504315289326400409245153395222\
95524093456829007630228811986656774380785167503821435740399110706631511319944\
436211984213220228447082324035556236173745`400.*^-241*I, 
  28.451569361896642544726736706098991139095420970478893753223709751676463363\
50705636749161414715850361420800042662527550828803992080673372509084110050868\
09433917662563432052730015096308674079071395717763985773256895930397376426974\
04071136987854064098341926674928944339066918474080350779111072286973131519567\
50966661735483745213596785368988298750714990412654864818893269326752717365305\
193927682189712066`400. - 1.8032147283453046495657241043775655826190026018481\
52716483261034849355987153594233724986696581618106493633375200062377475021152\
76179667345893866482389671186370438879209785389864492919472597331057143928317\
80841362152962676883001649818892158434237880825359693076860076881640956406180\
10940221054385146059661352273881383739512982822661921948576598029657795519581\
154859334394724569459639370581560430698195`400.*^-237*I, 
  2.0366006732120690858729834585872192745374654316576069841900487595546797181\
15973829608100558951634976591209993271324428057683220277749910529408712788050\
62697231998875469431860459323773096961567894109858763977381465417744256014717\
44140600266954162800772357909973162000731004856271008140900450313600423469554\
46644845461946308023475619242169412357323200181064315215268988256044163760279\
80744056747504364`400. - 4.93892220447867258098533594913709001609688018058017\
85546574057149138553743740615260466884707568440954121021411325894577523086696\
86603991553260582374322011225448903483627798733714110006935664533708004778301\
25758579191552142642582698779459604092011518444721880688520287824942887508055\
60337490765965019909016462728678486095414761875817934583820493760085229057629\
51202388761912058513747518009766274920456`400.*^-234*I, 
  -8.980064454690038841506597881728052075192106164061911955682206154899703179\
37157905176369981308088866581286674807084717231418731247531656823275019853025\
78122252373532717592539466566918148788684722404925408414426342480118155528638\
28592281427842908110755663995918245240889688340477582524890031216370026800950\
30882420874864471973932226894362501371280529387553364253438054635255168534792\
4615728932218279521`400. - 7.808846093054767096186235675706406093062755166093\
38101051912089271036190510432692564034287854962822668175715846477101930629894\
39290191429636672921726073086652515477378931601395533770812447277594703961443\
78306774562271577247420156383291720359142429857827286663288824838104080710564\
00653879881091904629773649846619420123300542411635235651193927723575386969709\
6973401675497383180554796547392816115587642`400.*^-231*I, 
  -8.109580793115643884636235384170598853985986347063122177020186551968522182\
75780223833946588149615138308534955186032740413687144384197909693889462954121\
98423427911393154582513595158264388985502821690349077038074141167469215656894\
53457776913222963254502509102211409700645677246563006923477635292503147687938\
13385702099983214052534215342394102548437743823338756534967679445222437790214\
517075024638177469`400. - 8.0293710987396294424165370345700204384334443477145\
72460469062178271109883932518762632237553282771078275702382056867534067546336\
30917629944723616689836326756177840935432274106618930765399748354657475499121\
14831297788081134649501234423528975424391171058694712266653878847504330989834\
12535693965388835709268953675779067439516457432846635694102762540308022885360\
154875093086988316279624080749713940583456`400.*^-228*I, 
  -5.719844945724386859123842719978670735553389976575301004201051438699995275\
49083986299911048369700394957231247609934988389059934217562629418005406255467\
42605293081830528365320781442625082246589418410007334955290457723335064203275\
97100189260610847898859247339844288516062824068011740288739787893773079876432\
24761206567613440793869745003762899679621184099244523079149900732848670664888\
4657814369881881696`400. - 5.798388023664728441529367809134515535689355451599\
31649829407399027026220969031684071220412776572522974269230024628626198386732\
76211557795187229013339068420616089162268448495599799646069287192292774107648\
99062504130272894139816261607181137486804967673843882831395640947414323937383\
41688568531036852863534532065885146418682722943259866544055392359710942336437\
0709667815781790101546079158922238114957218`400.*^-225*I, 
  -2.499077881070214947274393679203363056437911242332690399203002020811425106\
22912737233025219656796165446411038620255600818363903400548341868591083505935\
70852168842885674295387639398160660614226397156263600613976440082057332443632\
79069030363276541406613276828793193197697454501777319442401280160139350999390\
42945017741475996917117440649648902993316666743951184485797344647280868663994\
2010268252715943283`400. - 3.103786570820907441462389055772334052730160119755\
42086450677614830322926343456604531011911055840802894297978987860817082884471\
33726379757080204270721669913158997966387113606477573998304778477521227389129\
38204095716877870083985468535388290549510277724968577399466600434025321665939\
39783352127324689454408656870183266168332670370685704964864860862854291747842\
0296279947001394654757575424055724781862969`400.*^-222*I, 
  4.3029185379753664729330712857151714204064844739386015467256315577321234365\
38524213965225931336713679283679646114561195914377846072385191425196268740561\
68410931271314027120028582366223616476728437282509520816773001839515138613500\
66918760195306329144366178690735974314772722423022755338597814501627604845454\
65166128706032296489239703974204857156776086102062502183497636806160538752617\
091980442425058873`400. - 1.2817755517182025715776781010501498917407879144175\
50784734718969451130356048292399017487154523070972368712327873366718181204081\
55345419874996078120856384013609385918284869296153899776350707209074336479067\
83734950199389553994584448141832913548536078245662134843944108506133344878068\
53790190950577018353780201865087699834529272568916918216998940091565945145150\
983006738720699824392895285940971791610787`400.*^-219*I, 
  13.604268884286163066956350566126898784062245004894904513229091403374882405\
49218295301809816340889001152952093524919780687387788974854902189606921257604\
31241015376384798793596290011589349637406181461723793779329241368023736951536\
04561414936377250407849751803018606824453325041235724393785256599349865632035\
47649634410102540967475497969270759899905248386339477921724997051020791235669\
997363994469161618`400. - 4.2119739637209484299097098395088869399287573483567\
06183347129227214180859638076411372278111757442443453954812784316263831249595\
27217224994521334788791839916720329091298691191339942505624535904949525798973\
83455359605609828143257578844010235609413716936993890327179867800421865078922\
06908242407129060066990658109090474215770841444521059496499232983082847014421\
469157687328026595117059252446535785465871`400.*^-217*I, 
  24.359622888545560622770750747035543457498066205386625502358314451717394283\
05233534756568531854263115109535721135440112212474372933476942945998512974364\
09072979401696598343027762255357774869530660393942215157568892706492950706863\
56550221793202504310002788666941695489166802371604124118789250485134467602662\
89071504254054979425109469583461254702174928109680515625391480344135997008699\
539864136972499041`400. - 1.1287454344882368392754636531440148590288392870765\
76754710159469319784058962286896329064989440517570385259874017419760835403956\
97820798567242975332364150761094633471551321529779546855575762715137682446834\
44431037570699992792616637056128430245814533451000360646146840914507677168392\
94809992963368795844707396890505681124118800504121159033648460059949746164767\
677534759250429150745800806241025815658692`400.*^-214*I, 
  36.532511850996984358559053779098063511300452557995650561650928738498864634\
94595162555575362079375082774831202611789633698509197711358799752544277063315\
69584338909311594969573955494345988611621426258837075973778039194233788473249\
40297387471340850838029614683784287698616675928224334125583323340399242451833\
71723478215579738411584251782696876380130551956292054584210030879978393376864\
46873276500463242`400. - 2.51684264574518132778065775914858735077747158601006\
17257067116320426902965344868808706690517803751479515205403629679565824964190\
78192830270147141773675675319299907032923395878954030563245907525987540751240\
00011325438443713013141461514802105104598395602711372503197818912223685508245\
41460755965277596643753910014989694402656297049061657430378361122597888062246\
24523507994743462480228919467466044629032`400.*^-212*I, 
  3.9178611636845106433204467355768352829062173373259464874578858675736982554\
32279601551460943989292100670387578148373077225907042387194716057681847933802\
58293256589900368015406305595972685711681031436999877739343805009192874310503\
99333720997744557639954438560321165796973657891582245742727378565635665240469\
56939416058800955522567288815096587280906783161309463070298457777259015619534\
219500466634050059`400. - 4.7480156470972513725693095029095398206730404158043\
94373274657573150990779876708401148675370696232927008859629238606473139803101\
37814169161575128340524766804697523259656798808379866239938206289579936643462\
65703043119159335938640331518899658237427867786336347666734844129264056086282\
92903114989999784873207728050213202274509883283511470521280423298775571509962\
362314099175160915683276572916180068405231`400.*^-210*I, 
  -216.5985170549773745206934299383087238732175236516301058549434564092252791\
23833494467348897657573164319183794203197356860058882424534856186626120144619\
54265971645206094081180008433569043988946114706017645185979264417119843182171\
55881532317587197990112255316550941469815502025011888754747181499980499346938\
34677749768649906201790455642470965743169684528014990372541613467977246482836\
970751996063467696`400. - 7.6857881239433099779590088210303594793475165255903\
29516528192517925648664606683750929432466014064872188187640841021492962397890\
23849987737106171812860433846154960783609128565335324877843944410073192355869\
65478313440140561085632671699485586954875877466133168369958000210677080187500\
74821488913966089899006599361059218253881381656367400068591900516345218744108\
673622749455170187426705909816782859077258`400.*^-208*I, 
  -870.0672175833295811747377318590487736395228371516026905363596717514618881\
72336018204015227568100296136261522841862701403913212195313895116132586952427\
25012399292970686385802939863056600300253492330849623321866546187966433121443\
81529047707941248542382277621843696874341191859588338866052905895021897915772\
98666574219987989554175612969563318094296704398131347765563859603093296218389\
3753441440989249151`400. - 1.080515413334511109277766422701360902281373662841\
23260141012452662697664464894524130738007051679435187183648779508379785529906\
08085568003603191215354542952731651615515106880679047359701362434616897714437\
25252355152782549022443864783762665274688599853917297026061867722979596043059\
28294850946714247125099341013180504839355998059929785258547313515324453416351\
9279703610326469414483829932434158728412639`400.*^-205*I, 
  -2123.221334816572226832119400674136751590337154891704719920855478580189253\
54764645960808301741946981074130583966732690330388685039561415374515827096638\
12922678274642000386390515623150744596561817504989334625183529505491009630051\
09929559023006374137450868271810024198413626460916158577682425292382092236647\
64112147814855621467826434277722028495465114824551733667304496696000197541333\
4749019502255840627`400. - 1.333169929150787925265327053979942869265030381393\
67804674342550007768632735433264063265586193644620188416292603600578891568797\
99784479505578067436163618903047579160739041060326611489340875544497409798720\
30572552724608048338979500399411805542438194972276549171132232806661742596067\
86945832417695482442599481034425966402720623470817093905569928260794562699653\
1778990945428628765857456235343341427903178`400.*^-203*I, 
  -1480.568252553137939796070501975055690252211475129021101105456580000466533\
99676513092550692474294188133249306260664224112221630974241834526916245518875\
50086650213074157262731772347066511921348794062189657845355412230227148281405\
67901029240786878510923016819709526410814838802188418564926670784320784338351\
42988028697660664800363263395035776524061987703334006129370303159646631525649\
5773976000645412831`400. - 1.456899927657106996378682060490152904242764995206\
40884520334236398397259899185867630651088462172164712770397572389299384009905\
53870933205221845583955719709588533710085921309929398326439277220748901483243\
11496089735707177685443380408932004083488027354855575383478598559904608025336\
63403954943770163730473620176840769382647139573722229128567437279829460307723\
9326180118578436675297518500381871670237065`400.*^-201*I, 
  17623.448962384196871506848150941756935054673375383310064304386485474767322\
25441551617543729771148460306567316364227654139049087005177829822483086304923\
05648310431265914150184287885856122155134034027172146851151079467542898494937\
71930894555898793721871874535411661595461605430682425275321818687258048752699\
02675168393406894147598591487187964089324323412535722328363430279823354981862\
723402366790271475`400. - 1.4215887817553452599592391689778988222416968904349\
72328256622756899952631213968093543830781265960845189192355797291144455567385\
32360291462282915809931227414762320485561637642494700637231553656575697325833\
87759228040216692471534129765964849916811609733519374645213266525322100185948\
30010288506674271955864836657026125287828312139215160574117579825279203585331\
194413800099851611992232031069739963444136`400.*^-199*I, 
  113384.24174953907983253345878231585443234330602703273362248683559465120504\
93231798856803650388464408519622579652100556164962249239903470415829217325409\
75764007454944684684517256258438649146575292536948218286357957216659127161957\
49776557870271229250878028688877872203418563817494768332969586404762096116196\
65668488414496696233918020436744609478139794011204688216459330259554940162708\
241576494159223293`400. - 1.2474965676425541602618935954419089899608249819418\
07027943768655804740970497274103604092566883806085568741244891007852250698807\
87365425783270198298589334215498551818187538888138323222916961143966068069297\
37791908768894795992990877178013880411887570878394583915899309114533378835282\
79645800649975814859952690304048664692405320320715806898238669730373463276503\
696588184941880732657341732012581677922357`400.*^-197*I, 
  391998.82042837370356439737513524224271506560641039013394911671534468404667\
51673118948444077085116587088124122745451338496142100836985794446052888463677\
21778535874641597224337031840600981661832608356088406035286883177224393298540\
05310209678576121408222854973665221178939575070265783817703568218156339073432\
80405174389238635192915642931964920300666453365767943884966468888446622507723\
356587781339416055`400. - 9.9087502270772766021536862198779252709301608600199\
93918119813306006186401653836430954881038006410832287019875042304295168018807\
33647014670012757535056816126730494725244398320195126091087550403285760157982\
67277404186380101644286746901766298690019541925919096605813127735222627455062\
52329420664443769952826466553850440104787055864632660583335731976621309875658\
661800979813634598448673575246863138207176`400.*^-196*I, 
  481376.35372841608060660563253375006299512203578370709158534829751780302236\
28517667796399636624102650079253438025708463635749118740692428309659531224032\
44158205454638220508331640976946353056981560814743215561033296347948666403659\
35585831874564515235648752148995982997812116410380781036677971528044612353110\
87257097070052890257079949092132005192889662201302581578704737153867689457641\
461888150849657863`400. - 7.1651699663954553810376862049463931642956913125598\
76042067619904826624009882352150817953385890011766961147724045139369464087764\
71994519541056698364074325958574550852750381025620475133265374599196390063896\
28127976091693982118354199184871865076711842176931128863634333736749788916913\
66537586170534556096778512737687850863323598391139599007210028133846005278441\
256154961456550662240871146374609716890464`400.*^-194*I, 
  -4.387097028893597135602342589760591414969286487292513131796306077348026221\
99012951179169534136518997008443400275353997489523992265315024767406965554607\
48003441945114592633554859820529442784052886872267210548997111687473132279847\
22876092263421903685873733573396549321493480388016169091381970837022292156742\
60100553339062867540437597364378988018924937280380358345587866373072340339904\
0234752520522523627`400.*^6 - 4.741727013265753623821642543187458319057347820\
14835078950537153688506583079301435591712052691510509144379039474148386016767\
08077298733466757046003604250847947846652862584678214234283813052057020271085\
19016275071703924348490125515215130344865567561684523198759211308698899700491\
55860577397130149282457366973151216744674462745947259061243685433199297494927\
5597330160399596427358297802984150225438342439`400.*^-192*I, 
  -3.956659090253202762025166730351424337573418819194934513395457154328591315\
69953005090429474840989924190622850689118391807650957132748982448762566740651\
96208683304364420006751507916853867054551372920322056849959378559387680901269\
88213959820113850115292490713750413165227275873773245092854722748889259538529\
40523799489560747912126747328066705746025583999039455141551675670434689287190\
5700588906488958049`400.*^7 - 2.885466465318919210654695089787982032605514876\
98687359198953571270395963256297660967708982049370742076558492328996369740071\
03384042910078743104331107749910040202650772431508146374261907401504021369850\
49927043052765061112913898793948054305591251771442283267978887165856693256306\
96017823279983712545025327406834599318809885205987701192649650094580729214238\
1789295961830943803827534136014425157611012018`400.*^-190*I, 
  -1.782709414407526138880245196197459559687458884252883626612514554434301335\
11642940978144275160748695511069690305191824545077485041180449874947302322290\
42844562626229255909666080411580209921327893290343567697176831000942672481849\
33635756164622472447231506866697598799680164826934466902408447689241303220142\
61715156937716053549476616359896026231139750163802745090283881280653504280040\
8375718974870857031`400.*^8 - 1.621627956628740293601125286175917139791537183\
58066048163880688647486915512984139045452144650111945665359314541868348815974\
78640113555533877859219150171341350562235134093087053342129708368782075200060\
57479799027440062089671591264077041577797708876936414950817589873855703579023\
26373532430368908006538322646490071191515888569505227642655066051509501666612\
9063530107460508910463998220805424976288584148`400.*^-188*I, 
  -3.129727748547376464492376071367692774945206303617871926667587692602922103\
61025183207222744760375045762363594685209213445885667958662101826296972964959\
98610269734543953626312421498971642731560590603149286635082126809276021331591\
23944481906876718442860166109160270644111132734877152769370047816575541520871\
89227376386515777367757202370161388360817537187655185822607646519680637469392\
5245688610217788866`400.*^8 - 8.450255583434703704749353957158800123728584717\
73801397326500495623000106631134688816318431812674205161174250263792618887570\
74641809768301605964442801852116311796643746441630937647636664354028385649016\
08882428118365828092237083529032990431800748399756299022275208099129179756335\
41109877523332389498811172681912841155212395830084133822846900449515170406174\
6371041248995480970929954814868913795640350034`400.*^-187*I, 
  2.5735513400107197862325713333717082560722573081447658635329204536357302121\
57467521437039421254490719079754638754832190597129342104126414109950296310074\
59325342243318763826094950527177776599849023825470851032256106968264171776398\
78158150206043350853869180801904799220609658795782001729889565057256325979500\
50323686830106736685113362253639792109979735066443281676500947329484527412109\
074247797381004955`400.*^9 - 4.0978842911610270668262163920797550690409728136\
58524596061665626545520670038008113381237450820037653816574395860769394225006\
12281582296361164509156940359596323958560592158006144898330763515946824942200\
31555163232118074694583599812183832778634255866450016997337112001990098294789\
87542881749336944239624470721249053826123861771711409853251572622916063309959\
472375172503970360976049745846627145313418431`400.*^-185*I, 
  3.0272079506861860517337266799943573066064695266247541881771782914914752993\
22255401691771348513180394768706517835835121641453293066360943440769365229051\
08587835069653022741716294816480913998695245459000330541553270298923493636956\
72265914330828441620770496649547096148787499519237313300939005491263842399428\
20515007083252208958625079687462846303301357501839954074461840537376870379906\
400407769154261429`400.*^10 - 1.855600151477091763537200046257140129181344374\
95678411606895657239131941871451206418017676218880891532438341798272388142085\
81919972037721728560072320282435612598618075854487591243104519948259498612022\
40853348931768431114576627850579321192637972376771103600274080109848846448548\
05651887942486190884725746225579999589688770371073179793494546353005755373570\
6137800126655821842080717080963324046210135814`400.*^-183*I, 
  1.6871500051107765117801809408210056558639646628085308450987488049112543855\
06259779206342653527240711449151786803068808022001650599617862497195652037374\
50262107052218065314213196405205003365957171726337100826748416028038450309499\
07405537162738106673874282934687503331347360625489040483938670160238337011970\
99732995528473699427475046734395235455669524870944260600326137799413312251406\
836227380095477235`400.*^11 - 7.870401607910490916799079761103337980127527919\
72976987286536238477736393374425908478313052235423802200633757962893594745564\
84609113516701804816690561454428501889568037505564245350212267442180896917756\
44909247111892591004368165155629672110879608473691091542070697132246789802475\
85487777780336082153121848278592248446568249315364386997583174693587569974829\
7047388456146521644127436174938304986163179964`400.*^-182*I, 
  3.8636760892681085016360670044190238303842904343518754411086887220629413293\
75860213309624016072655889989533646457360030558174916753771700054951197088441\
42849298038818140294906843487787004517491444856841347406136012711232919621449\
99773590851764658424412244990155765048054126138207023832036214754686251658674\
73891317567407458158869171798387073443757353211515173011806395804849990232583\
171989913891283236`400.*^11 - 3.135818631088292263900281358298479111613459679\
64264633901371897949811631737521004195934243580522070199749301975616000127055\
86383583935466456894247964009679267065501920245373389393274620505910869562641\
33526555991051070795977363861107649711811981880666256618559283893597986388200\
15571710708790434194458101111936419720639872194665137268460561627356947054324\
2447762236488274550982787184727430800918555463`400.*^-180*I, 
  -3.038703019020972163403942107876934736244896158964881885042531371316693589\
49555951674631815560859307830250315186778700218859041220222466912810866783885\
19916375371417334761717838945201979551221485246569338507033731898984036649610\
37758196949043426592097774129731813517590615137024933732777757585496084267610\
51132523663173425274833448976056796237492930538090983050481858172635370197972\
0820375701705113801`400.*^12 - 1.17682286030060626604066478105037990801372902\
12743380059591540693914828753510669092798711851672381506388564640892932175410\
58362568627437199725525277950473189855387298971356490013489342373592070816056\
07912725048193644929722389035765552269085430025514639223279381945192039847545\
91888626508880623228259857228318359167822761653446674794460341113119639033411\
51582516857707665474780434772724822174421601306`400.*^-178*I, 
  -4.457954877565576286279215660000939737752447607884133753703563748991936839\
19862215533042220906192986560034086154635017956131957934742794131782169806113\
13917441078024747986329843558422190082931212692347288740143773950387828211146\
35730835815461275342823264263872871156003249934932504070621736277155047690396\
51051396405751985064536695059824478304690148768966471573035814077221528478226\
5677845630282996245`400.*^13 - 4.17024356520557926579269648405201868016462729\
31749963802814433183097374954146150698505109787870696904728122123182259435961\
53549115147210406255869729124119298137077236950924091904603499440624662698744\
55498963192208548424662252268888479550231244983899500802669340621571684529641\
20169877288374776097898140957732847202662303854833882371160859546362822431483\
72446940191284828109740433290908404123110660023`400.*^-177*I, 
  -2.964573031983960899943837421112851407317072501283229977840908906172866037\
14130491665258965388133731741471271062986604259398312408761818452708748648604\
83697119110581439384042999757732014863233125535943223142409712096159390867075\
47343140485778907064773944086368820015152097166362951863786613162265065308239\
56013443359665681533559858404218762927818478698117448777234315092053695527463\
2810928742271158134`400.*^14 - 1.39866273614612145406147096923994140994040066\
99170726499110227051289109929833209155009479132603069736483725286435518442263\
66530229558756737451074793406659645664394882183420463780548231519216183681527\
78804571805845250093186721082456115963409569557693498771635219130108404367930\
61643701961347331870856903096595529887792603986395951502743046921735866112844\
10933131626940708531089321694480306643177205926`400.*^-175*I, 
  -8.377924810831503407237799622279481050947584138649099926077945236029232621\
05423491868698680183807313445498578573518775529574485056230472431970433607292\
44619335975132252032793004425561457703576343329608887349091252326735677798876\
99377089460462073445404520939633426514872423438272583115115752728261252989601\
62150006843352170287389533942314025969142309428271062658228319214452479335339\
1373863315962036018`400.*^14 - 4.44949409292118803388002898839071065496209301\
20906553907659061346963815464487839274216656170489475233646579859237735741364\
21170847114586353804337045860405416952947666178940526372307336155259933776661\
37931671223333700044957098371616063258301112986025528288892398938775367752829\
13905970462337562007626677445340576495253003807268678826130634505960091905059\
70006486554754184236124177215906474116647775707`400.*^-174*I, 
  6.4991398175105515526754224147742192843284205644034506406456791562757409106\
11031881392380865803670277908694006656644779802171654175168272444784691759687\
56380608943378450410833075061929668210381049679150985742163393797488886064388\
46789435040892894856825709826741948413702994758826903007941803922062801009934\
32136842397790615962980961289005745169025942625274549822199575178449639993443\
69040366021656164`400.*^15 - 1.3453604490679745046440200662884581822487826712\
76651416449159550815197592537995521937729685251748345504131986801095390581633\
99174179396336293343430534169731780456606763714253048516458014036018739919983\
25628790388241516749236550428329004312949847467368095993184192550200040369966\
66843542538770822443882918351582563751510099619363362948752052273847417509495\
686800935768001503400753810362219295355654453`400.*^-172*I, 
  1.1513839946099642611088803280754790974294235705641232696173417667825674812\
23508881605566953315483844927047376629288145363490344365620199009987264729039\
40665306896664884520708012404778104656755110121155547113150011140834792513155\
35283425994628983895627401346321363288266856076717750198742496569647418485644\
52269439621959146403382656735706160428303496595440082844535271957407661763683\
320291376485115731`400.*^17 - 3.873701606716390883065629577870450203788988773\
39139073144992437534991758533570784854704125383006349074682370919106288984642\
10368874210405875343927526020187342128036070243881830946402890322140073002900\
19015632772169796581930806960624030669247778867520455277141703313956323986540\
05423332382764415280607199152544326411775634382629689068815775299573244644970\
1492489786393025557082101978416408175262885223`400.*^-171*I, 
  8.9003369363387982569428666960425612399983124545439324121389826458249341045\
47236744153841765727406716695185242235610346819287243879509014777787225515602\
51952781592201375874416469530409860055085499206079942032655699478318873452315\
60774243607217899968415952720768415811369864630755200989115231816898905656288\
58946454602400716593820408670292537593999311804219463230597845662722054864910\
527128578202085461`400.*^17 - 1.064024482971467039194478029952689164011153764\
60848440604533665813160008673577961721802927063955836644835735365297496709970\
89891380249828200053439598967835955033941116716284156080470166661219811304640\
06818867270408003629130525359843941765503627077656798538945086760352280625354\
45748524509324650341322311756305612619734284178337707194606394704930061989439\
6721835297747691674228602923096628822016818524`400.*^-169*I, 
  2.9889011856019880309587809164130410684565603826271401931658154500588808418\
80673845644456432679069808244618908896121414057911995240548213509366558758760\
34828840443043127618040958934827220669802249853058093102908217877342622357501\
53337332014112926427774502106442314639786629682207469200878328812061287218799\
21405728444325206421933669878476772577764890509816218932000565394622304330569\
585958151077290151`400.*^18 - 2.792845975049306240878805284231113474007144815\
41288229740297797720101061285173969535013027064562392848951070036672856978360\
79347329531520664097225744727551605347486055837428599077323768395831140031195\
71379737799761445476363505363687672892689641657908185162364989989044475678217\
87716436096280502464790334207528627396826162388981742054534895798421238723330\
2396931972817652840196160307003235372263263544`400.*^-168*I, 
  -2.332881041406426046923528845331031832774970210285538226454831602091340808\
78880672001797848508330850966008520699466420550855786839997551690700820628571\
95240425031608133302401991205848550381308381939285349747086849575035452682175\
68774584363725003164632955627987383900328137652327429257700755152142594287471\
50014371840857229165303008728046878155889060789111104973085726155186192606810\
7593297181832799696`400.*^19 - 7.01619095946021849970558941699918939304197062\
14774583798845680089239320423959971236275794832837849257263907313591757930506\
72679209767348058719810903815666669723541186461726735264079760984753525584300\
24037000865039537404055149144874185184721039256450639904152802363555026688879\
70156640192666967554937558198824976589644475065347502903658081887822948992761\
13481057772089582756880672004715719704130802082`400.*^-167*I, 
  -4.864654688566545455671494726260953473470908649402522590087982764918699889\
03529394820800517732796574245119363488186555438880673534760298460044408169246\
73140280822310142106379959254559090969760407562243215238483253848416995271277\
99922212301789953405254533671875064209629828608170221813023244608045601656081\
86866786457530873179067781390319825410574370722422830748510928541284258998465\
8054100008485219479`400.*^20 - 1.68952461050420095652333937229046173844605935\
21596252019008912582049300461228111586165257313144650964365435581761006864147\
42641633091999530682189201289520514260114083024372272605515076577882767634772\
17239204557512240942648285531755421035172082118117249938027342857647875897800\
39490333448646995241178289293507020779477983372790906245347257491130148041901\
25522793777021131895016845875692696383451456836`400.*^-165*I, 
  -4.284770389801401650365434000035386395108030841907170134313394861628414035\
97129461499684287720432376566967537572864385907205115137389725512007386063291\
98063114717805598692730308592364959960722845379365127638358137887177775257306\
03334474373028059520062093996959278370958739416033288489319980358378962213414\
10336288098200646239797197497800805258069194213426107018198217916220406449508\
5469634897261961269`400.*^21 - 3.90525600405043957048928496451913125846289222\
70082402926577931245322348967804064033158840519242051191687203111416031684919\
83400553733423110617682064981813934954838932789759434538253246463880106001798\
96031539211101259237661731611075274774517305900362066879453178164227805318734\
94050582785929697001188112309976297556091624666949296839056540926644337309050\
20893158632546635493916822928949452867221842416`400.*^-164*I, 
  -1.663526023620201984586477939256606332161380340132341010102574566668708771\
47493384620084930926878697550178540001925470100686584990575542894467632771139\
65622779555725516711401225161326828321096863471919409376060145290205850056669\
41440749767614529905911287283475675180709389452110192735845228925919472072838\
36977917364505825443827203702177697809543620335551315837088863474103867833533\
0634519978469522765`400.*^22 - 8.67632340136208511529024200454990640338434564\
95716961461995146052920700828024075650051423519815462969896046946301004483840\
67746410150698736971224018680243406681942895966361720614973396381909022159564\
01262240008382741021892891491245421598661890715193432546170532787585864017014\
82881499424273526558626625262970074956027631142009692049490111715191558881626\
08140378908953237911461329886221421784419053621`400.*^-163*I, 
  1.3256447063711493344717765210829646043899399552256554933803273052985709392\
96848216870308449807641899218127705696410479434485024382091791366016742219730\
60211599058854999847910789452349129966238448502218091633645491884974771852705\
93418728197928615149825945686807014060693660540425273888464981974611028463848\
64308390590915440377469801934802730346255454407911836693490591334240379712901\
472086399854177439`400.*^23 - 1.855116681440076517851800342905185151455388128\
23033982450580935847611306850325863725864959399037076831958495242117675003918\
31313431162691896568407315046226086595692065047007846892969807672232130606097\
06650794211218233152647871353737684134195412205249713857286959910489880989507\
90498170006531064625966026089597249343393753475477446683465784696231774991507\
3791220521462695103695168161556033178030271326`400.*^-161*I, 
  3.1850212791523546468672770689290815301266850735893172506355977026196426215\
63921073339486027858404267446905568996231029709630090843922343037763559501393\
23293431048558848890483000090917917534359278035068695176388568443794883601144\
78027624936107170397255745642090176886417162121103347019811897688336386049093\
12601214366340669214827146405068320617160985697502727192083363980341644980864\
09254143203242381`400.*^24 - 3.8218615226008462004293210729036011665814619566\
90574539599081536189097347876599513553225319515873522092368449386603268188655\
19234704513748274798033322763401345911183306012507244592306920304872653179257\
95216540141590218768144709039544694269653015787561433322329114481521888204757\
27098768135239655257999488836974459071343405588853412173348723011626867967695\
544450560691296390872359844096438635886569297`400.*^-160*I, 
  3.1463161652162865859135490803689878787121261757587098507563847628640513682\
05397864560404283070543542583191564861904158448139808617977120332180995340199\
77382920342196479887413033090797040668843671934281564169309831004615638048965\
59622980333076999255054081054896827765612301602068363570470428550950392307972\
12531757210111097692011532955438755100927954332165039246045904243301010138298\
6373308504779029`400.*^25 - 7.59519201417905467566137855902354054786674974108\
42413592342448523340064525103290503800941651417489331293300008481509061998039\
53630111830327874126373366498696071451357755705495206818817367500477585062906\
93294621099811695226200290369811253087172608210489521718305077331531650453284\
34388779795805083148499838804016372086028014724382312119564233943886069842203\
44060399843792172520708730812716246175471684`400.*^-159*I, 
  1.3829158041904831760894064274485215140657548806814819231801154459399534546\
66226624560846183157434523031397368315443489112205526524848256328122835988780\
02051475428102473587420505131201005251942270507329571498522352566430376143318\
84474026429764770986352493268514451960438211881665677069286362615385086516120\
02719506773354286510358593153264648671985475740549427760291936172773972043008\
533546755642349889`400.*^26 - 1.457569702178948039639861568296919974332326052\
14014605218126597081856816596187647832053289670939204803089120751586200933105\
06638436443802069872959043012078205427904881036705197444874776067761593720306\
14060692529871858847924581778425489618174688743522659249821007761032336437286\
06653659471115616803699275424898730186917113497378013290845050071897832624499\
7178601068373480363815379359828190247532355678`400.*^-157*I, 
  -1.138396723580665688695829944962082327963852651826875985003944750203545778\
61849581112044684135511785494470835774545411443787321610078658206873694772346\
31995488750680575883625339848142301695558574632719035381528280280976338314605\
00905725795564018902952285487233646865136269927577509870487030625033152827535\
26112483123866996809142687394098753026917161230763079626402970819330181863551\
6087415346014458422`400.*^27 - 2.70389507479277397310324728108009185462869619\
64580571238671739784516191778496735215880193618610643769694565941225031861592\
36609093956170390651958744491260104585543590266496929475216880858135798028808\
69785534218643045683678191954351608917635150184806524937905362825318216349160\
67776504710505170142050997106104363082523526670949374735483853129874354347425\
51649773255850690407072160540230410055365603826`400.*^-156*I, 
  -3.094361720854447608384238673819516003699735597832697153270964601759326968\
25090520365845664201636047318607154715503745848832765792933894819702537832800\
92819229339849005849307001374569266984796385418282329382657599830515620785475\
24901684744789111307145413781367192158942690553056120764162613490087754222101\
07107671480668803295223963929394600196012974767656500611747826025179152319396\
8940870145812426411`400.*^28 - 4.85334855555973206998052927858556491560811132\
21066481610588951451594467639640502821257954703970186064574627236324209375666\
28867371557266538655168632046768430486858976242815279211749816500763460382922\
14271065817944849605404573982407346718761932843090080576460779703296935809358\
80995913638833060223595676090334661933533243353026803325508902088646287264233\
6495945983159264491910160950109639130176648425`400.*^-155*I, 
  -3.384322671338412241503115837170963481923956074195123365562405836400732853\
75819904441334408104737533654912919047785499088167865878561071773639361437359\
30054802152626009116573899391991104491308805515819344200025625117083332999180\
19328591223888760566178899329143832934712665548177368393058990158841808179147\
66474624083314001539004035294791707598416013144437359422546436474688998926231\
2614918543992663139`400.*^29 - 8.43694034457120153780464310987783261067861761\
30079341340574091837556880638129122563831880181214670533671133012282955043782\
76485828223916542001552894628612079944568233443236224498130164232031148577272\
36578025119121752359191867831414697379295254625471091726603482971343537927609\
08925651763997511943059914261892105231729292213761223853815801103271220160357\
78248993614446095572554447131230736874037611785`400.*^-154*I, 
  -1.656347604238610980963913666553536198813420851796317935196261329832060134\
73400342123163373662847059275199324189961078538442598587288660868249331170645\
26884028775802342375038074172324212036056064643834977613895613333550736056184\
91878049849689620444960595068956282936128688842979240743516385394715197869160\
40527673061502412997481570648911162511960117816940056147797537256400616039133\
3323155160826570543`400.*^30 - 1.42167992004992766086721494180724743406517172\
31661144276813277871922604986438927243967134588342162641836140238872380810500\
02592902648153884394681346045527401365557315794295823906828442298652190630255\
74555055520865448357196236463592847346368454386552861522114624370370471695659\
85705410044911878924316109680432228610571778752887392985039125339644136183259\
2678318827844681694614824560096774579210866151`400.*^-152*I, 
  1.4224001750863518667523747131398223789333839754486407907352338345337592546\
53251113804848621146063606656989168067213914191627771418943379635123336761949\
02630868621960341718840235498602383283090549802229171270301452279009005042168\
53503987314646229131327785938993467717149492716574488327679086075925875568687\
78140292721508835341585239425315891868998649592122324623467966778206109972342\
955279231067760066`400.*^31 - 2.324104017014450996710002974681222789636386117\
58941956371146318437083163343799831757572043043284928103716297217367267011824\
33249830374231838518807572909263026986648458226801203257034560856158439082206\
98032920399966370898877855184233421002872457877454022187061131550635779038899\
78656105202455426223393322430319071354686837906513823806985069340867028422003\
0530036607987970273124812271851252970139742755`400.*^-151*I, 
  4.3052743251627568646769475124306286669688987366434174867586354733509013120\
33361844705444756596937758763006503816601437060540342948647543510723707106676\
75055842629601019069872956165003389457754266123569177652107420502193968542477\
36187900151651030649082216889493819598095454973607928218971479983745278297531\
91179523370952664401546650114533124540390182531323482716301489051158318916352\
736196152920968534`400.*^32 - 3.688865658613582098365637524705536053249980756\
28999493422136640415657477941121511038004718876009668971167916647368351996138\
76473384544124098222663914202563528219313578799336806486868563160967414803928\
82955038377029375945366985442284924577476507781235344648975192322970158403634\
55651058418250822457833818274104370889630943507391156482406992645937888362549\
8783667378649820791578355304019598086744034252`400.*^-150*I, 
  5.1576097958481331613250999496251877564925394155421936297091335473171194825\
38824363430099645268091036566826646186413650690330219034790168623797681262071\
55018885253413222796471925062856329610011833691892891827115097444796338332245\
81903194254927744564875323572746833173635538370463356181405693304671749020433\
52016570341518822510988136229992372586461775406676148187151665283113514971067\
300179932294451366`400.*^33 - 5.689112272974221110279671677678748680900342194\
51583021448650396795337864662949863922856904769559577108414112218732564755849\
21634882694396659773477161102387170733278083236309051073031060736844754475788\
20150981319089257148393053730594656896886190980850673459817387593626125314665\
75436320396169094079662368326192921604970788661974836679690596772879434765209\
3006410729670870465809076878203541133579047736`400.*^-149*I, 
  2.7729692117899287055707111061628511542532752255742219898763152079680688590\
91473133873757147887149567380114688975118748998579158128932963786169595454703\
05855352311151856822810811796883065324466754910551510462739627487797215343857\
24841185846949959475154811891019817933740941842081202803969610955910370821706\
95239032319117080152735754785932506462434904399985315978140147328493660569298\
535984728955674323`400.*^34 - 8.531522331376964994397850647143191934486353001\
41709274755607244490243059003343518930549551118095328557967859362535828001087\
53577476225506624777996227485768275795477442358228611434326326407228075632191\
75289043529722787608880609877045799110727086164493176622645543887499527064233\
56164760366269166450284639299892512679672731308149315395402872380052047905155\
6236784938076478812832351920690113254482476891`400.*^-148*I, 
  -2.505395253511393178744585058314230720686326136013692341461075664037170679\
78699836753508765420935164836033826507830066228045258843037838792357784459115\
25031135383704066775638483571960218777716623823360213897079982406168707847548\
51190166493827640259861107293760010495732631726531022410566960686358035885467\
33810511782255723167903103702941966243838241362092757810040442380202286772962\
9722451398747871875`400.*^35 - 1.24491849162405035030417757638201426118838488\
93504526191607714336579194789628737485765611873436792369847838924129940730076\
36576837472239869765117754302845631505002875619075380692955815863256647687223\
47671932526029145786590805161608012032755538670187399351295907379660888861689\
29902595446347119532042748430168152174567442409719483418390371585810883889716\
52845484105613665203703398156467949226720626782`400.*^-146*I, 
  -8.327698920925142912910549355267633037687444314696611250587700528140630620\
47029235720786751079817835776378659505786180613068455023718345888269193502782\
50318596164167657226390933479581909680248505975783475719437739479512495849680\
14530038943923770818811183361280887273115278011774404911767902992994899752628\
85629779594274128839834627027156999855989526465758236484947270704168005880216\
4409326729628031962`400.*^36 - 1.76879093127912640608853870528915692270505419\
57885529456497141060725267597951702643554521043607127626880427429930237247786\
46875435840424435717748051088501337606630966088621132959103923920714333115831\
44188784304443439583486688998829112423766886742518281004166126843242660523132\
70953534691403337678356152421180268273667417133587420965617878241894969516853\
83267018519457528526163177494499713860008077448`400.*^-145*I, 
  -1.082865586603247795554156605321524410303453260565072255498214681392486728\
66676760323865602634303384174825272858970155700425588898595432628189774322162\
02603046293821590773763104808723332539149355757783554458310076417297307391150\
90716434716668980584462271604966712066712372973422082989209979207638407996345\
26763322374780057620498106208517476727040454151625645364732795361640334997385\
8003032155952747122`400.*^38 - 2.44855427293501589466413829511927230322282321\
11990343812025547516383343603372180611827503048313593825278224356364500890977\
85635857991603631634781397874220948001420982687675500093537237726382926261278\
30684647631734116315127285740381934315346792124336253720874130055631314353023\
92530501402686901604157885300968844028313636872990222691431184102935935080105\
86727290621592407506158871257461063253187483369`400.*^-144*I, 
  -6.323980163883037837719333826407760563320586053938129556265025179893595853\
78114287377124997253772217737702568942198267798026060590372595462068702297780\
49151363206105347413394522350575922086785692533518946593982004919680871083668\
03837421211060601253366881906054436407347711755202486185725439271387756722787\
23981988812099342003577518104938708981535039225477853131175167629628053057539\
4066317324051918041`400.*^38 - 3.30449711334433048944165873020463430077337555\
95347251060869250491001105898518122121188215310477722582016954051759866878354\
84529630598768632241136534553770415272132038842123235786634539480294117053054\
09464237417087449269202755867647529450731873423296011966466264082215443007000\
06885237060446695098381505522506282059866394796945990845613540251828698806121\
42935540972116845376999961749039054868090042962`400.*^-143*I, 
  6.0563362145250405051149963292169835499046979693611009562748553140207998474\
27498313496465930812910435657069601926055699611432354103731938588597898014701\
06461119378507404853089203132720204746958019694788277637559526635236185422180\
14779265628820744892321737710653816305765682058541797345209770071955847597233\
78798677040668789287337143696265297135888139654152697526414078335602090512472\
066618372990070989`400.*^39 - 4.350279564908626300716507757144754913344626458\
84492918940733836006185214102069012005689205030175017730933637800844424700940\
65305280741539161032965532499845266048833385525200458420958840125921863619194\
63866993000728271866975147618496722080087840046338501388764507944407383025167\
90228202066100660765982788414661819805313480832384116909951662938616197818307\
2926701566739913899173838780118591004743936131`400.*^-142*I, 
  2.1838883066007950844818811168900545972407389271322696462175685183177340202\
82224572200942770823484400402411510302399957294789987032714755765971817570828\
76208562536045544260091442233507606571436761654752128802607339246699956986616\
66064691541878030856579506170365084146271409250944506923418153110489315431675\
14743120930090700187604172777948536284073438078529945238478686912164655892088\
50837561784802211`400.*^41 - 5.5896991126004334207415485853360461729595795299\
42871626940200517458962916990166730918898336145245770193078641332396490185740\
94349844257951067153302540865270098244957793802809535324869808973495019861790\
47390294276391653510964228293348263601595074227137955381876712911306740610512\
92267360859597409804150701179495208709056848691227157068316712922043615503254\
097665170654139246311210483721535346668266371`400.*^-141*I, 
  3.0584403024583309099847973506496397126208649136116730330285374502594351715\
39654811665740294740838495504116641680278149155959227713716874960174984243647\
61586815979163519711464024403499054326221149121403970132158374639003366368202\
01411218402802170643821643672317214634905693466754073306958794203921682300750\
97252716295607903891193655628222734473870946465330566359796791706888244085130\
844315206421061118`400.*^42 - 7.013788254218990362360510371322019353687734460\
79459382139178483393947818348366608679221856787843547476662406011564486945379\
40743834922927239500748506323423367726404514301113973706006184475269387027769\
40415509000698976310551875259436055350357065826323628996184687311140278342176\
27661394931966675648262505286855116157864011256438517249247756122989673323997\
1129907654655112100958088605051123365954109631`400.*^-140*I, 
  1.9216098031109428998802894358011964545925515497184212992371092744391267750\
01846491608328008668331162837667123625637827850064813079943979279725245391911\
12078675819855727526541937331097768965324752955149963962622643560443207506064\
01582070740688372050125898331655613671258707280905889637850012322620918230285\
97365524944011768573303939353462274407365132905791721561283366324268201438951\
604230831246563503`400.*^43 - 8.598723759290703214338295098959604745906587179\
42784958533449413242806013715848190652625126337486487694863446966795829784802\
70097335356384049410327719521141209212532893493779008090749366653618926079327\
88796890429788935654997472507158275115197805416028013782650591142835603222882\
00616001315192278501530464454156011705593736567896193989517846488394539646059\
5425396545429081413144466645242459428886521535`400.*^-139*I, 
  -1.963413883485130051314372696083975576053698950064289475575834537421645140\
51316828817364436721767952159124258952037299661042268214943594225852413789681\
73180520868936875395604498889871859715811830215996555978805227120702585229367\
57220053671792024229433446971112595884527536892792989071782969711601415538450\
03910057046842469125002441233237604930991059964850444521563725670826024296850\
5454375225501626034`400.*^44 - 1.03049959926808813666907615984911247591906551\
11259759972500888123768850220444444375069602806866927716754311414397160484598\
09278479633730288623799603839340736420292569889916311936030451594190703678292\
75901221382620048136851556106611276398370139031649325795024084007799732405234\
03146922670401453475005500667837639861205500510670865758842253701081607287660\
05050095569837712543867547226353951685893705636`400.*^-137*I, 
  -7.598856383288334775324097294180250479451628106699838215086844666681193488\
85756404119177128970075800557015112373117920414470407359991412737230073120677\
70256053548625745912611592875494504504524493028188065478820012677787480779572\
56312317400549227205639456381033147251437550855177324519821928701462278064638\
38353060531137465645923189746223301695625706271777029578383061153505391641230\
1157782557662258359`400.*^45 - 1.20781701910530247182273264507673799430825786\
69444687167489611056067851893512285555977640769165284270357343244837207933228\
18995192931753671885393059033891843458264514420070228824647082547757830069704\
53716415818896894498609713862596778190802213865691346107348878630725012951327\
51439693536615947864398714486931197154008947694154398646479909933044746458683\
37872203983631641583360561228290043978249548952`400.*^-136*I, 
  -1.138430360462314821213138581471387987200131505156859539375336547363437811\
64746359756756982920700617490465300020124766545536333117029270729429618961287\
41701114375327647011097391760111564741563580560522371415975836684219523682031\
48061108052675246620814518623688666676967850971418104615204448487666684951415\
61205585629694426196720609490330234638655779354080834582076114628737899515395\
154525669283036956`400.*^47 - 1.385137971921438971980034022974438596899282004\
07782237199869592548844438006021629519632847243785398634872245755459105472380\
82153774507161958059256345266991934808343142083648166374337184959519006229990\
09176260931581025362739889288319784785620856720896700081205502390972493551189\
84469436012869539547255309381509569654920495093083657698233619231842335839040\
5855811838797640358323952189217629248949386037`400.*^-135*I, 
  -7.631445443189168685389677751012148408015502241164760149342010186310265211\
27290797058474109453247881884231048700523525208290736514434830408600471853705\
67267511881301393968870037311338533161628706548492293892721898372294617577057\
12984820741098639720801978109589047110616169001391080385354512036697251813715\
43062894217251687420488680676504157600692209626105154290769648619832208828412\
921099821824531058`400.*^47 - 1.554945132699385981841765835197490204406634208\
48458374092654079332880704772058359836947492822265421727401077036579658555562\
96793622030980227091944841495607249250525033698938352291312017978547302928056\
78807175555787876145777293543839456020219981400319592438481301633469292311218\
99799116155880244310280845744723418464458211713959940748518730483128883638876\
2865762008170312302402459342790769301547919656`400.*^-134*I, 
  8.3672026091143838692995783990514443877894344043849080384260738385148836496\
69195481113067738372139506678297911002763573751439456561423038421523970138924\
59729051518760745744721297308015707793755675428116489682135833352738750284186\
68870759390513620068140940163867681587986763349548459090736111077806446135346\
87252347509567405573759355451709722739658626176134338925668083144869151506837\
221224102908022119`400.*^48 - 1.709431430187914847703896488295216435876712543\
85779751640573213958091928863345480372444467475385070829191228606303589042490\
72754097354566999274787404018072729732139768637249380957083651648397578912202\
93883525863938333658688400120520434504656029022977710124112464129662979733854\
78629514380619691740092127624096896764862738783521493856748547269555853675041\
9515903481919700200995702690478225299472686837`400.*^-133*I, 
  3.4430783007009469168905838137557141342593374377312123692252541047014555447\
02330022734033880364538868983906550739039678444611181723904467235895389313629\
94685234501100283260953086182014645638996271193683100319417167197845104454449\
26869367486841483046984300635693143505067815015484338816173641124617303692036\
10512277473267644769215832825225683818808599122214747759185199199111084243772\
757385719457296696`400.*^50 - 1.841113411632048081342322798198684381762830860\
17446239104189669785490446724660368853856546893600252739166521505144818055251\
88171499040030351322155592044194627945658063715987665311450965629148735767346\
35752906576006057322441941037092318464261047291941128868346616510639166075605\
42895545560851680794335182435584514463369553253598431899063960911337093019499\
8486691086781359806997575942741278424061278222`400.*^-132*I, 
  5.4856564756561555869209678975033615174167057828945824338282676641353706836\
33404411618461467477028685385293782318602130863298200781474801389222693862529\
54902757888078982785121289074623770920281950192865303833529842054421594136437\
19609993780271377282585405180699294727325358300484820673262785236579714400187\
88413281336718061473986224584204607540337448007706510812844623641629181783382\
20228536358619587`400.*^51 - 1.9434476959851000070352087621078323798835398169\
78831923804151164855294283153767325661735275100606497450022631960566284236860\
56900471333442171008115049483018739568381235063981589252333295377799607831578\
49356688530817268797034606251657908377360557878992438506013646638092468117986\
43298423138019840919204773492933558997390325670734386364092321914949460368291\
769087145705817958644279635458286774599893233`400.*^-131*I, 
  3.8947708528647599011409223597569757126461675253091172883084554358372302354\
33893578391268897429216024097602141851096626387501606717921399641735488164637\
96612981754364081619343397495884557664022633700699641060540063668578299341402\
64000684921694057437584643328637767540059902415420540483960285069386138299770\
30038768882320423565255977787069374573000628218268463614149026568843599602026\
586860393932065288`400.*^52 - 2.011378110816574230193892996739809306525785892\
58278897104927787492631309061615426276984869155626239398292970027356512604776\
71610390308691771308514717973011461685389206568192477446946424406207102579301\
17227100539816604499197651655962909110278875258334917479466081949334244947094\
47635123137118645952742448435649789093120427588596200967194794517936869929144\
2794213894641431818838372653854407678832607256`400.*^-130*I, 
  -4.605549750180172116110693370847601555204642155064985919339529870938154768\
93902983510761019971293378353186316515629632169666759333215359523324406064806\
59563259843333635352727556127673103922232688509810007628683059513543750845575\
33093388943828778747859449518660436442878044376886972361164596689512597313899\
84121244911379589967976195793189031653277271359408127305777437270482175517898\
0451725750574039655`400.*^53 - 2.04174916048376295807995267680342851017119811\
90292526344437458177609437018268703551178672905928336905662076163994868221563\
72593900158659955262576541142115508220946360743581554690631058117268135131721\
72184957961234363317267154160308477853039431988334394680295628931079349383627\
01172694719808658020108233358636932431044481144224437818020144447978365467566\
47831188664755469505652041770256516664669670767`400.*^-129*I, 
  -1.998488511568149726972213589768723801808543584531590255878301511439083903\
21833720826148855325997790236768525995679477412952876220571188040093997795915\
30266189137772868515093234269685874212657598730080607193393975749466980909946\
66622141247089120102123438225068491325378303699995596892547960110024799089516\
42496296516764657157532349091582755657923025489384579382172534907716636804298\
5472408470522032929`400.*^55 - 2.03353924232680509239484916036957319127494012\
03696417931492464093266512260306603262712998857239121632852417842267466324951\
36428009976527504849535105093066962445858395286131560023135072044356464174287\
03230417942334080193454714925275162933503676857488588925427744785707326020295\
49640673515959959507723168403881244547402264100370219522680377088552963538857\
87627685076917831925810375031684220257971904838`400.*^-128*I, 
  -3.368554655970627998179882022713307448227025114091999955685929203685034462\
76447171332351888991899483489683672874739442365989673844860154036983400438268\
10667018915218661031191576611852460375117065317240665004347643060967405558823\
49854097367575154488161407970062768188441146293082296117622822056539440565173\
64395011807422457229161528800346306581223393343392804200222249353445237831866\
437466800221500598`400.*^56 - 1.987891357279626968309284669481159477355731512\
51532550839031905629349693193253442405243354901316078942544808364363380618095\
36028636894858755934831314765813777099588447592030595063194876593681478855287\
78834251051253809955780650430401817740019766297333488529354660010598259896349\
09342117000599240110404874017183420124973960313255081798685263701418936213406\
9417174955482069823087981447017219063699115858`400.*^-127*I, 
  -2.516558640847698349348350506266919504806233027303450096560730423483616633\
77734986535787802990560281108394141283481116597205920353808669385304131106883\
89746367348194060926077919302481351315876871052820878968979230837151337780690\
35867613327042275138156607466840104257538152814364279167381388117521689893479\
02077555258987906254511043073197327551916859546856775059477409375051352093824\
571165529441438854`400.*^57 - 1.907945716381709120752236493452804121088939196\
01594812554655285575205304064634587599972316726375344412927379543242701697507\
26028608188532164537305245228181329195786577082325739354458215776780462887448\
11270598561727231938687569481263321974529682038160016823376638948812996832928\
48146713729096418291284874628374360984374678484454437045000564367970394028389\
4995757684799861145584286353209505984372617387`400.*^-126*I, 
  3.2237860271999377515510643041806956660705203746781105043220419040092054297\
04366596802459732357712642583061536100347872179951108438576943470881857642238\
69002426891346213794226136340188137099342591040073860138962059274090640291796\
19305323157907356651537967741492634849605867844343164076418808865410127977267\
33451288529654677833169372723780685862173101696757240131852806703145330805873\
488694703454750654`400.*^58 - 1.798503204387295779295721393803020622448388405\
56659191044602423174393197767758673590587186942423275462755502537346135541789\
62267730398557389405033029234802236703416572912800426710553745152117892634302\
50842828445150438678555117861093777587875430032855126386229018877644683989806\
30058870475471887958285710235228687666850690451236373032673961031822321875029\
5979364724037009957254327562961951525075470641`400.*^-125*I, 
  1.4645970995223303113065834547985471205394907733946988768103524524616181657\
85196741338648982669974940637131702412881658529816373663119467740899061538329\
12938039196842440029768646485146363080933262386040304348525655425992796236149\
17076654781253418585889886792082328735431247832409612321805915615534759511195\
26624733386679565173042311363885289190097836809618327656130244407755079155487\
99369984532762969`400.*^60 - 1.6655673882361975293372317279379420657949339225\
19285975995384695813969910729748415699946735961386026548667033644254942404106\
90665790845611523485754752171040793983617356993407737492871609832055651862122\
95435770415336805479757634415808713488236503002125500662866548043639914092729\
41424596911235280968712881812742383191057540237904850566006185162319577555200\
354763606734053582472355039514280537788297478`400.*^-124*I, 
  2.5996146628972214867075754416461744101637163433742969135642652896718270105\
95148136964071185835193699071384201635673704191885711646658387015329710663264\
88890197742214641139251241645143895905693337153026522316390164892522085039621\
00328374592558204087674616277814146383936392125699023600369931303344393433339\
32139099475563307552968587692036227545871358327262193333451498086407532866925\
898803910097167118`400.*^61 - 1.515823248606518071468468083333963254411270028\
83689879759442022340874062059773050990471941640916972052415026074537468239632\
61855767101088809908748864266278947075615356589207560060079650497423905740188\
48000480477598077709089438661741050615081142241804653947916821923317328711493\
62540426418643749758231554916565223144529010240293696778257385052312992956234\
7221852440061031729102409469766679150364598088`400.*^-123*I, 
  2.0314591016235492549303402119055563572370180165387471836691264884895456152\
96193580343680766629110526430154887480740891472677660094767349312936731134794\
07099420859849816463568109732491690031745596687120112140744304607366530278556\
14503815299487043283759944378797995236084483250136463085648148736224544050451\
93017745814471992485264307789328701851185181972700489727334447985210765823805\
990974514065729054`400.*^62 - 1.356112311478812436564999197090368987175083139\
13868860398633554458351826174889925358929280442353062920379912825089922663018\
07041181195517133837357015685149637402382672607153992659527622178552573771745\
45385475399067133419602500646024341693000530678304908239467514930325692990258\
73156305206147818318867416025841938841558608044051992048908839331582014290651\
5796699335802344113329125536235194260588444343`400.*^-122*I, 
  -2.830269253503641093021221928212836651310635565565858785369211369099290059\
56951308153618183379008887005516728197874025736450359499280447779157997955925\
20517753354170678815080163120459714995633296994438685063454860595011678566719\
78957204095310187215253579312123960608632444261462220232321646455459217032365\
71061370246333094581430284225271864381742439133230689807341860459949729821708\
8530722629097289147`400.*^63 - 1.19295720043243694509235453850080965421147998\
03040724500323169979472566988040256774956690225592376732053555312114455752895\
64429733629893569265980161906371979775091660458336929213306464057654041607520\
36693320865725483212504085500247664360801949306945582647405097019249222053423\
47893458494373532847929102180754012178512185749117045337251582917126957393038\
66174729333740938927486041450526583861669482166`400.*^-121*I, 
  -1.337812295927670090837849891655680918067760979280879261678062187251682421\
99458375059899433495884906618692702726945300267981163139002548079519986956701\
44212258984740467967728792772092114154839949923924584518695287455231936870528\
81357051102835946814958069855697868797770449726432781131909263006151924651415\
42672105635776475190050337025979543553523154676236894934975993552216853103083\
2490277944785724963`400.*^65 - 1.03217588647255609957185656657967839116408412\
58460368491382786456343110969516460088414099686041556573200334305698461153829\
46612164793391634170303437657690781144017296653894179011459597849236627641268\
06216516932738499807055315837137979302028925172762910142725122289229065453630\
82348694402927558031744690989762818408337908595113870745987757245720396384421\
57789385170324150449505438049781682168284059765`400.*^-120*I, 
  -2.490208592678055827405301085926327779001848576729116159704135191414510240\
47785378304931471974690482133144292673227323466222315726174138998419739524397\
42699956151152168079978771022350596042453442439784885482767520727462825470595\
02354344585370135325601747707278232688642656275292578023214172700376038671674\
53962605038102034985184620440011803990581953004705263518097410434536629761150\
9665718733202877182`400.*^66 - 8.78609829905220185792978682284541661631343320\
15739898365663492766161832287703926659991201254311405278795600134834677175145\
46590573521844976325063787800332727930359145839543838521914790342480331199279\
41243670719741192838371317257060049022657579026176974460415565096096981922534\
47426771544837078642954490229708073548680281638811333916672897113269234409818\
13663106770404729334662324504343140229935837477`400.*^-120*I, 
  -2.024455924237053385004073433949463071793487467082055117157721240908988711\
54234721364704641543148230985166453663656003001046200362477303398771852622615\
81674084615446617221073298902120053601155305131616807923529919331615500508471\
39674280709496074068660902819062438639925881032721215329144073486203245027695\
78193657836166005113900639596452901047914996454681166940540452176785237080923\
7225076230380658988`400.*^67 - 7.35973628612290429084903251995428884039400984\
16286130687335066064073421978063171803132645530201102740540004483799019869665\
33639865508900640587147834937880123808876895538005829096117819405927554943241\
05464468522299365527212092849760158025896387405343851775736681703360768660357\
42445458681258103148105887705536970627022935148422565478667673832684350102515\
77402970047575076002933500187213706176213831251`400.*^-119*I, 
  3.0781484770352659481352117436536597255362922067849147175952966994309616228\
66904288730286429471026746018751630279790953086286446455575871340473875857225\
70564687090722076362926062415213573952808806025282333095245129518164961214965\
61772629670981832744984209478679950786245517063326716400259027572158621086413\
72262653883375373595550975209838951977423977592752612301159032790664286414404\
220990525060063191`400.*^68 - 6.068191347623599670961726913578654793518756306\
48345048492065378571324183714166753354253830905387994434889850772398048022426\
56452064191177429112291508641020636989426834121355176823142364506843779249650\
89766517618974516470904018579060029582018516833751889134641424809873966286210\
57108549162420539917283800912694070720446864473034338805469914180999049803974\
1569265905701358740756510527343800369167228615`400.*^-118*I, 
  1.5056220211674437054959022310312617907193494276448449698720556336297762991\
48095305497510775914237154294964291969904868796289853348865369079177914348478\
80201880254488319762488644464430526099904317457574374983208378737042522067931\
49899259710255411962238172370616326043893929878415311539004362019651483777436\
73101075488167777076078158830455903926454954300239837561984375681367699854125\
393919883280882624`400.*^70 - 4.925959536295668420490972986520777199999672124\
51874444122069877694959380796601318670815485232982636513406253824546375446027\
47016178232188899885254615275969370224454182283449957564623360856349315710322\
61613224442686604889023153510035810707391298091484261358466102065064279544187\
58796744178173856384358698400855882420866857728192424903597728087476512580446\
545634259866090074235282986156862446764927685`400.*^-117*I, 
  2.9281107050754722752256709003477221126133968782170775733488088236722533336\
36240726815812391226309170953800210018599350565586887699444786278579888597625\
37730900634777309916317551189791230947497723246344732580178687960759501685822\
39895719947305879488643258885895193034622478896538654904979422771014142541130\
82478279997857631501163486468013909643920590277487434041812580069217907407588\
627002558300591925`400.*^71 - 3.937835886789437968651074452790944128437224085\
69642582224115570977513469971153218210525667841126930280464652105581322487534\
09911632473715164018848200169518310947470678623349907710787897860703940900622\
71000414913182802066570334977172322340514327590729190488730945618280660701860\
00095227157686120807098614511081864374668753341404582928325090009817133517930\
5749646027734907839907174409816233829638098212`400.*^-116*I, 
  2.4639875050127456389337520828656304711610296288277250233720963887251977056\
37339926645321108707745169811046713086836062383379046809386491617860317071949\
18389733970995137421715280217437519672757918194281276097683322667631820236895\
00037634029157818442863098447426521594514501798825985182073442566898212889129\
69592560529818483968087040492291019591200032610917721316170132980291033834330\
627094999316723209`400.*^72 - 3.100682147368633776681631126711733813913038931\
33352053068968446248487225772645146882591480819992604511914980276050768358179\
07121879049488816955178955304686515426146223009877532305009799153089243678897\
76531226853441276030744505310061632637658185466749856281545008238921266562978\
83162442909877203189104109401042198029541245917660106061673693814403679954963\
7758107796610488822333778084126257909746898178`400.*^-115*I, 
  -4.101236874531673230149771387654429656470944641613631890630005653930347857\
84625953068459401856771299123461424253029845508380522114339143314109478228023\
01905817443935939023206102683474629616554991402004864183051894181102578832825\
46712753379990799371576370403860609625271780753584049076295004374865487070133\
84848001712122953680605453226505600574557924196337323189873048906648090729249\
2232297722313953927`400.*^73 - 2.40538476612380814999762471992066288165668160\
44604396663435415397215654928253194014202744161482980447026381790836375080857\
57103662636765448389990240659124993374309010689328614168614025062118526783382\
83321486017515769520306612169334595783042307163422148216140243891105310929846\
00241023309250800897197125648435489956396975224300015972370170563786334222267\
43645693429417337125052868201458147365166624194`400.*^-114*I, 
  -2.066147434914229559383528831783836545077942565375329533189204181475000637\
27031612792267603606512358089968510688969526992582169627455892918268041831021\
81430707637120800183502632266991964311912763156656363210076190702488167629321\
79877612770084591955071510251544498779211016022166694975371577290879941726236\
87221035053040251656073169596557738681881357268588452351028380268255860644773\
1769258919533644113`400.*^75 - 1.83878773254470382946552906679190522972615611\
22459682303426970309895374170692174700218883479009163906578137705613777300526\
22003793287315738107458403328377038645873311157564521358209208927170962556522\
62997024951802058938405688960102684046422917528780958757778215708609965447717\
91702628385895538356339250241076258438154437070132412879066149511239096104492\
73427504807218493129999143321441800281229273241`400.*^-113*I, 
  -4.184075667821524925624108902753601287177007999288895483921752944947383584\
37265592732520935345012980218314693247342918929550020541329142934656798903223\
15337502389701132291737202803139049674489862077333360325737407582436017906096\
04111801559622972907314143727324259263460423441799754506788816713918277240856\
30920909987655681898898566035800224489686583786368140048506257042086922206147\
1335646809213844657`400.*^76 - 1.38544024434964956160379581176681894976348938\
96396031591578859301982413080676641760096794463129895574418145567199885215419\
55712113766651256261284783607484472246081892015484903779584524870194897681867\
70446735999962249380431247833073958566700324116429424299407870693427717601448\
34790918214070467699264925470780923209429873206209726504869153675927127335387\
79349116607615901050577208183022888344992297247`400.*^-112*I, 
  -3.627131340169600777628423237309674477090637558933508048693032198980338274\
38300674351816525987446456832745482083135447308940048124016218432657031491081\
30009421648296443680872419967943514100360034277065594359033836376006198554330\
74126851428602813863082778609427367513690464116829185300241727650215102502276\
50156523834730542243510237424885304908678507119846806960521473667287077479484\
0107832764524967698`400.*^77 - 1.02905846493762088826396429873869640317693876\
25757435741150435877479630775222129606717375180780959111508461151380655256586\
95435210038216435151696510938623884180824707616031359031286642143708826562439\
06814270425837285408662662489701673806385723486873102188835503625805630594401\
99097403556151936668454464740047442822945585710882090114888532423903213248769\
62144854463222962120513653615175524217616790415`400.*^-111*I, 
  6.6272397855325838493810108602052750025350270392521294503071962788170873042\
71147965997905067173282938214739044308685485533388833207187407144503629551561\
57594456026677139828289538547889941897927459147516911659112661509830085102158\
64432815651825035647084205427310774622689435680599921232465343833127259722511\
83187121277965886623746996991291850566387612934692846802191214976231424133422\
794977212928906969`400.*^78 - 7.536553735864323127951676353767542491848205380\
69325213998316696049605607728071355156364334674216820980816426657834657588520\
28564214208969727713198252212254614837154452996982705501043171870588779813748\
35170822611646916348400663328411672657815592093820713226702465007330815567754\
17793179538748002157846166931342790737238916295379670331981164557294670383077\
3906170467018873707662084450610539607071708563`400.*^-111*I, 
  3.4248306527795316020744791776613060658601633791277171064467467612723979513\
59332863429634670824187119529650165271322867709990752522413245747880370195024\
88901851156447144504527147782605327411108585578235230699726733788954556440826\
05490831949052363737724198054646962954086245317320230906073820509740067081001\
78215249587986278383213763737383521164000980610020896683768762860782286380849\
693887784657377957`400.*^80 - 5.443373741342193773067039627167635341765188371\
64344275613961407292964183181233306715836446578686554175567733689668648872617\
39654675154827792975878670022196821182873857176777070734930040064441096275263\
86201780967619560593323865051510345228132652790660061064179256634907195131882\
21086410923477060077262017626476987781121600215912705357781503140287593644647\
0699569658201906161548570857771655621575564865`400.*^-110*I, 
  7.1996730224031452951845826961176747999878650600609082718731258177245398983\
12002374999800034597369958251475539915602774261027190642517823379985365160571\
33737111244064201089722590072459991297342873112246016821276413005083997383989\
04604784050153585045103988640185697009621649879955167866607251211838199775886\
25678648193875763581354352923788958588447495728811779306925434680389114569276\
251228441054727317`400.*^81 - 3.877983481478986376799040868215732320361670467\
16025893991419897369052074955686591715577485126850699851550782917575150195246\
41642488083583437057518112674650446608745021270863430809549673832144186819396\
85224099273693196745873942055990687191239292063382794677281045826217602934048\
13550836622047252722239376681427306294125599372641055948043766181705366067182\
2634261447201418208594780471553486354927194281`400.*^-109*I, 
  6.4006008571794290821723870195408730985335856781785556706622403978655014203\
43014103812906172916304633718695707976145707042092106112790964344828759158279\
29984899567834461684304170502024527095748428892921407229413957050859520501831\
54960601959697751823448995658627218224422097704061168770400261478625420410322\
44846069418273675462296355882975563622334927285659321915464066533916099255209\
789460151229086639`400.*^82 - 2.725610978131059803087509974987173413150475632\
72355101790669147440294604980512773174328930834297274976796246540649213871011\
29923814597185718107022024431095741268635044059125897298854046279693908830116\
82417217502958709135139855618532253503350665122385767064356908899322317126566\
00954385395874102495135792375453003785465709339496312769084433933570577483074\
477846195356612439815745951754256495763759305`400.*^-108*I, 
  -1.286994744907393636237159649728147915647942690385583605666051670408653000\
50718394677465438423050617626050045604142257778758978399041224285983662371557\
05077203346985918585073138748728104177042379687037275039761138555482821344088\
42889043266656087669354322866905320648275658997316946673580106994381158463101\
83220551314957704074193998847675559158191255771113634960286702802762836235193\
3434096663695006951`400.*^84 - 1.89024226089544337086385874579114273225388842\
67417410394505849065665346756453155745666991384932710663097486919843702277790\
57443390838319791961782742673018529192924086001404595319184793649439635958027\
43625062014313443272964898441606570060834091601860850564801339997830298886601\
98123622423685508629282345762249318688184019044211991765730992773608148650783\
66755992096629600052350835364766726323922237692`400.*^-107*I, 
  -6.798709683072215299991255065560062180058832716540443119625394486202244753\
84237022467524464404954306663057581237233256476735146410627135294845780114167\
09038502435258569792115046353678552922030822877612175002032843156399188081565\
47822834680366542482991786887597982192696820830721639964506354361950551878478\
47129646676538620076684592898487687620329760115492563887598893278672178137766\
5295801542583779794`400.*^85 - 1.29372002183164574762323161956474214046012928\
93524385150789515103366452099592362103522650794167860223153275743061329050805\
11354667610433556636139476194030257573104788032041153781354196101454864168260\
60617144689052425360481562132809907966366338315140662646367702287838269698667\
99320391680603494672028295790539835071031649118775799218266642908542805861260\
86506507877304276187105808725052917580622387554`400.*^-106*I, 
  -1.479515906692514200792095047249196196204715575204784068128868853605685825\
60316180532237802347592963393782998282882205760497999541468099506559096683248\
81628770693973331410286292694347565955883674056005546840589850668454678275049\
91766521312714140773443368964443446578724720255270780844821212201462374859545\
66067797804878136615859689280774386327849471531765192571580300328419239991367\
1495441112392514588`400.*^87 - 8.73984962918421452778906552739977839759000073\
82988257885115852627383251925331980169863661023503473225867866026882606121146\
35390625064055133825098303443825771003831420588715064932636772546961343092734\
45566840488326136167709671714266141407231870985059685360294308536865231646017\
67581089689634702534526238633057651154989417294789893330633532658265039476754\
02091698206291444302262382938898054313959091676`400.*^-106*I, 
  -1.342987211874020542021926063646147832890897597809906277266539391860745472\
51654700836423831617478159432038590760395021547223563394863119171009335312600\
74832796193053852230507886430948880213966342056135419092662397408000875691934\
00958795480336084414068522759894136951009305400509878060538974602757697492492\
60249645911377595545976149952671012377390919640888510869218962773878148514048\
3170952729440560773`400.*^88 - 5.82878679116103252151131875865625630410107009\
17435176729652877397631251410294007104558046245733512749911436083044202320756\
20134871928915454855160197905689806433036224478830549306836483546745192226031\
79218464536647251359616528708303216430032009773829749757167942048176635009815\
85338611562583069707932303655091272129812680767640489206790508679628818193061\
17746755462195958384709771417458614049884608741`400.*^-105*I, 
  2.9787514396023483523427136759510015691958725052376469588368145465344041503\
72215282056083833468712362040949170228063275552504597846859424430471990802098\
04977164723863858280607749063183296071329140614840515427424147481779522817739\
43504115316767993980979566777677968150864893546778733646639032669367569749511\
35963961009502471972781689905450371253539057883346473524986667080891218431855\
644398889197322507`400.*^89 - 3.838228532772024781005689852275508211641691362\
78563572830560680835031033067610193348521038266911469412289616574492134327977\
32521031824102733535127581471071457972982395818948730965492418500150079150655\
55288261889676800561725033920866038933533169953992820630837461343395358338203\
03596776906188458149790179269021960371557054385394211122369061057544357368282\
8811903813301031284473473478070785424750386684`400.*^-104*I, 
  1.6036964039622832733316541685640221157730935014946359578171212785675993718\
26026242113197497490594250723953992863965321385606806671932559476280059440826\
88099598670297920608081468469916622793578614189106028634568145774870765830518\
43342332326947599387026897065600811910722081858893895463667418665044032362210\
63957415106189131299006758950598872139894951795675232400524411955235787544733\
89240117662738519`400.*^91 - 2.4959052320679639704452018106176630086583047469\
53693210925844659423135930847560535318267349774239961123555943493962748696863\
86028432006827893793460269097869296294082582325877331048455535208829681205265\
02629997676398370953795383382820961639051116420844160762711770350705383168977\
77103882225069917268351128708396864793704798363948982627552344662387434359199\
609136556691427123361848696038989150970069386`400.*^-103*I, 
  3.6034547554989975026976484809190875222176433856835099150817203253302765388\
94835728066939610525784336119723940751710362476341032741444471154049225529364\
54855499294646308408995527237812494896711987292899215024011954689755608426458\
60413049596423406896699165423465425719118057935503828249593474822433433207217\
50631579248844074667685740486881560838919062571667541381301993676749876103660\
782424899954733432`400.*^92 - 1.603003301506145026302527705522554614201715540\
22617729481137818681543764465994651135694809578534783312048400372401412074817\
28840618597005440753392262588912084330047614939315777419045182839670378962473\
70644713847570306527574398464695348753401646293367304795072203362926053658672\
40956323569096311706716698669606464203166436510317032951399429588896085171347\
5582938089013013444122324015906673627631330419`400.*^-102*I}}
{8.24002723302181919020272333167074419567174814047377947436962721002921268294\
46393461356848868836101921724290148208850569657829459516809026610529156658656\
42559678388299055584006235748830885236007156333330893069307194573197066999290\
95449500254854614278318478120122379561227339955807770234147726846574396487228\
10942511466590897296931622991472911536511473692072240505293128867415481256038\
14805729113642323`400., 2.626662127829696801632879444721542634054708643254370\
08760506213166185312997457829793372602364089239927811518149980133418261283762\
33726005072053132922963125027460672396713240844233034995458982508077778286893\
96122251420510669718398629768740661623714555017821930794549294984684300143133\
57943822598372354213043488745399779559982331221143336746274715931147082536487\
0548813418437074158718962219292178996471`400., 
 {35.130127578467632892079020188471062896112676609508222452943040544491581576\
42085393352884310378627456157623009423639510777970376819861086501019120951538\
99821477431663649632752605271618405132238160124086809755923957263211362166610\
67774707952039773271711931217706704431695696956475379984973271976547994088829\
85841732998293144816712688778269428263734591853165053434830511339777984874071\
950267625330395012`400. - 8.7292933975856851981755220838696133469160990698086\
88502462358152528581062888606404487118966765663811115144255520454129235949579\
25200957866877729678459167164768263300790216499510837050709698948803945939368\
93176449024906205063777931409688764738989119621504315289326400409245153395222\
95524093456829007630228811986656774380785167503821435740399110706631511319944\
436211984213220228447082324035556236173745`400.*^-241*I, 
  28.451569361896642544726736706098991139095420970478893753223709751676463363\
50705636749161414715850361420800042662527550828803992080673372509084110050868\
09433917662563432052730015096308674079071395717763985773256895930397376426974\
04071136987854064098341926674928944339066918474080350779111072286973131519567\
50966661735483745213596785368988298750714990412654864818893269326752717365305\
193927682189712066`400. - 1.8032147283453046495657241043775655826190026018481\
52716483261034849355987153594233724986696581618106493633375200062377475021152\
76179667345893866482389671186370438879209785389864492919472597331057143928317\
80841362152962676883001649818892158434237880825359693076860076881640956406180\
10940221054385146059661352273881383739512982822661921948576598029657795519581\
154859334394724569459639370581560430698195`400.*^-237*I, 
  2.0366006732120690858729834585872192745374654316576069841900487595546797181\
15973829608100558951634976591209993271324428057683220277749910529408712788050\
62697231998875469431860459323773096961567894109858763977381465417744256014717\
44140600266954162800772357909973162000731004856271008140900450313600423469554\
46644845461946308023475619242169412357323200181064315215268988256044163760279\
80744056747504364`400. - 4.93892220447867258098533594913709001609688018058017\
85546574057149138553743740615260466884707568440954121021411325894577523086696\
86603991553260582374322011225448903483627798733714110006935664533708004778301\
25758579191552142642582698779459604092011518444721880688520287824942887508055\
60337490765965019909016462728678486095414761875817934583820493760085229057629\
51202388761912058513747518009766274920456`400.*^-234*I, 
  -8.980064454690038841506597881728052075192106164061911955682206154899703179\
37157905176369981308088866581286674807084717231418731247531656823275019853025\
78122252373532717592539466566918148788684722404925408414426342480118155528638\
28592281427842908110755663995918245240889688340477582524890031216370026800950\
30882420874864471973932226894362501371280529387553364253438054635255168534792\
4615728932218279521`400. - 7.808846093054767096186235675706406093062755166093\
38101051912089271036190510432692564034287854962822668175715846477101930629894\
39290191429636672921726073086652515477378931601395533770812447277594703961443\
78306774562271577247420156383291720359142429857827286663288824838104080710564\
00653879881091904629773649846619420123300542411635235651193927723575386969709\
6973401675497383180554796547392816115587642`400.*^-231*I, 
  -8.109580793115643884636235384170598853985986347063122177020186551968522182\
75780223833946588149615138308534955186032740413687144384197909693889462954121\
98423427911393154582513595158264388985502821690349077038074141167469215656894\
53457776913222963254502509102211409700645677246563006923477635292503147687938\
13385702099983214052534215342394102548437743823338756534967679445222437790214\
517075024638177469`400. - 8.0293710987396294424165370345700204384334443477145\
72460469062178271109883932518762632237553282771078275702382056867534067546336\
30917629944723616689836326756177840935432274106618930765399748354657475499121\
14831297788081134649501234423528975424391171058694712266653878847504330989834\
12535693965388835709268953675779067439516457432846635694102762540308022885360\
154875093086988316279624080749713940583456`400.*^-228*I, 
  -5.719844945724386859123842719978670735553389976575301004201051438699995275\
49083986299911048369700394957231247609934988389059934217562629418005406255467\
42605293081830528365320781442625082246589418410007334955290457723335064203275\
97100189260610847898859247339844288516062824068011740288739787893773079876432\
24761206567613440793869745003762899679621184099244523079149900732848670664888\
4657814369881881696`400. - 5.798388023664728441529367809134515535689355451599\
31649829407399027026220969031684071220412776572522974269230024628626198386732\
76211557795187229013339068420616089162268448495599799646069287192292774107648\
99062504130272894139816261607181137486804967673843882831395640947414323937383\
41688568531036852863534532065885146418682722943259866544055392359710942336437\
0709667815781790101546079158922238114957218`400.*^-225*I, 
  -2.499077881070214947274393679203363056437911242332690399203002020811425106\
22912737233025219656796165446411038620255600818363903400548341868591083505935\
70852168842885674295387639398160660614226397156263600613976440082057332443632\
79069030363276541406613276828793193197697454501777319442401280160139350999390\
42945017741475996917117440649648902993316666743951184485797344647280868663994\
2010268252715943283`400. - 3.103786570820907441462389055772334052730160119755\
42086450677614830322926343456604531011911055840802894297978987860817082884471\
33726379757080204270721669913158997966387113606477573998304778477521227389129\
38204095716877870083985468535388290549510277724968577399466600434025321665939\
39783352127324689454408656870183266168332670370685704964864860862854291747842\
0296279947001394654757575424055724781862969`400.*^-222*I, 
  4.3029185379753664729330712857151714204064844739386015467256315577321234365\
38524213965225931336713679283679646114561195914377846072385191425196268740561\
68410931271314027120028582366223616476728437282509520816773001839515138613500\
66918760195306329144366178690735974314772722423022755338597814501627604845454\
65166128706032296489239703974204857156776086102062502183497636806160538752617\
091980442425058873`400. - 1.2817755517182025715776781010501498917407879144175\
50784734718969451130356048292399017487154523070972368712327873366718181204081\
55345419874996078120856384013609385918284869296153899776350707209074336479067\
83734950199389553994584448141832913548536078245662134843944108506133344878068\
53790190950577018353780201865087699834529272568916918216998940091565945145150\
983006738720699824392895285940971791610787`400.*^-219*I, 
  13.604268884286163066956350566126898784062245004894904513229091403374882405\
49218295301809816340889001152952093524919780687387788974854902189606921257604\
31241015376384798793596290011589349637406181461723793779329241368023736951536\
04561414936377250407849751803018606824453325041235724393785256599349865632035\
47649634410102540967475497969270759899905248386339477921724997051020791235669\
997363994469161618`400. - 4.2119739637209484299097098395088869399287573483567\
06183347129227214180859638076411372278111757442443453954812784316263831249595\
27217224994521334788791839916720329091298691191339942505624535904949525798973\
83455359605609828143257578844010235609413716936993890327179867800421865078922\
06908242407129060066990658109090474215770841444521059496499232983082847014421\
469157687328026595117059252446535785465871`400.*^-217*I, 
  24.359622888545560622770750747035543457498066205386625502358314451717394283\
05233534756568531854263115109535721135440112212474372933476942945998512974364\
09072979401696598343027762255357774869530660393942215157568892706492950706863\
56550221793202504310002788666941695489166802371604124118789250485134467602662\
89071504254054979425109469583461254702174928109680515625391480344135997008699\
539864136972499041`400. - 1.1287454344882368392754636531440148590288392870765\
76754710159469319784058962286896329064989440517570385259874017419760835403956\
97820798567242975332364150761094633471551321529779546855575762715137682446834\
44431037570699992792616637056128430245814533451000360646146840914507677168392\
94809992963368795844707396890505681124118800504121159033648460059949746164767\
677534759250429150745800806241025815658692`400.*^-214*I, 
  36.532511850996984358559053779098063511300452557995650561650928738498864634\
94595162555575362079375082774831202611789633698509197711358799752544277063315\
69584338909311594969573955494345988611621426258837075973778039194233788473249\
40297387471340850838029614683784287698616675928224334125583323340399242451833\
71723478215579738411584251782696876380130551956292054584210030879978393376864\
46873276500463242`400. - 2.51684264574518132778065775914858735077747158601006\
17257067116320426902965344868808706690517803751479515205403629679565824964190\
78192830270147141773675675319299907032923395878954030563245907525987540751240\
00011325438443713013141461514802105104598395602711372503197818912223685508245\
41460755965277596643753910014989694402656297049061657430378361122597888062246\
24523507994743462480228919467466044629032`400.*^-212*I, 
  3.9178611636845106433204467355768352829062173373259464874578858675736982554\
32279601551460943989292100670387578148373077225907042387194716057681847933802\
58293256589900368015406305595972685711681031436999877739343805009192874310503\
99333720997744557639954438560321165796973657891582245742727378565635665240469\
56939416058800955522567288815096587280906783161309463070298457777259015619534\
219500466634050059`400. - 4.7480156470972513725693095029095398206730404158043\
94373274657573150990779876708401148675370696232927008859629238606473139803101\
37814169161575128340524766804697523259656798808379866239938206289579936643462\
65703043119159335938640331518899658237427867786336347666734844129264056086282\
92903114989999784873207728050213202274509883283511470521280423298775571509962\
362314099175160915683276572916180068405231`400.*^-210*I, 
  -216.5985170549773745206934299383087238732175236516301058549434564092252791\
23833494467348897657573164319183794203197356860058882424534856186626120144619\
54265971645206094081180008433569043988946114706017645185979264417119843182171\
55881532317587197990112255316550941469815502025011888754747181499980499346938\
34677749768649906201790455642470965743169684528014990372541613467977246482836\
970751996063467696`400. - 7.6857881239433099779590088210303594793475165255903\
29516528192517925648664606683750929432466014064872188187640841021492962397890\
23849987737106171812860433846154960783609128565335324877843944410073192355869\
65478313440140561085632671699485586954875877466133168369958000210677080187500\
74821488913966089899006599361059218253881381656367400068591900516345218744108\
673622749455170187426705909816782859077258`400.*^-208*I, 
  -870.0672175833295811747377318590487736395228371516026905363596717514618881\
72336018204015227568100296136261522841862701403913212195313895116132586952427\
25012399292970686385802939863056600300253492330849623321866546187966433121443\
81529047707941248542382277621843696874341191859588338866052905895021897915772\
98666574219987989554175612969563318094296704398131347765563859603093296218389\
3753441440989249151`400. - 1.080515413334511109277766422701360902281373662841\
23260141012452662697664464894524130738007051679435187183648779508379785529906\
08085568003603191215354542952731651615515106880679047359701362434616897714437\
25252355152782549022443864783762665274688599853917297026061867722979596043059\
28294850946714247125099341013180504839355998059929785258547313515324453416351\
9279703610326469414483829932434158728412639`400.*^-205*I, 
  -2123.221334816572226832119400674136751590337154891704719920855478580189253\
54764645960808301741946981074130583966732690330388685039561415374515827096638\
12922678274642000386390515623150744596561817504989334625183529505491009630051\
09929559023006374137450868271810024198413626460916158577682425292382092236647\
64112147814855621467826434277722028495465114824551733667304496696000197541333\
4749019502255840627`400. - 1.333169929150787925265327053979942869265030381393\
67804674342550007768632735433264063265586193644620188416292603600578891568797\
99784479505578067436163618903047579160739041060326611489340875544497409798720\
30572552724608048338979500399411805542438194972276549171132232806661742596067\
86945832417695482442599481034425966402720623470817093905569928260794562699653\
1778990945428628765857456235343341427903178`400.*^-203*I, 
  -1480.568252553137939796070501975055690252211475129021101105456580000466533\
99676513092550692474294188133249306260664224112221630974241834526916245518875\
50086650213074157262731772347066511921348794062189657845355412230227148281405\
67901029240786878510923016819709526410814838802188418564926670784320784338351\
42988028697660664800363263395035776524061987703334006129370303159646631525649\
5773976000645412831`400. - 1.456899927657106996378682060490152904242764995206\
40884520334236398397259899185867630651088462172164712770397572389299384009905\
53870933205221845583955719709588533710085921309929398326439277220748901483243\
11496089735707177685443380408932004083488027354855575383478598559904608025336\
63403954943770163730473620176840769382647139573722229128567437279829460307723\
9326180118578436675297518500381871670237065`400.*^-201*I, 
  17623.448962384196871506848150941756935054673375383310064304386485474767322\
25441551617543729771148460306567316364227654139049087005177829822483086304923\
05648310431265914150184287885856122155134034027172146851151079467542898494937\
71930894555898793721871874535411661595461605430682425275321818687258048752699\
02675168393406894147598591487187964089324323412535722328363430279823354981862\
723402366790271475`400. - 1.4215887817553452599592391689778988222416968904349\
72328256622756899952631213968093543830781265960845189192355797291144455567385\
32360291462282915809931227414762320485561637642494700637231553656575697325833\
87759228040216692471534129765964849916811609733519374645213266525322100185948\
30010288506674271955864836657026125287828312139215160574117579825279203585331\
194413800099851611992232031069739963444136`400.*^-199*I, 
  113384.24174953907983253345878231585443234330602703273362248683559465120504\
93231798856803650388464408519622579652100556164962249239903470415829217325409\
75764007454944684684517256258438649146575292536948218286357957216659127161957\
49776557870271229250878028688877872203418563817494768332969586404762096116196\
65668488414496696233918020436744609478139794011204688216459330259554940162708\
241576494159223293`400. - 1.2474965676425541602618935954419089899608249819418\
07027943768655804740970497274103604092566883806085568741244891007852250698807\
87365425783270198298589334215498551818187538888138323222916961143966068069297\
37791908768894795992990877178013880411887570878394583915899309114533378835282\
79645800649975814859952690304048664692405320320715806898238669730373463276503\
696588184941880732657341732012581677922357`400.*^-197*I, 
  391998.82042837370356439737513524224271506560641039013394911671534468404667\
51673118948444077085116587088124122745451338496142100836985794446052888463677\
21778535874641597224337031840600981661832608356088406035286883177224393298540\
05310209678576121408222854973665221178939575070265783817703568218156339073432\
80405174389238635192915642931964920300666453365767943884966468888446622507723\
356587781339416055`400. - 9.9087502270772766021536862198779252709301608600199\
93918119813306006186401653836430954881038006410832287019875042304295168018807\
33647014670012757535056816126730494725244398320195126091087550403285760157982\
67277404186380101644286746901766298690019541925919096605813127735222627455062\
52329420664443769952826466553850440104787055864632660583335731976621309875658\
661800979813634598448673575246863138207176`400.*^-196*I, 
  481376.35372841608060660563253375006299512203578370709158534829751780302236\
28517667796399636624102650079253438025708463635749118740692428309659531224032\
44158205454638220508331640976946353056981560814743215561033296347948666403659\
35585831874564515235648752148995982997812116410380781036677971528044612353110\
87257097070052890257079949092132005192889662201302581578704737153867689457641\
461888150849657863`400. - 7.1651699663954553810376862049463931642956913125598\
76042067619904826624009882352150817953385890011766961147724045139369464087764\
71994519541056698364074325958574550852750381025620475133265374599196390063896\
28127976091693982118354199184871865076711842176931128863634333736749788916913\
66537586170534556096778512737687850863323598391139599007210028133846005278441\
256154961456550662240871146374609716890464`400.*^-194*I, 
  -4.387097028893597135602342589760591414969286487292513131796306077348026221\
99012951179169534136518997008443400275353997489523992265315024767406965554607\
48003441945114592633554859820529442784052886872267210548997111687473132279847\
22876092263421903685873733573396549321493480388016169091381970837022292156742\
60100553339062867540437597364378988018924937280380358345587866373072340339904\
0234752520522523627`400.*^6 - 4.741727013265753623821642543187458319057347820\
14835078950537153688506583079301435591712052691510509144379039474148386016767\
08077298733466757046003604250847947846652862584678214234283813052057020271085\
19016275071703924348490125515215130344865567561684523198759211308698899700491\
55860577397130149282457366973151216744674462745947259061243685433199297494927\
5597330160399596427358297802984150225438342439`400.*^-192*I, 
  -3.956659090253202762025166730351424337573418819194934513395457154328591315\
69953005090429474840989924190622850689118391807650957132748982448762566740651\
96208683304364420006751507916853867054551372920322056849959378559387680901269\
88213959820113850115292490713750413165227275873773245092854722748889259538529\
40523799489560747912126747328066705746025583999039455141551675670434689287190\
5700588906488958049`400.*^7 - 2.885466465318919210654695089787982032605514876\
98687359198953571270395963256297660967708982049370742076558492328996369740071\
03384042910078743104331107749910040202650772431508146374261907401504021369850\
49927043052765061112913898793948054305591251771442283267978887165856693256306\
96017823279983712545025327406834599318809885205987701192649650094580729214238\
1789295961830943803827534136014425157611012018`400.*^-190*I, 
  -1.782709414407526138880245196197459559687458884252883626612514554434301335\
11642940978144275160748695511069690305191824545077485041180449874947302322290\
42844562626229255909666080411580209921327893290343567697176831000942672481849\
33635756164622472447231506866697598799680164826934466902408447689241303220142\
61715156937716053549476616359896026231139750163802745090283881280653504280040\
8375718974870857031`400.*^8 - 1.621627956628740293601125286175917139791537183\
58066048163880688647486915512984139045452144650111945665359314541868348815974\
78640113555533877859219150171341350562235134093087053342129708368782075200060\
57479799027440062089671591264077041577797708876936414950817589873855703579023\
26373532430368908006538322646490071191515888569505227642655066051509501666612\
9063530107460508910463998220805424976288584148`400.*^-188*I, 
  -3.129727748547376464492376071367692774945206303617871926667587692602922103\
61025183207222744760375045762363594685209213445885667958662101826296972964959\
98610269734543953626312421498971642731560590603149286635082126809276021331591\
23944481906876718442860166109160270644111132734877152769370047816575541520871\
89227376386515777367757202370161388360817537187655185822607646519680637469392\
5245688610217788866`400.*^8 - 8.450255583434703704749353957158800123728584717\
73801397326500495623000106631134688816318431812674205161174250263792618887570\
74641809768301605964442801852116311796643746441630937647636664354028385649016\
08882428118365828092237083529032990431800748399756299022275208099129179756335\
41109877523332389498811172681912841155212395830084133822846900449515170406174\
6371041248995480970929954814868913795640350034`400.*^-187*I, 
  2.5735513400107197862325713333717082560722573081447658635329204536357302121\
57467521437039421254490719079754638754832190597129342104126414109950296310074\
59325342243318763826094950527177776599849023825470851032256106968264171776398\
78158150206043350853869180801904799220609658795782001729889565057256325979500\
50323686830106736685113362253639792109979735066443281676500947329484527412109\
074247797381004955`400.*^9 - 4.0978842911610270668262163920797550690409728136\
58524596061665626545520670038008113381237450820037653816574395860769394225006\
12281582296361164509156940359596323958560592158006144898330763515946824942200\
31555163232118074694583599812183832778634255866450016997337112001990098294789\
87542881749336944239624470721249053826123861771711409853251572622916063309959\
472375172503970360976049745846627145313418431`400.*^-185*I, 
  3.0272079506861860517337266799943573066064695266247541881771782914914752993\
22255401691771348513180394768706517835835121641453293066360943440769365229051\
08587835069653022741716294816480913998695245459000330541553270298923493636956\
72265914330828441620770496649547096148787499519237313300939005491263842399428\
20515007083252208958625079687462846303301357501839954074461840537376870379906\
400407769154261429`400.*^10 - 1.855600151477091763537200046257140129181344374\
95678411606895657239131941871451206418017676218880891532438341798272388142085\
81919972037721728560072320282435612598618075854487591243104519948259498612022\
40853348931768431114576627850579321192637972376771103600274080109848846448548\
05651887942486190884725746225579999589688770371073179793494546353005755373570\
6137800126655821842080717080963324046210135814`400.*^-183*I, 
  1.6871500051107765117801809408210056558639646628085308450987488049112543855\
06259779206342653527240711449151786803068808022001650599617862497195652037374\
50262107052218065314213196405205003365957171726337100826748416028038450309499\
07405537162738106673874282934687503331347360625489040483938670160238337011970\
99732995528473699427475046734395235455669524870944260600326137799413312251406\
836227380095477235`400.*^11 - 7.870401607910490916799079761103337980127527919\
72976987286536238477736393374425908478313052235423802200633757962893594745564\
84609113516701804816690561454428501889568037505564245350212267442180896917756\
44909247111892591004368165155629672110879608473691091542070697132246789802475\
85487777780336082153121848278592248446568249315364386997583174693587569974829\
7047388456146521644127436174938304986163179964`400.*^-182*I, 
  3.8636760892681085016360670044190238303842904343518754411086887220629413293\
75860213309624016072655889989533646457360030558174916753771700054951197088441\
42849298038818140294906843487787004517491444856841347406136012711232919621449\
99773590851764658424412244990155765048054126138207023832036214754686251658674\
73891317567407458158869171798387073443757353211515173011806395804849990232583\
171989913891283236`400.*^11 - 3.135818631088292263900281358298479111613459679\
64264633901371897949811631737521004195934243580522070199749301975616000127055\
86383583935466456894247964009679267065501920245373389393274620505910869562641\
33526555991051070795977363861107649711811981880666256618559283893597986388200\
15571710708790434194458101111936419720639872194665137268460561627356947054324\
2447762236488274550982787184727430800918555463`400.*^-180*I, 
  -3.038703019020972163403942107876934736244896158964881885042531371316693589\
49555951674631815560859307830250315186778700218859041220222466912810866783885\
19916375371417334761717838945201979551221485246569338507033731898984036649610\
37758196949043426592097774129731813517590615137024933732777757585496084267610\
51132523663173425274833448976056796237492930538090983050481858172635370197972\
0820375701705113801`400.*^12 - 1.17682286030060626604066478105037990801372902\
12743380059591540693914828753510669092798711851672381506388564640892932175410\
58362568627437199725525277950473189855387298971356490013489342373592070816056\
07912725048193644929722389035765552269085430025514639223279381945192039847545\
91888626508880623228259857228318359167822761653446674794460341113119639033411\
51582516857707665474780434772724822174421601306`400.*^-178*I, 
  -4.457954877565576286279215660000939737752447607884133753703563748991936839\
19862215533042220906192986560034086154635017956131957934742794131782169806113\
13917441078024747986329843558422190082931212692347288740143773950387828211146\
35730835815461275342823264263872871156003249934932504070621736277155047690396\
51051396405751985064536695059824478304690148768966471573035814077221528478226\
5677845630282996245`400.*^13 - 4.17024356520557926579269648405201868016462729\
31749963802814433183097374954146150698505109787870696904728122123182259435961\
53549115147210406255869729124119298137077236950924091904603499440624662698744\
55498963192208548424662252268888479550231244983899500802669340621571684529641\
20169877288374776097898140957732847202662303854833882371160859546362822431483\
72446940191284828109740433290908404123110660023`400.*^-177*I, 
  -2.964573031983960899943837421112851407317072501283229977840908906172866037\
14130491665258965388133731741471271062986604259398312408761818452708748648604\
83697119110581439384042999757732014863233125535943223142409712096159390867075\
47343140485778907064773944086368820015152097166362951863786613162265065308239\
56013443359665681533559858404218762927818478698117448777234315092053695527463\
2810928742271158134`400.*^14 - 1.39866273614612145406147096923994140994040066\
99170726499110227051289109929833209155009479132603069736483725286435518442263\
66530229558756737451074793406659645664394882183420463780548231519216183681527\
78804571805845250093186721082456115963409569557693498771635219130108404367930\
61643701961347331870856903096595529887792603986395951502743046921735866112844\
10933131626940708531089321694480306643177205926`400.*^-175*I, 
  -8.377924810831503407237799622279481050947584138649099926077945236029232621\
05423491868698680183807313445498578573518775529574485056230472431970433607292\
44619335975132252032793004425561457703576343329608887349091252326735677798876\
99377089460462073445404520939633426514872423438272583115115752728261252989601\
62150006843352170287389533942314025969142309428271062658228319214452479335339\
1373863315962036018`400.*^14 - 4.44949409292118803388002898839071065496209301\
20906553907659061346963815464487839274216656170489475233646579859237735741364\
21170847114586353804337045860405416952947666178940526372307336155259933776661\
37931671223333700044957098371616063258301112986025528288892398938775367752829\
13905970462337562007626677445340576495253003807268678826130634505960091905059\
70006486554754184236124177215906474116647775707`400.*^-174*I, 
  6.4991398175105515526754224147742192843284205644034506406456791562757409106\
11031881392380865803670277908694006656644779802171654175168272444784691759687\
56380608943378450410833075061929668210381049679150985742163393797488886064388\
46789435040892894856825709826741948413702994758826903007941803922062801009934\
32136842397790615962980961289005745169025942625274549822199575178449639993443\
69040366021656164`400.*^15 - 1.3453604490679745046440200662884581822487826712\
76651416449159550815197592537995521937729685251748345504131986801095390581633\
99174179396336293343430534169731780456606763714253048516458014036018739919983\
25628790388241516749236550428329004312949847467368095993184192550200040369966\
66843542538770822443882918351582563751510099619363362948752052273847417509495\
686800935768001503400753810362219295355654453`400.*^-172*I, 
  1.1513839946099642611088803280754790974294235705641232696173417667825674812\
23508881605566953315483844927047376629288145363490344365620199009987264729039\
40665306896664884520708012404778104656755110121155547113150011140834792513155\
35283425994628983895627401346321363288266856076717750198742496569647418485644\
52269439621959146403382656735706160428303496595440082844535271957407661763683\
320291376485115731`400.*^17 - 3.873701606716390883065629577870450203788988773\
39139073144992437534991758533570784854704125383006349074682370919106288984642\
10368874210405875343927526020187342128036070243881830946402890322140073002900\
19015632772169796581930806960624030669247778867520455277141703313956323986540\
05423332382764415280607199152544326411775634382629689068815775299573244644970\
1492489786393025557082101978416408175262885223`400.*^-171*I, 
  8.9003369363387982569428666960425612399983124545439324121389826458249341045\
47236744153841765727406716695185242235610346819287243879509014777787225515602\
51952781592201375874416469530409860055085499206079942032655699478318873452315\
60774243607217899968415952720768415811369864630755200989115231816898905656288\
58946454602400716593820408670292537593999311804219463230597845662722054864910\
527128578202085461`400.*^17 - 1.064024482971467039194478029952689164011153764\
60848440604533665813160008673577961721802927063955836644835735365297496709970\
89891380249828200053439598967835955033941116716284156080470166661219811304640\
06818867270408003629130525359843941765503627077656798538945086760352280625354\
45748524509324650341322311756305612619734284178337707194606394704930061989439\
6721835297747691674228602923096628822016818524`400.*^-169*I, 
  2.9889011856019880309587809164130410684565603826271401931658154500588808418\
80673845644456432679069808244618908896121414057911995240548213509366558758760\
34828840443043127618040958934827220669802249853058093102908217877342622357501\
53337332014112926427774502106442314639786629682207469200878328812061287218799\
21405728444325206421933669878476772577764890509816218932000565394622304330569\
585958151077290151`400.*^18 - 2.792845975049306240878805284231113474007144815\
41288229740297797720101061285173969535013027064562392848951070036672856978360\
79347329531520664097225744727551605347486055837428599077323768395831140031195\
71379737799761445476363505363687672892689641657908185162364989989044475678217\
87716436096280502464790334207528627396826162388981742054534895798421238723330\
2396931972817652840196160307003235372263263544`400.*^-168*I, 
  -2.332881041406426046923528845331031832774970210285538226454831602091340808\
78880672001797848508330850966008520699466420550855786839997551690700820628571\
95240425031608133302401991205848550381308381939285349747086849575035452682175\
68774584363725003164632955627987383900328137652327429257700755152142594287471\
50014371840857229165303008728046878155889060789111104973085726155186192606810\
7593297181832799696`400.*^19 - 7.01619095946021849970558941699918939304197062\
14774583798845680089239320423959971236275794832837849257263907313591757930506\
72679209767348058719810903815666669723541186461726735264079760984753525584300\
24037000865039537404055149144874185184721039256450639904152802363555026688879\
70156640192666967554937558198824976589644475065347502903658081887822948992761\
13481057772089582756880672004715719704130802082`400.*^-167*I, 
  -4.864654688566545455671494726260953473470908649402522590087982764918699889\
03529394820800517732796574245119363488186555438880673534760298460044408169246\
73140280822310142106379959254559090969760407562243215238483253848416995271277\
99922212301789953405254533671875064209629828608170221813023244608045601656081\
86866786457530873179067781390319825410574370722422830748510928541284258998465\
8054100008485219479`400.*^20 - 1.68952461050420095652333937229046173844605935\
21596252019008912582049300461228111586165257313144650964365435581761006864147\
42641633091999530682189201289520514260114083024372272605515076577882767634772\
17239204557512240942648285531755421035172082118117249938027342857647875897800\
39490333448646995241178289293507020779477983372790906245347257491130148041901\
25522793777021131895016845875692696383451456836`400.*^-165*I, 
  -4.284770389801401650365434000035386395108030841907170134313394861628414035\
97129461499684287720432376566967537572864385907205115137389725512007386063291\
98063114717805598692730308592364959960722845379365127638358137887177775257306\
03334474373028059520062093996959278370958739416033288489319980358378962213414\
10336288098200646239797197497800805258069194213426107018198217916220406449508\
5469634897261961269`400.*^21 - 3.90525600405043957048928496451913125846289222\
70082402926577931245322348967804064033158840519242051191687203111416031684919\
83400553733423110617682064981813934954838932789759434538253246463880106001798\
96031539211101259237661731611075274774517305900362066879453178164227805318734\
94050582785929697001188112309976297556091624666949296839056540926644337309050\
20893158632546635493916822928949452867221842416`400.*^-164*I, 
  -1.663526023620201984586477939256606332161380340132341010102574566668708771\
47493384620084930926878697550178540001925470100686584990575542894467632771139\
65622779555725516711401225161326828321096863471919409376060145290205850056669\
41440749767614529905911287283475675180709389452110192735845228925919472072838\
36977917364505825443827203702177697809543620335551315837088863474103867833533\
0634519978469522765`400.*^22 - 8.67632340136208511529024200454990640338434564\
95716961461995146052920700828024075650051423519815462969896046946301004483840\
67746410150698736971224018680243406681942895966361720614973396381909022159564\
01262240008382741021892891491245421598661890715193432546170532787585864017014\
82881499424273526558626625262970074956027631142009692049490111715191558881626\
08140378908953237911461329886221421784419053621`400.*^-163*I, 
  1.3256447063711493344717765210829646043899399552256554933803273052985709392\
96848216870308449807641899218127705696410479434485024382091791366016742219730\
60211599058854999847910789452349129966238448502218091633645491884974771852705\
93418728197928615149825945686807014060693660540425273888464981974611028463848\
64308390590915440377469801934802730346255454407911836693490591334240379712901\
472086399854177439`400.*^23 - 1.855116681440076517851800342905185151455388128\
23033982450580935847611306850325863725864959399037076831958495242117675003918\
31313431162691896568407315046226086595692065047007846892969807672232130606097\
06650794211218233152647871353737684134195412205249713857286959910489880989507\
90498170006531064625966026089597249343393753475477446683465784696231774991507\
3791220521462695103695168161556033178030271326`400.*^-161*I, 
  3.1850212791523546468672770689290815301266850735893172506355977026196426215\
63921073339486027858404267446905568996231029709630090843922343037763559501393\
23293431048558848890483000090917917534359278035068695176388568443794883601144\
78027624936107170397255745642090176886417162121103347019811897688336386049093\
12601214366340669214827146405068320617160985697502727192083363980341644980864\
09254143203242381`400.*^24 - 3.8218615226008462004293210729036011665814619566\
90574539599081536189097347876599513553225319515873522092368449386603268188655\
19234704513748274798033322763401345911183306012507244592306920304872653179257\
95216540141590218768144709039544694269653015787561433322329114481521888204757\
27098768135239655257999488836974459071343405588853412173348723011626867967695\
544450560691296390872359844096438635886569297`400.*^-160*I, 
  3.1463161652162865859135490803689878787121261757587098507563847628640513682\
05397864560404283070543542583191564861904158448139808617977120332180995340199\
77382920342196479887413033090797040668843671934281564169309831004615638048965\
59622980333076999255054081054896827765612301602068363570470428550950392307972\
12531757210111097692011532955438755100927954332165039246045904243301010138298\
6373308504779029`400.*^25 - 7.59519201417905467566137855902354054786674974108\
42413592342448523340064525103290503800941651417489331293300008481509061998039\
53630111830327874126373366498696071451357755705495206818817367500477585062906\
93294621099811695226200290369811253087172608210489521718305077331531650453284\
34388779795805083148499838804016372086028014724382312119564233943886069842203\
44060399843792172520708730812716246175471684`400.*^-159*I, 
  1.3829158041904831760894064274485215140657548806814819231801154459399534546\
66226624560846183157434523031397368315443489112205526524848256328122835988780\
02051475428102473587420505131201005251942270507329571498522352566430376143318\
84474026429764770986352493268514451960438211881665677069286362615385086516120\
02719506773354286510358593153264648671985475740549427760291936172773972043008\
533546755642349889`400.*^26 - 1.457569702178948039639861568296919974332326052\
14014605218126597081856816596187647832053289670939204803089120751586200933105\
06638436443802069872959043012078205427904881036705197444874776067761593720306\
14060692529871858847924581778425489618174688743522659249821007761032336437286\
06653659471115616803699275424898730186917113497378013290845050071897832624499\
7178601068373480363815379359828190247532355678`400.*^-157*I, 
  -1.138396723580665688695829944962082327963852651826875985003944750203545778\
61849581112044684135511785494470835774545411443787321610078658206873694772346\
31995488750680575883625339848142301695558574632719035381528280280976338314605\
00905725795564018902952285487233646865136269927577509870487030625033152827535\
26112483123866996809142687394098753026917161230763079626402970819330181863551\
6087415346014458422`400.*^27 - 2.70389507479277397310324728108009185462869619\
64580571238671739784516191778496735215880193618610643769694565941225031861592\
36609093956170390651958744491260104585543590266496929475216880858135798028808\
69785534218643045683678191954351608917635150184806524937905362825318216349160\
67776504710505170142050997106104363082523526670949374735483853129874354347425\
51649773255850690407072160540230410055365603826`400.*^-156*I, 
  -3.094361720854447608384238673819516003699735597832697153270964601759326968\
25090520365845664201636047318607154715503745848832765792933894819702537832800\
92819229339849005849307001374569266984796385418282329382657599830515620785475\
24901684744789111307145413781367192158942690553056120764162613490087754222101\
07107671480668803295223963929394600196012974767656500611747826025179152319396\
8940870145812426411`400.*^28 - 4.85334855555973206998052927858556491560811132\
21066481610588951451594467639640502821257954703970186064574627236324209375666\
28867371557266538655168632046768430486858976242815279211749816500763460382922\
14271065817944849605404573982407346718761932843090080576460779703296935809358\
80995913638833060223595676090334661933533243353026803325508902088646287264233\
6495945983159264491910160950109639130176648425`400.*^-155*I, 
  -3.384322671338412241503115837170963481923956074195123365562405836400732853\
75819904441334408104737533654912919047785499088167865878561071773639361437359\
30054802152626009116573899391991104491308805515819344200025625117083332999180\
19328591223888760566178899329143832934712665548177368393058990158841808179147\
66474624083314001539004035294791707598416013144437359422546436474688998926231\
2614918543992663139`400.*^29 - 8.43694034457120153780464310987783261067861761\
30079341340574091837556880638129122563831880181214670533671133012282955043782\
76485828223916542001552894628612079944568233443236224498130164232031148577272\
36578025119121752359191867831414697379295254625471091726603482971343537927609\
08925651763997511943059914261892105231729292213761223853815801103271220160357\
78248993614446095572554447131230736874037611785`400.*^-154*I, 
  -1.656347604238610980963913666553536198813420851796317935196261329832060134\
73400342123163373662847059275199324189961078538442598587288660868249331170645\
26884028775802342375038074172324212036056064643834977613895613333550736056184\
91878049849689620444960595068956282936128688842979240743516385394715197869160\
40527673061502412997481570648911162511960117816940056147797537256400616039133\
3323155160826570543`400.*^30 - 1.42167992004992766086721494180724743406517172\
31661144276813277871922604986438927243967134588342162641836140238872380810500\
02592902648153884394681346045527401365557315794295823906828442298652190630255\
74555055520865448357196236463592847346368454386552861522114624370370471695659\
85705410044911878924316109680432228610571778752887392985039125339644136183259\
2678318827844681694614824560096774579210866151`400.*^-152*I, 
  1.4224001750863518667523747131398223789333839754486407907352338345337592546\
53251113804848621146063606656989168067213914191627771418943379635123336761949\
02630868621960341718840235498602383283090549802229171270301452279009005042168\
53503987314646229131327785938993467717149492716574488327679086075925875568687\
78140292721508835341585239425315891868998649592122324623467966778206109972342\
955279231067760066`400.*^31 - 2.324104017014450996710002974681222789636386117\
58941956371146318437083163343799831757572043043284928103716297217367267011824\
33249830374231838518807572909263026986648458226801203257034560856158439082206\
98032920399966370898877855184233421002872457877454022187061131550635779038899\
78656105202455426223393322430319071354686837906513823806985069340867028422003\
0530036607987970273124812271851252970139742755`400.*^-151*I, 
  4.3052743251627568646769475124306286669688987366434174867586354733509013120\
33361844705444756596937758763006503816601437060540342948647543510723707106676\
75055842629601019069872956165003389457754266123569177652107420502193968542477\
36187900151651030649082216889493819598095454973607928218971479983745278297531\
91179523370952664401546650114533124540390182531323482716301489051158318916352\
736196152920968534`400.*^32 - 3.688865658613582098365637524705536053249980756\
28999493422136640415657477941121511038004718876009668971167916647368351996138\
76473384544124098222663914202563528219313578799336806486868563160967414803928\
82955038377029375945366985442284924577476507781235344648975192322970158403634\
55651058418250822457833818274104370889630943507391156482406992645937888362549\
8783667378649820791578355304019598086744034252`400.*^-150*I, 
  5.1576097958481331613250999496251877564925394155421936297091335473171194825\
38824363430099645268091036566826646186413650690330219034790168623797681262071\
55018885253413222796471925062856329610011833691892891827115097444796338332245\
81903194254927744564875323572746833173635538370463356181405693304671749020433\
52016570341518822510988136229992372586461775406676148187151665283113514971067\
300179932294451366`400.*^33 - 5.689112272974221110279671677678748680900342194\
51583021448650396795337864662949863922856904769559577108414112218732564755849\
21634882694396659773477161102387170733278083236309051073031060736844754475788\
20150981319089257148393053730594656896886190980850673459817387593626125314665\
75436320396169094079662368326192921604970788661974836679690596772879434765209\
3006410729670870465809076878203541133579047736`400.*^-149*I, 
  2.7729692117899287055707111061628511542532752255742219898763152079680688590\
91473133873757147887149567380114688975118748998579158128932963786169595454703\
05855352311151856822810811796883065324466754910551510462739627487797215343857\
24841185846949959475154811891019817933740941842081202803969610955910370821706\
95239032319117080152735754785932506462434904399985315978140147328493660569298\
535984728955674323`400.*^34 - 8.531522331376964994397850647143191934486353001\
41709274755607244490243059003343518930549551118095328557967859362535828001087\
53577476225506624777996227485768275795477442358228611434326326407228075632191\
75289043529722787608880609877045799110727086164493176622645543887499527064233\
56164760366269166450284639299892512679672731308149315395402872380052047905155\
6236784938076478812832351920690113254482476891`400.*^-148*I, 
  -2.505395253511393178744585058314230720686326136013692341461075664037170679\
78699836753508765420935164836033826507830066228045258843037838792357784459115\
25031135383704066775638483571960218777716623823360213897079982406168707847548\
51190166493827640259861107293760010495732631726531022410566960686358035885467\
33810511782255723167903103702941966243838241362092757810040442380202286772962\
9722451398747871875`400.*^35 - 1.24491849162405035030417757638201426118838488\
93504526191607714336579194789628737485765611873436792369847838924129940730076\
36576837472239869765117754302845631505002875619075380692955815863256647687223\
47671932526029145786590805161608012032755538670187399351295907379660888861689\
29902595446347119532042748430168152174567442409719483418390371585810883889716\
52845484105613665203703398156467949226720626782`400.*^-146*I, 
  -8.327698920925142912910549355267633037687444314696611250587700528140630620\
47029235720786751079817835776378659505786180613068455023718345888269193502782\
50318596164167657226390933479581909680248505975783475719437739479512495849680\
14530038943923770818811183361280887273115278011774404911767902992994899752628\
85629779594274128839834627027156999855989526465758236484947270704168005880216\
4409326729628031962`400.*^36 - 1.76879093127912640608853870528915692270505419\
57885529456497141060725267597951702643554521043607127626880427429930237247786\
46875435840424435717748051088501337606630966088621132959103923920714333115831\
44188784304443439583486688998829112423766886742518281004166126843242660523132\
70953534691403337678356152421180268273667417133587420965617878241894969516853\
83267018519457528526163177494499713860008077448`400.*^-145*I, 
  -1.082865586603247795554156605321524410303453260565072255498214681392486728\
66676760323865602634303384174825272858970155700425588898595432628189774322162\
02603046293821590773763104808723332539149355757783554458310076417297307391150\
90716434716668980584462271604966712066712372973422082989209979207638407996345\
26763322374780057620498106208517476727040454151625645364732795361640334997385\
8003032155952747122`400.*^38 - 2.44855427293501589466413829511927230322282321\
11990343812025547516383343603372180611827503048313593825278224356364500890977\
85635857991603631634781397874220948001420982687675500093537237726382926261278\
30684647631734116315127285740381934315346792124336253720874130055631314353023\
92530501402686901604157885300968844028313636872990222691431184102935935080105\
86727290621592407506158871257461063253187483369`400.*^-144*I, 
  -6.323980163883037837719333826407760563320586053938129556265025179893595853\
78114287377124997253772217737702568942198267798026060590372595462068702297780\
49151363206105347413394522350575922086785692533518946593982004919680871083668\
03837421211060601253366881906054436407347711755202486185725439271387756722787\
23981988812099342003577518104938708981535039225477853131175167629628053057539\
4066317324051918041`400.*^38 - 3.30449711334433048944165873020463430077337555\
95347251060869250491001105898518122121188215310477722582016954051759866878354\
84529630598768632241136534553770415272132038842123235786634539480294117053054\
09464237417087449269202755867647529450731873423296011966466264082215443007000\
06885237060446695098381505522506282059866394796945990845613540251828698806121\
42935540972116845376999961749039054868090042962`400.*^-143*I, 
  6.0563362145250405051149963292169835499046979693611009562748553140207998474\
27498313496465930812910435657069601926055699611432354103731938588597898014701\
06461119378507404853089203132720204746958019694788277637559526635236185422180\
14779265628820744892321737710653816305765682058541797345209770071955847597233\
78798677040668789287337143696265297135888139654152697526414078335602090512472\
066618372990070989`400.*^39 - 4.350279564908626300716507757144754913344626458\
84492918940733836006185214102069012005689205030175017730933637800844424700940\
65305280741539161032965532499845266048833385525200458420958840125921863619194\
63866993000728271866975147618496722080087840046338501388764507944407383025167\
90228202066100660765982788414661819805313480832384116909951662938616197818307\
2926701566739913899173838780118591004743936131`400.*^-142*I, 
  2.1838883066007950844818811168900545972407389271322696462175685183177340202\
82224572200942770823484400402411510302399957294789987032714755765971817570828\
76208562536045544260091442233507606571436761654752128802607339246699956986616\
66064691541878030856579506170365084146271409250944506923418153110489315431675\
14743120930090700187604172777948536284073438078529945238478686912164655892088\
50837561784802211`400.*^41 - 5.5896991126004334207415485853360461729595795299\
42871626940200517458962916990166730918898336145245770193078641332396490185740\
94349844257951067153302540865270098244957793802809535324869808973495019861790\
47390294276391653510964228293348263601595074227137955381876712911306740610512\
92267360859597409804150701179495208709056848691227157068316712922043615503254\
097665170654139246311210483721535346668266371`400.*^-141*I, 
  3.0584403024583309099847973506496397126208649136116730330285374502594351715\
39654811665740294740838495504116641680278149155959227713716874960174984243647\
61586815979163519711464024403499054326221149121403970132158374639003366368202\
01411218402802170643821643672317214634905693466754073306958794203921682300750\
97252716295607903891193655628222734473870946465330566359796791706888244085130\
844315206421061118`400.*^42 - 7.013788254218990362360510371322019353687734460\
79459382139178483393947818348366608679221856787843547476662406011564486945379\
40743834922927239500748506323423367726404514301113973706006184475269387027769\
40415509000698976310551875259436055350357065826323628996184687311140278342176\
27661394931966675648262505286855116157864011256438517249247756122989673323997\
1129907654655112100958088605051123365954109631`400.*^-140*I, 
  1.9216098031109428998802894358011964545925515497184212992371092744391267750\
01846491608328008668331162837667123625637827850064813079943979279725245391911\
12078675819855727526541937331097768965324752955149963962622643560443207506064\
01582070740688372050125898331655613671258707280905889637850012322620918230285\
97365524944011768573303939353462274407365132905791721561283366324268201438951\
604230831246563503`400.*^43 - 8.598723759290703214338295098959604745906587179\
42784958533449413242806013715848190652625126337486487694863446966795829784802\
70097335356384049410327719521141209212532893493779008090749366653618926079327\
88796890429788935654997472507158275115197805416028013782650591142835603222882\
00616001315192278501530464454156011705593736567896193989517846488394539646059\
5425396545429081413144466645242459428886521535`400.*^-139*I, 
  -1.963413883485130051314372696083975576053698950064289475575834537421645140\
51316828817364436721767952159124258952037299661042268214943594225852413789681\
73180520868936875395604498889871859715811830215996555978805227120702585229367\
57220053671792024229433446971112595884527536892792989071782969711601415538450\
03910057046842469125002441233237604930991059964850444521563725670826024296850\
5454375225501626034`400.*^44 - 1.03049959926808813666907615984911247591906551\
11259759972500888123768850220444444375069602806866927716754311414397160484598\
09278479633730288623799603839340736420292569889916311936030451594190703678292\
75901221382620048136851556106611276398370139031649325795024084007799732405234\
03146922670401453475005500667837639861205500510670865758842253701081607287660\
05050095569837712543867547226353951685893705636`400.*^-137*I, 
  -7.598856383288334775324097294180250479451628106699838215086844666681193488\
85756404119177128970075800557015112373117920414470407359991412737230073120677\
70256053548625745912611592875494504504524493028188065478820012677787480779572\
56312317400549227205639456381033147251437550855177324519821928701462278064638\
38353060531137465645923189746223301695625706271777029578383061153505391641230\
1157782557662258359`400.*^45 - 1.20781701910530247182273264507673799430825786\
69444687167489611056067851893512285555977640769165284270357343244837207933228\
18995192931753671885393059033891843458264514420070228824647082547757830069704\
53716415818896894498609713862596778190802213865691346107348878630725012951327\
51439693536615947864398714486931197154008947694154398646479909933044746458683\
37872203983631641583360561228290043978249548952`400.*^-136*I, 
  -1.138430360462314821213138581471387987200131505156859539375336547363437811\
64746359756756982920700617490465300020124766545536333117029270729429618961287\
41701114375327647011097391760111564741563580560522371415975836684219523682031\
48061108052675246620814518623688666676967850971418104615204448487666684951415\
61205585629694426196720609490330234638655779354080834582076114628737899515395\
154525669283036956`400.*^47 - 1.385137971921438971980034022974438596899282004\
07782237199869592548844438006021629519632847243785398634872245755459105472380\
82153774507161958059256345266991934808343142083648166374337184959519006229990\
09176260931581025362739889288319784785620856720896700081205502390972493551189\
84469436012869539547255309381509569654920495093083657698233619231842335839040\
5855811838797640358323952189217629248949386037`400.*^-135*I, 
  -7.631445443189168685389677751012148408015502241164760149342010186310265211\
27290797058474109453247881884231048700523525208290736514434830408600471853705\
67267511881301393968870037311338533161628706548492293892721898372294617577057\
12984820741098639720801978109589047110616169001391080385354512036697251813715\
43062894217251687420488680676504157600692209626105154290769648619832208828412\
921099821824531058`400.*^47 - 1.554945132699385981841765835197490204406634208\
48458374092654079332880704772058359836947492822265421727401077036579658555562\
96793622030980227091944841495607249250525033698938352291312017978547302928056\
78807175555787876145777293543839456020219981400319592438481301633469292311218\
99799116155880244310280845744723418464458211713959940748518730483128883638876\
2865762008170312302402459342790769301547919656`400.*^-134*I, 
  8.3672026091143838692995783990514443877894344043849080384260738385148836496\
69195481113067738372139506678297911002763573751439456561423038421523970138924\
59729051518760745744721297308015707793755675428116489682135833352738750284186\
68870759390513620068140940163867681587986763349548459090736111077806446135346\
87252347509567405573759355451709722739658626176134338925668083144869151506837\
221224102908022119`400.*^48 - 1.709431430187914847703896488295216435876712543\
85779751640573213958091928863345480372444467475385070829191228606303589042490\
72754097354566999274787404018072729732139768637249380957083651648397578912202\
93883525863938333658688400120520434504656029022977710124112464129662979733854\
78629514380619691740092127624096896764862738783521493856748547269555853675041\
9515903481919700200995702690478225299472686837`400.*^-133*I, 
  3.4430783007009469168905838137557141342593374377312123692252541047014555447\
02330022734033880364538868983906550739039678444611181723904467235895389313629\
94685234501100283260953086182014645638996271193683100319417167197845104454449\
26869367486841483046984300635693143505067815015484338816173641124617303692036\
10512277473267644769215832825225683818808599122214747759185199199111084243772\
757385719457296696`400.*^50 - 1.841113411632048081342322798198684381762830860\
17446239104189669785490446724660368853856546893600252739166521505144818055251\
88171499040030351322155592044194627945658063715987665311450965629148735767346\
35752906576006057322441941037092318464261047291941128868346616510639166075605\
42895545560851680794335182435584514463369553253598431899063960911337093019499\
8486691086781359806997575942741278424061278222`400.*^-132*I, 
  5.4856564756561555869209678975033615174167057828945824338282676641353706836\
33404411618461467477028685385293782318602130863298200781474801389222693862529\
54902757888078982785121289074623770920281950192865303833529842054421594136437\
19609993780271377282585405180699294727325358300484820673262785236579714400187\
88413281336718061473986224584204607540337448007706510812844623641629181783382\
20228536358619587`400.*^51 - 1.9434476959851000070352087621078323798835398169\
78831923804151164855294283153767325661735275100606497450022631960566284236860\
56900471333442171008115049483018739568381235063981589252333295377799607831578\
49356688530817268797034606251657908377360557878992438506013646638092468117986\
43298423138019840919204773492933558997390325670734386364092321914949460368291\
769087145705817958644279635458286774599893233`400.*^-131*I, 
  3.8947708528647599011409223597569757126461675253091172883084554358372302354\
33893578391268897429216024097602141851096626387501606717921399641735488164637\
96612981754364081619343397495884557664022633700699641060540063668578299341402\
64000684921694057437584643328637767540059902415420540483960285069386138299770\
30038768882320423565255977787069374573000628218268463614149026568843599602026\
586860393932065288`400.*^52 - 2.011378110816574230193892996739809306525785892\
58278897104927787492631309061615426276984869155626239398292970027356512604776\
71610390308691771308514717973011461685389206568192477446946424406207102579301\
17227100539816604499197651655962909110278875258334917479466081949334244947094\
47635123137118645952742448435649789093120427588596200967194794517936869929144\
2794213894641431818838372653854407678832607256`400.*^-130*I, 
  -4.605549750180172116110693370847601555204642155064985919339529870938154768\
93902983510761019971293378353186316515629632169666759333215359523324406064806\
59563259843333635352727556127673103922232688509810007628683059513543750845575\
33093388943828778747859449518660436442878044376886972361164596689512597313899\
84121244911379589967976195793189031653277271359408127305777437270482175517898\
0451725750574039655`400.*^53 - 2.04174916048376295807995267680342851017119811\
90292526344437458177609437018268703551178672905928336905662076163994868221563\
72593900158659955262576541142115508220946360743581554690631058117268135131721\
72184957961234363317267154160308477853039431988334394680295628931079349383627\
01172694719808658020108233358636932431044481144224437818020144447978365467566\
47831188664755469505652041770256516664669670767`400.*^-129*I, 
  -1.998488511568149726972213589768723801808543584531590255878301511439083903\
21833720826148855325997790236768525995679477412952876220571188040093997795915\
30266189137772868515093234269685874212657598730080607193393975749466980909946\
66622141247089120102123438225068491325378303699995596892547960110024799089516\
42496296516764657157532349091582755657923025489384579382172534907716636804298\
5472408470522032929`400.*^55 - 2.03353924232680509239484916036957319127494012\
03696417931492464093266512260306603262712998857239121632852417842267466324951\
36428009976527504849535105093066962445858395286131560023135072044356464174287\
03230417942334080193454714925275162933503676857488588925427744785707326020295\
49640673515959959507723168403881244547402264100370219522680377088552963538857\
87627685076917831925810375031684220257971904838`400.*^-128*I, 
  -3.368554655970627998179882022713307448227025114091999955685929203685034462\
76447171332351888991899483489683672874739442365989673844860154036983400438268\
10667018915218661031191576611852460375117065317240665004347643060967405558823\
49854097367575154488161407970062768188441146293082296117622822056539440565173\
64395011807422457229161528800346306581223393343392804200222249353445237831866\
437466800221500598`400.*^56 - 1.987891357279626968309284669481159477355731512\
51532550839031905629349693193253442405243354901316078942544808364363380618095\
36028636894858755934831314765813777099588447592030595063194876593681478855287\
78834251051253809955780650430401817740019766297333488529354660010598259896349\
09342117000599240110404874017183420124973960313255081798685263701418936213406\
9417174955482069823087981447017219063699115858`400.*^-127*I, 
  -2.516558640847698349348350506266919504806233027303450096560730423483616633\
77734986535787802990560281108394141283481116597205920353808669385304131106883\
89746367348194060926077919302481351315876871052820878968979230837151337780690\
35867613327042275138156607466840104257538152814364279167381388117521689893479\
02077555258987906254511043073197327551916859546856775059477409375051352093824\
571165529441438854`400.*^57 - 1.907945716381709120752236493452804121088939196\
01594812554655285575205304064634587599972316726375344412927379543242701697507\
26028608188532164537305245228181329195786577082325739354458215776780462887448\
11270598561727231938687569481263321974529682038160016823376638948812996832928\
48146713729096418291284874628374360984374678484454437045000564367970394028389\
4995757684799861145584286353209505984372617387`400.*^-126*I, 
  3.2237860271999377515510643041806956660705203746781105043220419040092054297\
04366596802459732357712642583061536100347872179951108438576943470881857642238\
69002426891346213794226136340188137099342591040073860138962059274090640291796\
19305323157907356651537967741492634849605867844343164076418808865410127977267\
33451288529654677833169372723780685862173101696757240131852806703145330805873\
488694703454750654`400.*^58 - 1.798503204387295779295721393803020622448388405\
56659191044602423174393197767758673590587186942423275462755502537346135541789\
62267730398557389405033029234802236703416572912800426710553745152117892634302\
50842828445150438678555117861093777587875430032855126386229018877644683989806\
30058870475471887958285710235228687666850690451236373032673961031822321875029\
5979364724037009957254327562961951525075470641`400.*^-125*I, 
  1.4645970995223303113065834547985471205394907733946988768103524524616181657\
85196741338648982669974940637131702412881658529816373663119467740899061538329\
12938039196842440029768646485146363080933262386040304348525655425992796236149\
17076654781253418585889886792082328735431247832409612321805915615534759511195\
26624733386679565173042311363885289190097836809618327656130244407755079155487\
99369984532762969`400.*^60 - 1.6655673882361975293372317279379420657949339225\
19285975995384695813969910729748415699946735961386026548667033644254942404106\
90665790845611523485754752171040793983617356993407737492871609832055651862122\
95435770415336805479757634415808713488236503002125500662866548043639914092729\
41424596911235280968712881812742383191057540237904850566006185162319577555200\
354763606734053582472355039514280537788297478`400.*^-124*I, 
  2.5996146628972214867075754416461744101637163433742969135642652896718270105\
95148136964071185835193699071384201635673704191885711646658387015329710663264\
88890197742214641139251241645143895905693337153026522316390164892522085039621\
00328374592558204087674616277814146383936392125699023600369931303344393433339\
32139099475563307552968587692036227545871358327262193333451498086407532866925\
898803910097167118`400.*^61 - 1.515823248606518071468468083333963254411270028\
83689879759442022340874062059773050990471941640916972052415026074537468239632\
61855767101088809908748864266278947075615356589207560060079650497423905740188\
48000480477598077709089438661741050615081142241804653947916821923317328711493\
62540426418643749758231554916565223144529010240293696778257385052312992956234\
7221852440061031729102409469766679150364598088`400.*^-123*I, 
  2.0314591016235492549303402119055563572370180165387471836691264884895456152\
96193580343680766629110526430154887480740891472677660094767349312936731134794\
07099420859849816463568109732491690031745596687120112140744304607366530278556\
14503815299487043283759944378797995236084483250136463085648148736224544050451\
93017745814471992485264307789328701851185181972700489727334447985210765823805\
990974514065729054`400.*^62 - 1.356112311478812436564999197090368987175083139\
13868860398633554458351826174889925358929280442353062920379912825089922663018\
07041181195517133837357015685149637402382672607153992659527622178552573771745\
45385475399067133419602500646024341693000530678304908239467514930325692990258\
73156305206147818318867416025841938841558608044051992048908839331582014290651\
5796699335802344113329125536235194260588444343`400.*^-122*I, 
  -2.830269253503641093021221928212836651310635565565858785369211369099290059\
56951308153618183379008887005516728197874025736450359499280447779157997955925\
20517753354170678815080163120459714995633296994438685063454860595011678566719\
78957204095310187215253579312123960608632444261462220232321646455459217032365\
71061370246333094581430284225271864381742439133230689807341860459949729821708\
8530722629097289147`400.*^63 - 1.19295720043243694509235453850080965421147998\
03040724500323169979472566988040256774956690225592376732053555312114455752895\
64429733629893569265980161906371979775091660458336929213306464057654041607520\
36693320865725483212504085500247664360801949306945582647405097019249222053423\
47893458494373532847929102180754012178512185749117045337251582917126957393038\
66174729333740938927486041450526583861669482166`400.*^-121*I, 
  -1.337812295927670090837849891655680918067760979280879261678062187251682421\
99458375059899433495884906618692702726945300267981163139002548079519986956701\
44212258984740467967728792772092114154839949923924584518695287455231936870528\
81357051102835946814958069855697868797770449726432781131909263006151924651415\
42672105635776475190050337025979543553523154676236894934975993552216853103083\
2490277944785724963`400.*^65 - 1.03217588647255609957185656657967839116408412\
58460368491382786456343110969516460088414099686041556573200334305698461153829\
46612164793391634170303437657690781144017296653894179011459597849236627641268\
06216516932738499807055315837137979302028925172762910142725122289229065453630\
82348694402927558031744690989762818408337908595113870745987757245720396384421\
57789385170324150449505438049781682168284059765`400.*^-120*I, 
  -2.490208592678055827405301085926327779001848576729116159704135191414510240\
47785378304931471974690482133144292673227323466222315726174138998419739524397\
42699956151152168079978771022350596042453442439784885482767520727462825470595\
02354344585370135325601747707278232688642656275292578023214172700376038671674\
53962605038102034985184620440011803990581953004705263518097410434536629761150\
9665718733202877182`400.*^66 - 8.78609829905220185792978682284541661631343320\
15739898365663492766161832287703926659991201254311405278795600134834677175145\
46590573521844976325063787800332727930359145839543838521914790342480331199279\
41243670719741192838371317257060049022657579026176974460415565096096981922534\
47426771544837078642954490229708073548680281638811333916672897113269234409818\
13663106770404729334662324504343140229935837477`400.*^-120*I, 
  -2.024455924237053385004073433949463071793487467082055117157721240908988711\
54234721364704641543148230985166453663656003001046200362477303398771852622615\
81674084615446617221073298902120053601155305131616807923529919331615500508471\
39674280709496074068660902819062438639925881032721215329144073486203245027695\
78193657836166005113900639596452901047914996454681166940540452176785237080923\
7225076230380658988`400.*^67 - 7.35973628612290429084903251995428884039400984\
16286130687335066064073421978063171803132645530201102740540004483799019869665\
33639865508900640587147834937880123808876895538005829096117819405927554943241\
05464468522299365527212092849760158025896387405343851775736681703360768660357\
42445458681258103148105887705536970627022935148422565478667673832684350102515\
77402970047575076002933500187213706176213831251`400.*^-119*I, 
  3.0781484770352659481352117436536597255362922067849147175952966994309616228\
66904288730286429471026746018751630279790953086286446455575871340473875857225\
70564687090722076362926062415213573952808806025282333095245129518164961214965\
61772629670981832744984209478679950786245517063326716400259027572158621086413\
72262653883375373595550975209838951977423977592752612301159032790664286414404\
220990525060063191`400.*^68 - 6.068191347623599670961726913578654793518756306\
48345048492065378571324183714166753354253830905387994434889850772398048022426\
56452064191177429112291508641020636989426834121355176823142364506843779249650\
89766517618974516470904018579060029582018516833751889134641424809873966286210\
57108549162420539917283800912694070720446864473034338805469914180999049803974\
1569265905701358740756510527343800369167228615`400.*^-118*I, 
  1.5056220211674437054959022310312617907193494276448449698720556336297762991\
48095305497510775914237154294964291969904868796289853348865369079177914348478\
80201880254488319762488644464430526099904317457574374983208378737042522067931\
49899259710255411962238172370616326043893929878415311539004362019651483777436\
73101075488167777076078158830455903926454954300239837561984375681367699854125\
393919883280882624`400.*^70 - 4.925959536295668420490972986520777199999672124\
51874444122069877694959380796601318670815485232982636513406253824546375446027\
47016178232188899885254615275969370224454182283449957564623360856349315710322\
61613224442686604889023153510035810707391298091484261358466102065064279544187\
58796744178173856384358698400855882420866857728192424903597728087476512580446\
545634259866090074235282986156862446764927685`400.*^-117*I, 
  2.9281107050754722752256709003477221126133968782170775733488088236722533336\
36240726815812391226309170953800210018599350565586887699444786278579888597625\
37730900634777309916317551189791230947497723246344732580178687960759501685822\
39895719947305879488643258885895193034622478896538654904979422771014142541130\
82478279997857631501163486468013909643920590277487434041812580069217907407588\
627002558300591925`400.*^71 - 3.937835886789437968651074452790944128437224085\
69642582224115570977513469971153218210525667841126930280464652105581322487534\
09911632473715164018848200169518310947470678623349907710787897860703940900622\
71000414913182802066570334977172322340514327590729190488730945618280660701860\
00095227157686120807098614511081864374668753341404582928325090009817133517930\
5749646027734907839907174409816233829638098212`400.*^-116*I, 
  2.4639875050127456389337520828656304711610296288277250233720963887251977056\
37339926645321108707745169811046713086836062383379046809386491617860317071949\
18389733970995137421715280217437519672757918194281276097683322667631820236895\
00037634029157818442863098447426521594514501798825985182073442566898212889129\
69592560529818483968087040492291019591200032610917721316170132980291033834330\
627094999316723209`400.*^72 - 3.100682147368633776681631126711733813913038931\
33352053068968446248487225772645146882591480819992604511914980276050768358179\
07121879049488816955178955304686515426146223009877532305009799153089243678897\
76531226853441276030744505310061632637658185466749856281545008238921266562978\
83162442909877203189104109401042198029541245917660106061673693814403679954963\
7758107796610488822333778084126257909746898178`400.*^-115*I, 
  -4.101236874531673230149771387654429656470944641613631890630005653930347857\
84625953068459401856771299123461424253029845508380522114339143314109478228023\
01905817443935939023206102683474629616554991402004864183051894181102578832825\
46712753379990799371576370403860609625271780753584049076295004374865487070133\
84848001712122953680605453226505600574557924196337323189873048906648090729249\
2232297722313953927`400.*^73 - 2.40538476612380814999762471992066288165668160\
44604396663435415397215654928253194014202744161482980447026381790836375080857\
57103662636765448389990240659124993374309010689328614168614025062118526783382\
83321486017515769520306612169334595783042307163422148216140243891105310929846\
00241023309250800897197125648435489956396975224300015972370170563786334222267\
43645693429417337125052868201458147365166624194`400.*^-114*I, 
  -2.066147434914229559383528831783836545077942565375329533189204181475000637\
27031612792267603606512358089968510688969526992582169627455892918268041831021\
81430707637120800183502632266991964311912763156656363210076190702488167629321\
79877612770084591955071510251544498779211016022166694975371577290879941726236\
87221035053040251656073169596557738681881357268588452351028380268255860644773\
1769258919533644113`400.*^75 - 1.83878773254470382946552906679190522972615611\
22459682303426970309895374170692174700218883479009163906578137705613777300526\
22003793287315738107458403328377038645873311157564521358209208927170962556522\
62997024951802058938405688960102684046422917528780958757778215708609965447717\
91702628385895538356339250241076258438154437070132412879066149511239096104492\
73427504807218493129999143321441800281229273241`400.*^-113*I, 
  -4.184075667821524925624108902753601287177007999288895483921752944947383584\
37265592732520935345012980218314693247342918929550020541329142934656798903223\
15337502389701132291737202803139049674489862077333360325737407582436017906096\
04111801559622972907314143727324259263460423441799754506788816713918277240856\
30920909987655681898898566035800224489686583786368140048506257042086922206147\
1335646809213844657`400.*^76 - 1.38544024434964956160379581176681894976348938\
96396031591578859301982413080676641760096794463129895574418145567199885215419\
55712113766651256261284783607484472246081892015484903779584524870194897681867\
70446735999962249380431247833073958566700324116429424299407870693427717601448\
34790918214070467699264925470780923209429873206209726504869153675927127335387\
79349116607615901050577208183022888344992297247`400.*^-112*I, 
  -3.627131340169600777628423237309674477090637558933508048693032198980338274\
38300674351816525987446456832745482083135447308940048124016218432657031491081\
30009421648296443680872419967943514100360034277065594359033836376006198554330\
74126851428602813863082778609427367513690464116829185300241727650215102502276\
50156523834730542243510237424885304908678507119846806960521473667287077479484\
0107832764524967698`400.*^77 - 1.02905846493762088826396429873869640317693876\
25757435741150435877479630775222129606717375180780959111508461151380655256586\
95435210038216435151696510938623884180824707616031359031286642143708826562439\
06814270425837285408662662489701673806385723486873102188835503625805630594401\
99097403556151936668454464740047442822945585710882090114888532423903213248769\
62144854463222962120513653615175524217616790415`400.*^-111*I, 
  6.6272397855325838493810108602052750025350270392521294503071962788170873042\
71147965997905067173282938214739044308685485533388833207187407144503629551561\
57594456026677139828289538547889941897927459147516911659112661509830085102158\
64432815651825035647084205427310774622689435680599921232465343833127259722511\
83187121277965886623746996991291850566387612934692846802191214976231424133422\
794977212928906969`400.*^78 - 7.536553735864323127951676353767542491848205380\
69325213998316696049605607728071355156364334674216820980816426657834657588520\
28564214208969727713198252212254614837154452996982705501043171870588779813748\
35170822611646916348400663328411672657815592093820713226702465007330815567754\
17793179538748002157846166931342790737238916295379670331981164557294670383077\
3906170467018873707662084450610539607071708563`400.*^-111*I, 
  3.4248306527795316020744791776613060658601633791277171064467467612723979513\
59332863429634670824187119529650165271322867709990752522413245747880370195024\
88901851156447144504527147782605327411108585578235230699726733788954556440826\
05490831949052363737724198054646962954086245317320230906073820509740067081001\
78215249587986278383213763737383521164000980610020896683768762860782286380849\
693887784657377957`400.*^80 - 5.443373741342193773067039627167635341765188371\
64344275613961407292964183181233306715836446578686554175567733689668648872617\
39654675154827792975878670022196821182873857176777070734930040064441096275263\
86201780967619560593323865051510345228132652790660061064179256634907195131882\
21086410923477060077262017626476987781121600215912705357781503140287593644647\
0699569658201906161548570857771655621575564865`400.*^-110*I, 
  7.1996730224031452951845826961176747999878650600609082718731258177245398983\
12002374999800034597369958251475539915602774261027190642517823379985365160571\
33737111244064201089722590072459991297342873112246016821276413005083997383989\
04604784050153585045103988640185697009621649879955167866607251211838199775886\
25678648193875763581354352923788958588447495728811779306925434680389114569276\
251228441054727317`400.*^81 - 3.877983481478986376799040868215732320361670467\
16025893991419897369052074955686591715577485126850699851550782917575150195246\
41642488083583437057518112674650446608745021270863430809549673832144186819396\
85224099273693196745873942055990687191239292063382794677281045826217602934048\
13550836622047252722239376681427306294125599372641055948043766181705366067182\
2634261447201418208594780471553486354927194281`400.*^-109*I, 
  6.4006008571794290821723870195408730985335856781785556706622403978655014203\
43014103812906172916304633718695707976145707042092106112790964344828759158279\
29984899567834461684304170502024527095748428892921407229413957050859520501831\
54960601959697751823448995658627218224422097704061168770400261478625420410322\
44846069418273675462296355882975563622334927285659321915464066533916099255209\
789460151229086639`400.*^82 - 2.725610978131059803087509974987173413150475632\
72355101790669147440294604980512773174328930834297274976796246540649213871011\
29923814597185718107022024431095741268635044059125897298854046279693908830116\
82417217502958709135139855618532253503350665122385767064356908899322317126566\
00954385395874102495135792375453003785465709339496312769084433933570577483074\
477846195356612439815745951754256495763759305`400.*^-108*I, 
  -1.286994744907393636237159649728147915647942690385583605666051670408653000\
50718394677465438423050617626050045604142257778758978399041224285983662371557\
05077203346985918585073138748728104177042379687037275039761138555482821344088\
42889043266656087669354322866905320648275658997316946673580106994381158463101\
83220551314957704074193998847675559158191255771113634960286702802762836235193\
3434096663695006951`400.*^84 - 1.89024226089544337086385874579114273225388842\
67417410394505849065665346756453155745666991384932710663097486919843702277790\
57443390838319791961782742673018529192924086001404595319184793649439635958027\
43625062014313443272964898441606570060834091601860850564801339997830298886601\
98123622423685508629282345762249318688184019044211991765730992773608148650783\
66755992096629600052350835364766726323922237692`400.*^-107*I, 
  -6.798709683072215299991255065560062180058832716540443119625394486202244753\
84237022467524464404954306663057581237233256476735146410627135294845780114167\
09038502435258569792115046353678552922030822877612175002032843156399188081565\
47822834680366542482991786887597982192696820830721639964506354361950551878478\
47129646676538620076684592898487687620329760115492563887598893278672178137766\
5295801542583779794`400.*^85 - 1.29372002183164574762323161956474214046012928\
93524385150789515103366452099592362103522650794167860223153275743061329050805\
11354667610433556636139476194030257573104788032041153781354196101454864168260\
60617144689052425360481562132809907966366338315140662646367702287838269698667\
99320391680603494672028295790539835071031649118775799218266642908542805861260\
86506507877304276187105808725052917580622387554`400.*^-106*I, 
  -1.479515906692514200792095047249196196204715575204784068128868853605685825\
60316180532237802347592963393782998282882205760497999541468099506559096683248\
81628770693973331410286292694347565955883674056005546840589850668454678275049\
91766521312714140773443368964443446578724720255270780844821212201462374859545\
66067797804878136615859689280774386327849471531765192571580300328419239991367\
1495441112392514588`400.*^87 - 8.73984962918421452778906552739977839759000073\
82988257885115852627383251925331980169863661023503473225867866026882606121146\
35390625064055133825098303443825771003831420588715064932636772546961343092734\
45566840488326136167709671714266141407231870985059685360294308536865231646017\
67581089689634702534526238633057651154989417294789893330633532658265039476754\
02091698206291444302262382938898054313959091676`400.*^-106*I, 
  -1.342987211874020542021926063646147832890897597809906277266539391860745472\
51654700836423831617478159432038590760395021547223563394863119171009335312600\
74832796193053852230507886430948880213966342056135419092662397408000875691934\
00958795480336084414068522759894136951009305400509878060538974602757697492492\
60249645911377595545976149952671012377390919640888510869218962773878148514048\
3170952729440560773`400.*^88 - 5.82878679116103252151131875865625630410107009\
17435176729652877397631251410294007104558046245733512749911436083044202320756\
20134871928915454855160197905689806433036224478830549306836483546745192226031\
79218464536647251359616528708303216430032009773829749757167942048176635009815\
85338611562583069707932303655091272129812680767640489206790508679628818193061\
17746755462195958384709771417458614049884608741`400.*^-105*I, 
  2.9787514396023483523427136759510015691958725052376469588368145465344041503\
72215282056083833468712362040949170228063275552504597846859424430471990802098\
04977164723863858280607749063183296071329140614840515427424147481779522817739\
43504115316767993980979566777677968150864893546778733646639032669367569749511\
35963961009502471972781689905450371253539057883346473524986667080891218431855\
644398889197322507`400.*^89 - 3.838228532772024781005689852275508211641691362\
78563572830560680835031033067610193348521038266911469412289616574492134327977\
32521031824102733535127581471071457972982395818948730965492418500150079150655\
55288261889676800561725033920866038933533169953992820630837461343395358338203\
03596776906188458149790179269021960371557054385394211122369061057544357368282\
8811903813301031284473473478070785424750386684`400.*^-104*I, 
  1.6036964039622832733316541685640221157730935014946359578171212785675993718\
26026242113197497490594250723953992863965321385606806671932559476280059440826\
88099598670297920608081468469916622793578614189106028634568145774870765830518\
43342332326947599387026897065600811910722081858893895463667418665044032362210\
63957415106189131299006758950598872139894951795675232400524411955235787544733\
89240117662738519`400.*^91 - 2.4959052320679639704452018106176630086583047469\
53693210925844659423135930847560535318267349774239961123555943493962748696863\
86028432006827893793460269097869296294082582325877331048455535208829681205265\
02629997676398370953795383382820961639051116420844160762711770350705383168977\
77103882225069917268351128708396864793704798363948982627552344662387434359199\
609136556691427123361848696038989150970069386`400.*^-103*I, 
  3.6034547554989975026976484809190875222176433856835099150817203253302765388\
94835728066939610525784336119723940751710362476341032741444471154049225529364\
54855499294646308408995527237812494896711987292899215024011954689755608426458\
60413049596423406896699165423465425719118057935503828249593474822433433207217\
50631579248844074667685740486881560838919062571667541381301993676749876103660\
782424899954733432`400.*^92 - 1.603003301506145026302527705522554614201715540\
22617729481137818681543764465994651135694809578534783312048400372401412074817\
28840618597005440753392262588912084330047614939315777419045182839670378962473\
70644713847570306527574398464695348753401646293367304795072203362926053658672\
40956323569096311706716698669606464203166436510317032951399429588896085171347\
5582938089013013444122324015906673627631330419`400.*^-102*I}}

